Elastic pion-nucleon scattering in chiral perturbation theory: Explicit $\Delta$(1232) degrees of freedom

For the first time, elastic pion-nucleon scattering is analyzed in the framework of chiral perturbation theory up to fourth order with explicit $\Delta$ degrees of freedom. The analysis is performed within the heavy-baryon expansion as well as in a covariant approach based on an extended on-mass-shell renormalization scheme. The renormalization of low-energy constants in both chiral approaches is discussed in detail and the explicit expressions to cancel both power-counting breaking as well as decoupling breaking terms are given. The low-energy constants from the $2\pi \bar{N}N$ interaction as well as additional constants from the $\Delta$ sector are reliably constrained by fits to experimental data. The traditional $K$-matrix unitarization is employed in the near threshold region, whereas a complex mass approach is used to extend the applicability of the theory up to the $\Delta$ pole region. Additionally, we estimate a theoretical error based on the truncation of the chiral series as employed in recent analyses of nuclear forces as well as pion-nucleon scattering. The obtained results provide a clear evidence that the explicit inclusion of $\Delta$ degrees of freedom is fundamental to describe pion-nucleon physics at threshold. The resulting predictions for the subthreshold and threshold parameters as well as phase shifts are in excellent agreement with the ones determined by the recent Roy-Steiner analysis of pion-nucleon scattering.

==> anc/Suppl/Cov/LECsRenormalizationRulesDeltaFul.dat <==
LECsRenormalizationRulesDeltaFul = 
    {LECc1 :> c1rBar + deltac1qTo3 + deltac1qTo4 + deltac1qTo3Delta + 
       deltac1qTo4Delta, LECc2 :> c2rBar + deltac2qTo3 + deltac2qTo4 + 
       deltac2qTo3Delta + deltac2qTo4Delta, 
     LECc3 :> c3rBar + deltac3qTo3 + deltac3qTo4 + deltac3qTo3Delta + 
       deltac3qTo4Delta, LECc4 :> c4rBar + deltac4qTo3 + deltac4qTo4 + 
       deltac4qTo3Delta + deltac4qTo4Delta, 
     LECd1 :> d1rBar + deltad1qTo3 + deltad1qTo4 + deltad1qTo3Delta + 
       deltad1qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]HBd1)/F^2, LECd2 :> d2rBar + deltad2qTo3 + deltad2qTo4 + 
       deltad2qTo3Delta + deltad2qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd2)/F^2, 
     LECd3 :> d3rBar + deltad3qTo3 + deltad3qTo4 + deltad3qTo3Delta + 
       deltad3qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]HBd3)/F^2, LECd4 :> d4rBar + deltad4qTo3 + deltad4qTo4 + 
       deltad4qTo3Delta + deltad4qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd4)/F^2, 
     LECd5 :> d5rBar + deltad5qTo3 + deltad5qTo4 + deltad5qTo3Delta + 
       deltad5qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]HBd5)/F^2, LECd6 :> d6rBar + deltad6qTo3 + deltad6qTo4 + 
       deltad6qTo3Delta + deltad6qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd6)/F^2, 
     LECd7 :> d7rBar + deltad7qTo3 + deltad7qTo4 + deltad7qTo3Delta + 
       deltad7qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]HBd7)/F^2, LECd8 :> d8rBar + deltad8qTo3 + deltad8qTo4 + 
       deltad8qTo3Delta + deltad8qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd8)/F^2, 
     LECd9 :> d9rBar + deltad9qTo3 + deltad9qTo4 + deltad9qTo3Delta + 
       deltad9qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]HBd9)/F^2, LECd10 :> d10rBar + deltad10qTo3 + deltad10qTo4 + 
       deltad10qTo3Delta + deltad10qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd10)/F^2, 
     LECd11 :> d11rBar + deltad11qTo3 + deltad11qTo4 + deltad11qTo3Delta + 
       deltad11qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd11)/F^2, 
     LECd12 :> d12rBar + deltad12qTo3 + deltad12qTo4 + deltad12qTo3Delta + 
       deltad12qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd12)/F^2, 
     LECd13 :> d13rBar + deltad13qTo3 + deltad13qTo4 + deltad13qTo3Delta + 
       deltad13qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd13)/F^2, 
     LECd14 :> d14rBar + deltad14qTo3 + deltad14qTo4 + deltad14qTo3Delta + 
       deltad14qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd14)/F^2, 
     LECd15 :> d15rBar + deltad15qTo3 + deltad15qTo4 + deltad15qTo3Delta + 
       deltad15qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd15)/F^2, 
     LECd16 :> d16rBar + deltad16qTo3 + deltad16qTo4 + deltad16qTo3Delta + 
       deltad16qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd16)/F^2, 
     LECd17 :> d17rBar + deltad17qTo3 + deltad17qTo4 + deltad17qTo3Delta + 
       deltad17qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd17)/F^2, 
     LECd18 :> d18rBar + deltad18qTo3 + deltad18qTo4 + deltad18qTo3Delta + 
       deltad18qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd18)/F^2, 
     LECd19 :> d19rBar + deltad19qTo3 + deltad19qTo4 + deltad19qTo3Delta + 
       deltad19qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd19)/F^2, 
     LECd20 :> d20rBar + deltad20qTo3 + deltad20qTo4 + deltad20qTo3Delta + 
       deltad20qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd20)/F^2, 
     LECd21 :> d21rBar + deltad21qTo3 + deltad21qTo4 + deltad21qTo3Delta + 
       deltad21qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd21)/F^2, 
     LECd22 :> d22rBar + deltad22qTo3 + deltad22qTo4 + deltad22qTo3Delta + 
       deltad22qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd22)/F^2, 
     LECd23 :> d23rBar + deltad23qTo3 + deltad23qTo4 + deltad23qTo3Delta + 
       deltad23qTo4Delta + ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*
           Log[M^2/\[Mu]^2])*\[Beta]HBd23)/F^2, 
     LECe1 :> e1rBar + deltae1qTo4 + deltae1qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe1 + \[Beta]eDelta1))/F^2, 
     LECe2 :> e2rBar + deltae2qTo4 + deltae2qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe2 + \[Beta]eDelta2))/F^2, 
     LECe3 :> e3rBar + deltae3qTo4 + deltae3qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe3 + \[Beta]eDelta3))/F^2, 
     LECe4 :> e4rBar + deltae4qTo4 + deltae4qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe4 + \[Beta]eDelta4))/F^2, 
     LECe5 :> e5rBar + deltae5qTo4 + deltae5qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe5 + \[Beta]eDelta5))/F^2, 
     LECe6 :> e6rBar + deltae6qTo4 + deltae6qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe6 + \[Beta]eDelta6))/F^2, 
     LECe7 :> e7rBar + deltae7qTo4 + deltae7qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe7 + \[Beta]eDelta7))/F^2, 
     LECe8 :> e8rBar + deltae8qTo4 + deltae8qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe8 + \[Beta]eDelta8))/F^2, 
     LECe9 :> e9rBar + deltae9qTo4 + deltae9qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe9 + \[Beta]eDelta9))/F^2, 
     LECe10 :> e10rBar + deltae10qTo4 + deltae10qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe10 + \[Beta]eDelta10))/F^2, 
     LECe11 :> e11rBar + deltae11qTo4 + deltae11qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe11 + \[Beta]eDelta11))/F^2, 
     LECe12 :> e12rBar + deltae12qTo4 + deltae12qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe12 + \[Beta]eDelta12))/F^2, 
     LECe13 :> e13rBar + deltae13qTo4 + deltae13qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe13 + \[Beta]eDelta13))/F^2, 
     LECe14 :> e14rBar + deltae14qTo4 + deltae14qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe14 + \[Beta]eDelta14))/F^2, 
     LECe15 :> e15rBar + deltae15qTo4 + deltae15qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe15 + \[Beta]eDelta15))/F^2, 
     LECe16 :> e16rBar + deltae16qTo4 + deltae16qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe16 + \[Beta]eDelta16))/F^2, 
     LECe17 :> e17rBar + deltae17qTo4 + deltae17qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe17 + \[Beta]eDelta17))/F^2, 
     LECe18 :> e18rBar + deltae18qTo4 + deltae18qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe18 + \[Beta]eDelta18))/F^2, 
     LECe19 :> e19rBar + deltae19qTo4 + deltae19qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe19 + \[Beta]eDelta19))/F^2, 
     LECe20 :> e20rBar + deltae20qTo4 + deltae20qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe20 + \[Beta]eDelta20))/F^2, 
     LECe21 :> e21rBar + deltae21qTo4 + deltae21qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe21 + \[Beta]eDelta21))/F^2, 
     LECe22 :> e22rBar + deltae22qTo4 + deltae22qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe22 + \[Beta]eDelta22))/F^2, 
     LECe23 :> e23rBar + deltae23qTo4 + deltae23qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe23 + \[Beta]eDelta23))/F^2, 
     LECe24 :> e24rBar + deltae24qTo4 + deltae24qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe24 + \[Beta]eDelta24))/F^2, 
     LECe25 :> e25rBar + deltae25qTo4 + deltae25qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe25 + \[Beta]eDelta25))/F^2, 
     LECe26 :> e26rBar + deltae26qTo4 + deltae26qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe26 + \[Beta]eDelta26))/F^2, 
     LECe27 :> e27rBar + deltae27qTo4 + deltae27qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe27 + \[Beta]eDelta27))/F^2, 
     LECe28 :> e28rBar + deltae28qTo4 + deltae28qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe28 + \[Beta]eDelta28))/F^2, 
     LECe29 :> e29rBar + deltae29qTo4 + deltae29qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe29 + \[Beta]eDelta29))/F^2, 
     LECe30 :> e30rBar + deltae30qTo4 + deltae30qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe30 + \[Beta]eDelta30))/F^2, 
     LECe31 :> e31rBar + deltae31qTo4 + deltae31qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe31 + \[Beta]eDelta31))/F^2, 
     LECe32 :> e32rBar + deltae32qTo4 + deltae32qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe32 + \[Beta]eDelta32))/F^2, 
     LECe33 :> e33rBar + deltae33qTo4 + deltae33qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe33 + \[Beta]eDelta33))/F^2, 
     LECe34 :> e34rBar + deltae34qTo4 + deltae34qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe34 + \[Beta]eDelta34))/F^2, 
     LECe35 :> e35rBar + deltae35qTo4 + deltae35qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe35 + \[Beta]eDelta35))/F^2, 
     LECe36 :> e36rBar + deltae36qTo4 + deltae36qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe36 + \[Beta]eDelta36))/F^2, 
     LECe37 :> e37rBar + deltae37qTo4 + deltae37qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe37 + \[Beta]eDelta37))/F^2, 
     LECe38 :> e38rBar + deltae38qTo4 + deltae38qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe38 + \[Beta]eDelta38))/F^2, 
     LECe39 :> e39rBar + deltae39qTo4 + deltae39qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe39 + \[Beta]eDelta39))/F^2, 
     LECe40 :> e40rBar + deltae40qTo4 + deltae40qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe40 + \[Beta]eDelta40))/F^2, 
     LECe41 :> e41rBar + deltae41qTo4 + deltae41qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe41 + \[Beta]eDelta41))/F^2, 
     LECe42 :> e42rBar + deltae42qTo4 + deltae42qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe42 + \[Beta]eDelta42))/F^2, 
     LECe43 :> e43rBar + deltae43qTo4 + deltae43qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe43 + \[Beta]eDelta43))/F^2, 
     LECe44 :> e44rBar + deltae44qTo4 + deltae44qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe44 + \[Beta]eDelta44))/F^2, 
     LECe45 :> e45rBar + deltae45qTo4 + deltae45qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe45 + \[Beta]eDelta45))/F^2, 
     LECe46 :> e46rBar + deltae46qTo4 + deltae46qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe46 + \[Beta]eDelta46))/F^2, 
     LECe47 :> e47rBar + deltae47qTo4 + deltae47qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe47 + \[Beta]eDelta47))/F^2, 
     LECe48 :> e48rBar + deltae48qTo4 + deltae48qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe48 + \[Beta]eDelta48))/F^2, 
     LECe49 :> e49rBar + deltae49qTo4 + deltae49qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe49 + \[Beta]eDelta49))/F^2, 
     LECe50 :> e50rBar + deltae50qTo4 + deltae50qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe50 + \[Beta]eDelta50))/F^2, 
     LECe51 :> e51rBar + deltae51qTo4 + deltae51qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe51 + \[Beta]eDelta51))/F^2, 
     LECe52 :> e52rBar + deltae52qTo4 + deltae52qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe52 + \[Beta]eDelta52))/F^2, 
     LECe53 :> e53rBar + deltae53qTo4 + deltae53qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe53 + \[Beta]eDelta53))/F^2, 
     LECe54 :> e54rBar + deltae54qTo4 + deltae54qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe54 + \[Beta]eDelta54))/F^2, 
     LECe55 :> e55rBar + deltae55qTo4 + deltae55qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe55 + \[Beta]eDelta55))/F^2, 
     LECe56 :> e56rBar + deltae56qTo4 + deltae56qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe56 + \[Beta]eDelta56))/F^2, 
     LECe57 :> e57rBar + deltae57qTo4 + deltae57qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe57 + \[Beta]eDelta57))/F^2, 
     LECe58 :> e58rBar + deltae58qTo4 + deltae58qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe58 + \[Beta]eDelta58))/F^2, 
     LECe59 :> e59rBar + deltae59qTo4 + deltae59qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe59 + \[Beta]eDelta59))/F^2, 
     LECe60 :> e60rBar + deltae60qTo4 + deltae60qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe60 + \[Beta]eDelta60))/F^2, 
     LECe61 :> e61rBar + deltae61qTo4 + deltae61qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe61 + \[Beta]eDelta61))/F^2, 
     LECe62 :> e62rBar + deltae62qTo4 + deltae62qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe62 + \[Beta]eDelta62))/F^2, 
     LECe63 :> e63rBar + deltae63qTo4 + deltae63qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe63 + \[Beta]eDelta63))/F^2, 
     LECe64 :> e64rBar + deltae64qTo4 + deltae64qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe64 + \[Beta]eDelta64))/F^2, 
     LECe65 :> e65rBar + deltae65qTo4 + deltae65qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe65 + \[Beta]eDelta65))/F^2, 
     LECe66 :> e66rBar + deltae66qTo4 + deltae66qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe66 + \[Beta]eDelta66))/F^2, 
     LECe67 :> e67rBar + deltae67qTo4 + deltae67qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe67 + \[Beta]eDelta67))/F^2, 
     LECe68 :> e68rBar + deltae68qTo4 + deltae68qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe68 + \[Beta]eDelta68))/F^2, 
     LECe69 :> e69rBar + deltae69qTo4 + deltae69qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe69 + \[Beta]eDelta69))/F^2, 
     LECe70 :> e70rBar + deltae70qTo4 + deltae70qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe70 + \[Beta]eDelta70))/F^2, 
     LECe71 :> e71rBar + deltae71qTo4 + deltae71qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe71 + \[Beta]eDelta71))/F^2, 
     LECe72 :> e72rBar + deltae72qTo4 + deltae72qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe72 + \[Beta]eDelta72))/F^2, 
     LECe73 :> e73rBar + deltae73qTo4 + deltae73qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe73 + \[Beta]eDelta73))/F^2, 
     LECe74 :> e74rBar + deltae74qTo4 + deltae74qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe74 + \[Beta]eDelta74))/F^2, 
     LECe75 :> e75rBar + deltae75qTo4 + deltae75qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe75 + \[Beta]eDelta75))/F^2, 
     LECe76 :> e76rBar + deltae76qTo4 + deltae76qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe76 + \[Beta]eDelta76))/F^2, 
     LECe77 :> e77rBar + deltae77qTo4 + deltae77qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe77 + \[Beta]eDelta77))/F^2, 
     LECe78 :> e78rBar + deltae78qTo4 + deltae78qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe78 + \[Beta]eDelta78))/F^2, 
     LECe79 :> e79rBar + deltae79qTo4 + deltae79qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe79 + \[Beta]eDelta79))/F^2, 
     LECe80 :> e80rBar + deltae80qTo4 + deltae80qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe80 + \[Beta]eDelta80))/F^2, 
     LECe81 :> e81rBar + deltae81qTo4 + deltae81qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe81 + \[Beta]eDelta81))/F^2, 
     LECe82 :> e82rBar + deltae82qTo4 + deltae82qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe82 + \[Beta]eDelta82))/F^2, 
     LECe83 :> e83rBar + deltae83qTo4 + deltae83qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe83 + \[Beta]eDelta83))/F^2, 
     LECe84 :> e84rBar + deltae84qTo4 + deltae84qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe84 + \[Beta]eDelta84))/F^2, 
     LECe85 :> e85rBar + deltae85qTo4 + deltae85qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe85 + \[Beta]eDelta85))/F^2, 
     LECe86 :> e86rBar + deltae86qTo4 + deltae86qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe86 + \[Beta]eDelta86))/F^2, 
     LECe87 :> e87rBar + deltae87qTo4 + deltae87qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe87 + \[Beta]eDelta87))/F^2, 
     LECe88 :> e88rBar + deltae88qTo4 + deltae88qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe88 + \[Beta]eDelta88))/F^2, 
     LECe89 :> e89rBar + deltae89qTo4 + deltae89qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe89 + \[Beta]eDelta89))/F^2, 
     LECe90 :> e90rBar + deltae90qTo4 + deltae90qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe90 + \[Beta]eDelta90))/F^2, 
     LECe91 :> e91rBar + deltae91qTo4 + deltae91qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe91 + \[Beta]eDelta91))/F^2, 
     LECe92 :> e92rBar + deltae92qTo4 + deltae92qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe92 + \[Beta]eDelta92))/F^2, 
     LECe93 :> e93rBar + deltae93qTo4 + deltae93qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe93 + \[Beta]eDelta93))/F^2, 
     LECe94 :> e94rBar + deltae94qTo4 + deltae94qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe94 + \[Beta]eDelta94))/F^2, 
     LECe95 :> e95rBar + deltae95qTo4 + deltae95qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe95 + \[Beta]eDelta95))/F^2, 
     LECe96 :> e96rBar + deltae96qTo4 + deltae96qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe96 + \[Beta]eDelta96))/F^2, 
     LECe97 :> e97rBar + deltae97qTo4 + deltae97qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe97 + \[Beta]eDelta97))/F^2, 
     LECe98 :> e98rBar + deltae98qTo4 + deltae98qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe98 + \[Beta]eDelta98))/F^2, 
     LECe99 :> e99rBar + deltae99qTo4 + deltae99qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe99 + \[Beta]eDelta99))/F^2, 
     LECe100 :> e100rBar + deltae100qTo4 + deltae100qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe100 + \[Beta]eDelta100))/F^2, 
     LECe101 :> e101rBar + deltae101qTo4 + deltae101qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe101 + \[Beta]eDelta101))/F^2, 
     LECe102 :> e102rBar + deltae102qTo4 + deltae102qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe102 + \[Beta]eDelta102))/F^2, 
     LECe103 :> e103rBar + deltae103qTo4 + deltae103qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe103 + \[Beta]eDelta103))/F^2, 
     LECe104 :> e104rBar + deltae104qTo4 + deltae104qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe104 + \[Beta]eDelta104))/F^2, 
     LECe105 :> e105rBar + deltae105qTo4 + deltae105qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe105 + \[Beta]eDelta105))/F^2, 
     LECe106 :> e106rBar + deltae106qTo4 + deltae106qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe106 + \[Beta]eDelta106))/F^2, 
     LECe107 :> e107rBar + deltae107qTo4 + deltae107qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe107 + \[Beta]eDelta107))/F^2, 
     LECe108 :> e108rBar + deltae108qTo4 + deltae108qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe108 + \[Beta]eDelta108))/F^2, 
     LECe109 :> e109rBar + deltae109qTo4 + deltae109qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe109 + \[Beta]eDelta109))/F^2, 
     LECe110 :> e110rBar + deltae110qTo4 + deltae110qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe110 + \[Beta]eDelta110))/F^2, 
     LECe111 :> e111rBar + deltae111qTo4 + deltae111qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe111 + \[Beta]eDelta111))/F^2, 
     LECe112 :> e112rBar + deltae112qTo4 + deltae112qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe112 + \[Beta]eDelta112))/F^2, 
     LECe113 :> e113rBar + deltae113qTo4 + deltae113qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe113 + \[Beta]eDelta113))/F^2, 
     LECe114 :> e114rBar + deltae114qTo4 + deltae114qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe114 + \[Beta]eDelta114))/F^2, 
     LECe115 :> e115rBar + deltae115qTo4 + deltae115qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe115 + \[Beta]eDelta115))/F^2, 
     LECe116 :> e116rBar + deltae116qTo4 + deltae116qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe116 + \[Beta]eDelta116))/F^2, 
     LECe117 :> e117rBar + deltae117qTo4 + deltae117qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe117 + \[Beta]eDelta117))/F^2, 
     LECe118 :> e118rBar + deltae118qTo4 + deltae118qTo4Delta + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]HBe118 + \[Beta]eDelta118))/F^2, 
     deltac3qTo3 -> (-a/(64*F^2*M*Pi^2) + (a*(7 - 5*d + d^2)*gA^2)/
         (32*(-3 + d)*F^2*M*Pi^2) - (a*(-36 + 46*d - 21*d^2 + 3*d^3)*gA^4)/
         (256*(-3 + d)*F^2*M*Pi^2))*A0[M^2/a^2], 
     deltac1qTo3 -> (3*a*(-2 + d)*gA^2*A0[M^2/a^2])/(256*(-3 + d)*F^2*M*
        Pi^2), deltac2qTo3 -> (-a/(32*(-3 + d)*F^2*M*Pi^2) + 
        (a*gA^2)/(16*F^2*M*Pi^2) - (a*(12 - 6*d + d^2)*gA^4)/
         (128*(-3 + d)*F^2*M*Pi^2))*A0[M^2/a^2], 
     deltac4qTo3 -> (a/(64*F^2*M*Pi^2) + (a*(-16 + d + d^2)*gA^2)/
         (128*(-3 + d)*F^2*M*Pi^2) - (a*(-14 + 21*d - 8*d^2 + d^3)*gA^4)/
         (128*(-3 + d)*F^2*M*Pi^2))*A0[M^2/a^2], 
     deltad1qTo3 -> -deltad2qTo3 + 
       ((a^2*(-5 + d))/(256*(-3 + d)*F^2*M^2*Pi^2) + 
         (a^2*(-24 + d + d^2)*gA^2)/(512*(-3 + d)*F^2*M^2*Pi^2) - 
         (a^2*(-30 + 67*d - 26*d^2 + 3*d^3)*gA^4)/(1536*(-3 + d)*F^2*M^2*
           Pi^2))*A0[M^2/a^2], deltad18qTo3 -> 
      -(a^2*(-4 + d)*(-2 + d)*gA^3*A0[M^2/a^2])/(768*F^2*M^2*Pi^2), 
     deltad5qTo3 -> (-(a^2*(4 - 7*d + d^2)*gA^2)/(1024*(-3 + d)*F^2*M^2*
          Pi^2) + (a^2*(-4 + d)*(7 - 6*d + d^2)*gA^4)/(1024*(-3 + d)*F^2*M^2*
          Pi^2))*A0[M^2/a^2], deltad3qTo3 -> 
      (a^2/(64*(-3 + d)*F^2*M^2*Pi^2) - (a^2*(-4 + d)*gA^2)/
         (64*(-3 + d)*F^2*M^2*Pi^2) + (a^2*(18 - 8*d + d^2)*gA^4)/
         (384*(-3 + d)*F^2*M^2*Pi^2))*A0[M^2/a^2], 
     deltad14qTo3 -> deltad15qTo3 + (-a^2/(64*F^2*M^2*Pi^2) + 
         (a^2*(10 - 6*d + d^2)*gA^2)/(64*(-3 + d)*F^2*M^2*Pi^2) - 
         (a^2*(44 - 22*d + 3*d^2)*gA^4)/(768*F^2*M^2*Pi^2))*A0[M^2/a^2], 
     deltad10qTo3 -> ((a^2*(19 - 8*d + d^2)*gA)/(128*(-3 + d)*F^2*M^2*Pi^2) - 
        (a^2*(-288 + 221*d - 73*d^2 + 8*d^3)*gA^3)/(768*(-3 + d)*F^2*M^2*
          Pi^2) + (a^2*(156 - 202*d + 130*d^2 - 33*d^3 + 3*d^4)*gA^5)/
         (1536*(-3 + d)*F^2*M^2*Pi^2))*A0[M^2/a^2], 
     deltad12qTo3 -> ((a^2*(-9 + d)*gA)/(64*(-3 + d)*F^2*M^2*Pi^2) + 
        (a^2*(-168 + 38*d + d^2)*gA^3)/(384*(-3 + d)*F^2*M^2*Pi^2) - 
        (a^2*(36 + 58*d - 25*d^2 + 3*d^3)*gA^5)/(768*(-3 + d)*F^2*M^2*Pi^2))*
       A0[M^2/a^2], deltad16qTo3 -> 
      ((a^2*(-2 + d)*gA)/(64*(-3 + d)*F^2*M^2*Pi^2) - 
        (a^2*(-6 + d)*(-2 + d)*gA^3)/(256*(-3 + d)*F^2*M^2*Pi^2))*
       A0[M^2/a^2], deltad11qTo3 -> ((5*a^2*gA)/(128*F^2*M^2*Pi^2) + 
        (a^2*(-192 + 125*d - 31*d^2 + 2*d^3)*gA^3)/(768*(-3 + d)*F^2*M^2*
          Pi^2) - (a^2*(30 - 49*d + 39*d^2 - 11*d^3 + d^4)*gA^5)/
         (768*(-3 + d)*F^2*M^2*Pi^2))*A0[M^2/a^2], 
     deltad13qTo3 -> (-(a^2*(-5 + d)*gA)/(64*(-3 + d)*F^2*M^2*Pi^2) - 
        (a^2*(-72 + 14*d + d^2)*gA^3)/(384*(-3 + d)*F^2*M^2*Pi^2) + 
        (a^2*(-60 + 90*d - 29*d^2 + 3*d^3)*gA^5)/(768*(-3 + d)*F^2*M^2*Pi^2))*
       A0[M^2/a^2], deltad4qTo3 -> 
      (-(a^2*(14 - 15*d + 3*d^2)*gA)/(512*(-3 + d)*F^2*M^2*Pi^2) + 
        (a^2*(-152 + 188*d - 65*d^2 + 7*d^3)*gA^3)/(1024*(-3 + d)*F^2*M^2*
          Pi^2) - (a^2*(-20 + 26*d - 9*d^2 + d^3)*gA^5)/(1024*F^2*M^2*Pi^2))*
       A0[M^2/a^2], deltae17qTo4 -> 
      (-(a^3*(180 - 218*d + 86*d^2 - 15*d^3 + d^4)*gA^4)/
         (12288*(-3 + d)*F^2*M^3*Pi^2) - 
        (a^2*(a*(-1 + d) + 2*(c2rbar*(-5 + d) + 2*c3rbar*(-4 + d) + 
             3*c4rbar*(-2 + d))*M))/(1024*(-1 + d)*F^2*M^3*Pi^2) + 
        (a^2*gA^2*(a*(-96 + 285*d - 272*d^2 + 98*d^3 - 16*d^4 + d^5) - 
           4*(-5 + d)*(6*c3rbar*(12 - 7*d + d^2) + 3*c2rbar*(39 - 34*d + 7*
                d^2) + c4rbar*(6 + 60*d - 46*d^2 + 11*d^3 - d^4))*M))/
         (6144*(-15 + 23*d - 9*d^2 + d^3)*F^2*M^3*Pi^2))*A0[M^2/a^2], 
     deltae18qTo4 -> (-(a^3*(384 - 464*d + 156*d^2 - 21*d^3 + d^4)*gA^4)/
         (6144*(15 - 8*d + d^2)*F^2*M^3*Pi^2) - 
        (a^2*gA^2*(6*a*(-1 + d) + (3*c4rbar*(-28 + 7*d + d^2) - 
             6*c2rbar*(15 - 11*d + 2*d^2) + c3rbar*(-192 + 148*d - 37*d^2 + 3*
                d^3))*M))/(768*(3 - 4*d + d^2)*F^2*M^3*Pi^2) + 
        (a^2*(a*(4 - 5*d + d^2) + 2*(-6*c2rbar*(-3 + d) + 
             (-4 + d)*(2*c3rbar*(-5 + d) + c4rbar*(-7 + 3*d)))*M))/
         (512*(3 - 4*d + d^2)*F^2*M^3*Pi^2))*A0[M^2/a^2], 
     deltae37qTo4 -> 2*deltae21qTo4 + 
       (-(a^3*(-612 + 1083*d - 665*d^2 + 179*d^3 - 22*d^4 + d^5)*gA^4)/
          (3072*(15 - 8*d + d^2)*F^2*M^3*Pi^2) - 
         (a^2*(a*(2 - 3*d + d^2) + 2*(-8*c3rbar + 4*c4rbar + 6*c3rbar*d - 
              9*c4rbar*d - 2*c3rbar*d^2 + 3*c4rbar*d^2 + c2rbar*(15 - 8*d + 
                d^2) + 8*c1rbar*(3 - 4*d + d^2))*M))/(512*(3 - 4*d + d^2)*F^2*
           M^3*Pi^2) + (a^2*gA^2*(a*(312 - 399*d + 25*d^2 + 80*d^3 - 19*d^4 + 
              d^5) + 4*(-5 + d)*(84*c3rbar + 48*c4rbar - 70*c3rbar*d - 
              45*c4rbar*d + 26*c3rbar*d^2 + 40*c4rbar*d^2 - 4*c3rbar*d^3 - 
              14*c4rbar*d^3 + c4rbar*d^4 + 4*c2rbar*(-15 + 23*d - 9*d^2 + 
                d^3) + 24*c1rbar*(-12 + 19*d - 8*d^2 + d^3))*M))/
          (3072*(-15 + 23*d - 9*d^2 + d^3)*F^2*M^3*Pi^2))*A0[M^2/a^2], 
     deltae16qTo4 -> (-(a^3*(-240 + 100*d - 16*d^2 + d^3)*gA^4)/
         (2048*(15 - 8*d + d^2)*F^2*M^3*Pi^2) + 
        (a^2*gA^2*(3*a*(6 - 7*d + d^2) - ((c4rbar*(-5 + d) + c3rbar*(-2 + d))*
              (-6 + d) - 3*c2rbar*(-2 + d))*(-4 + d)*M))/
         (384*(3 - 4*d + d^2)*F^2*M^3*Pi^2) - 
        (a^2*(-6 + d)*(3*a*(-1 + d) - 2*c4rbar*(20 - 9*d + d^2)*M))/
         (256*(-15 + 23*d - 9*d^2 + d^3)*F^2*M^3*Pi^2))*A0[M^2/a^2], 
     deltae15qTo4 -> (-(a^3*(1800 - 1436*d + 452*d^2 - 62*d^3 + 3*d^4)*gA^4)/
         (6144*(15 - 8*d + d^2)*F^2*M^3*Pi^2) - 
        (a^2*(a*(10 - 11*d + d^2) + 4*c4rbar*(32 - 20*d + 3*d^2)*M))/
         (512*(3 - 4*d + d^2)*F^2*M^3*Pi^2) + 
        (a^2*gA^2*(a*(-54 + 71*d - 18*d^2 + d^3) - 
           (3*c2rbar*(12 + 2*d - 5*d^2 + d^3) - 2*(-4 + d)*
              (c3rbar*(12 - 5*d + d^2) + 2*c4rbar*(21 - 13*d + 2*d^2)))*M))/
         (768*(3 - 4*d + d^2)*F^2*M^3*Pi^2))*A0[M^2/a^2], 
     deltae35qTo4 -> -deltae20qTo4 + 
       ((a^3*(3360 - 3268*d + 1052*d^2 - 143*d^3 + 7*d^4)*gA^4)/
          (12288*(15 - 8*d + d^2)*F^2*M^3*Pi^2) - 
         (a^2*(a*(2 - 3*d + d^2) - 2*c4rbar*d*(20 - 9*d + d^2)*M))/
          (256*(-15 + 23*d - 9*d^2 + d^3)*F^2*M^3*Pi^2) - 
         (a^2*gA^2*(4*a*(-24 + 38*d - 15*d^2 + d^3) + 
            (24*c1rbar*(-8 + 14*d - 7*d^2 + d^3) - c2rbar*(96 - 110*d + 
                47*d^2 - 10*d^3 + d^4) - 2*(-4 + d)*(c3rbar*d*(2 - 9*d + 
                  d^2) + c4rbar*(-48 + 86*d - 21*d^2 + d^3)))*M))/
          (3072*(3 - 4*d + d^2)*F^2*M^3*Pi^2))*A0[M^2/a^2], 
     deltae14qTo4 -> (-(a^3*(696 - 736*d + 302*d^2 - 51*d^3 + 3*d^4)*gA^4)/
         (24576*(-3 + d)*F^2*M^3*Pi^2) + 
        (a^2*(a*(5 - 6*d + d^2) + 10*c4rbar*(6 - 5*d + d^2)*M))/
         (1024*(3 - 4*d + d^2)*F^2*M^3*Pi^2) - 
        (a^2*gA^2*(a*d*(102 - 170*d + 83*d^2 - 16*d^3 + d^4) + 
           (15 - 8*d + d^2)*(-(c2rbar*(4 - 12*d + 5*d^2 + d^3)) + 
             2*d*(c3rbar*(-3 + d)^2*d + c4rbar*(18 - 14*d + 3*d^2)))*M))/
         (1024*d*(-15 + 23*d - 9*d^2 + d^3)*F^2*M^3*Pi^2))*A0[M^2/a^2], 
     deltae22qTo4 -> 2*deltae19qTo4 - deltae36qTo4 + 
       (-(a^3*(-1000 + 1332*d - 704*d^2 + 181*d^3 - 22*d^4 + d^5)*gA^4)/
          (2048*(15 - 8*d + d^2)*F^2*M^3*Pi^2) + 
         (a^2*(a*(-4 + d) + 4*c4rbar*(-8 + 3*d)*M))/(512*(-3 + d)*F^2*M^3*
           Pi^2) + (a^2*gA^2*(a*d*(-606 + 1159*d - 729*d^2 + 199*d^3 - 
              24*d^4 + d^5) - 2*(-5 + d)*(c2rbar*(36 - 57*d + 33*d^2 + 
                12*d^3 - 6*d^4) + d*(-2*c4rbar*(108 - 188*d + 98*d^2 - 
                  19*d^3 + d^4) + 3*c3rbar*(18 - 51*d + 39*d^2 - 11*d^3 + 
                  d^4) + 6*c1rbar*(24 - 50*d + 35*d^2 - 10*d^3 + d^4)))*M))/
          (1536*d*(-15 + 23*d - 9*d^2 + d^3)*F^2*M^3*Pi^2))*A0[M^2/a^2], 
     deltae38qTo4 -> (2*deltae19qTo4 - deltae36qTo4)/4 + 
       (-(a^3*(-1180 + 1558*d - 797*d^2 + 197*d^3 - 23*d^4 + d^5)*gA^4)/
          (8192*(15 - 8*d + d^2)*F^2*M^3*Pi^2) + 
         (a^2*(a*(3 - 4*d + d^2) + 2*c4rbar*(10 - 17*d + 5*d^2)*M))/
          (2048*(3 - 4*d + d^2)*F^2*M^3*Pi^2) + 
         (a^2*gA^2*(a*d*(-588 + 1147*d - 738*d^2 + 202*d^3 - 24*d^4 + d^5) - 
            2*(-5 + d)*(-3*c2rbar*(-6 + 14*d - 19*d^2 + 5*d^3) + 
              d*(6*c1rbar*(-34 + 61*d - 32*d^2 + 5*d^3) - 2*c4rbar*
                 (99 - 185*d + 98*d^2 - 19*d^3 + d^4) + 3*c3rbar*(42 - 86*d + 
                  54*d^2 - 13*d^3 + d^4)))*M))/(6144*d*(-15 + 23*d - 9*d^2 + 
            d^3)*F^2*M^3*Pi^2))*A0[M^2/a^2], deltae11qTo4 -> 
      (-(a^3*(-62 + 51*d - 5*d^2 - 5*d^3 + d^4)*gA^5)/(2048*(-3 + d)*F^2*M^3*
          Pi^2) - (a^2*gA*(a*(501 - 1126*d + 844*d^2 - 242*d^3 + 23*d^4) - 
           2*(-5 + d)*(c4rbar*(450 - 932*d + 475*d^2 - 71*d^3) + 
             c2rbar*(-198 + 221*d - 60*d^2 + d^3) + 2*c3rbar*
              (-186 + 154*d - 35*d^2 + d^3))*M))/(3072*(-5 + d)*(-3 + d)*
          (-1 + d)*F^2*M^3*Pi^2) + 
        (a^2*gA^3*(a*(-2832 + 7143*d - 6498*d^2 + 2660*d^3 - 510*d^4 + 
             37*d^5) + 4*(-5 + d)*(2*c2rbar*(9 - 9*d - 7*d^2 + d^4) + 
             4*c3rbar*(33 - 52*d + 33*d^2 - 9*d^3 + d^4) + 
             c4rbar*(222 - 599*d + 543*d^2 - 198*d^3 + 26*d^4))*M))/
         (6144*(-5 + d)*(-3 + d)*(-1 + d)*F^2*M^3*Pi^2))*A0[M^2/a^2], 
     deltae12qTo4 -> ((a^3*(2778 - 4355*d + 2122*d^2 - 428*d^3 + 31*d^4)*
          gA^5)/(6144*(-5 + d)*(-3 + d)*F^2*M^3*Pi^2) + 
        (a^2*gA*(a*(-15 + 19*d - 7*d^2 + 3*d^3) - 
           2*(c4rbar*(78 - 30*d + 15*d^2 - 5*d^3) + c2rbar*(18 + 39*d - 18*
                d^2 + d^3) + 2*c3rbar*(74 - 4*d - 9*d^2 + d^3))*M))/
         (1024*(-3 + d)*(-1 + d)*F^2*M^3*Pi^2) - 
        (a^2*gA^3*(a*(-48 - 677*d + 720*d^2 + 110*d^3 - 120*d^4 + 15*d^5) + 
           4*(-5 + d)*(-2*c3rbar*(-354 + 252*d - 49*d^2 + d^3) + 
             6*c2rbar*(33 - 17*d - 4*d^2 + 2*d^3) + c4rbar*(-282 + 1079*d - 
               625*d^2 + 98*d^3))*M))/(6144*(-5 + d)*(-3 + d)*(-1 + d)*F^2*
          M^3*Pi^2))*A0[M^2/a^2], deltae13qTo4 -> 
      (-(a^3*(-636 + 30*d + 103*d^2 - 27*d^3 + 2*d^4)*gA^5)/
         (3072*(-5 + d)*(-3 + d)*F^2*M^3*Pi^2) - 
        (a^2*gA*(2*a*(57 - 25*d - 39*d^2 + 7*d^3) - 
           (-5 + d)*(c2rbar*(12 + 144*d - 36*d^2) + 4*c3rbar*(84 + 119*d - 59*
                d^2 + 6*d^3) + c4rbar*(288 + 100*d - 109*d^2 + 15*d^3))*M))/
         (1536*(-5 + d)*(-3 + d)*(-1 + d)*F^2*M^3*Pi^2) + 
        (a^2*gA^3*(a*(-1152 + 1070*d + 229*d^2 - 164*d^3 + 17*d^4) + 
           2*(-5 + d)*(12*c2rbar*(11 + 9*d - 7*d^2 + d^3) + 
             c3rbar*(576 + 296*d - 350*d^2 + 84*d^3 - 6*d^4) - 
             3*c4rbar*(-240 + 24*d + 81*d^2 - 25*d^3 + 2*d^4))*M))/
         (3072*(-5 + d)*(-3 + d)*(-1 + d)*F^2*M^3*Pi^2))*A0[M^2/a^2], 
     deltae34qTo4 -> ((a^3*(-180 + 192*d - 69*d^2 + 8*d^3)*gA^5)/
         (2048*(-3 + d)*F^2*M^3*Pi^2) + 
        (a^2*gA*(a*(126 - 421*d + 418*d^2 - 137*d^3 + 14*d^4) - 
           2*(-5 + d)*(-60*c3rbar + 168*c4rbar - 238*c3rbar*d - 
             485*c4rbar*d + 170*c3rbar*d^2 + 280*c4rbar*d^2 - 28*c3rbar*d^3 - 
             47*c4rbar*d^3 + 24*c1rbar*(-22 + 40*d - 21*d^2 + 3*d^3) + 
             c2rbar*(-123 + 176*d - 57*d^2 + 4*d^3))*M))/
         (3072*(-5 + d)*(-3 + d)*(-1 + d)*F^2*M^3*Pi^2) - 
        (a^2*gA^3*(a*(816 - 674*d - 589*d^2 + 599*d^3 - 167*d^4 + 15*d^5) - 
           4*(-5 + d)*(-420*c3rbar + 288*c4rbar + 854*c3rbar*d - 
             329*c4rbar*d - 514*c3rbar*d^2 + 28*c4rbar*d^2 + 128*c3rbar*d^3 + 
             49*c4rbar*d^3 - 12*c3rbar*d^4 - 12*c4rbar*d^4 + 
             24*c1rbar*(-4 + d)^2*(2 - 3*d + d^2) - c2rbar*(15 + 13*d - 39*
                d^2 + 11*d^3))*M))/(6144*(-5 + d)*(-3 + d)*(-1 + d)*F^2*M^3*
          Pi^2))*A0[M^2/a^2], deltae10qTo4 -> 
      (-(a^3*(-2292 + 2474*d - 1121*d^2 + 248*d^3 - 26*d^4 + d^5)*gA^5)/
         (6144*(15 - 8*d + d^2)*F^2*M^3*Pi^2) - 
        (a^2*gA*(a*d*(-50 + 66*d - 17*d^2 + d^3) - 
           2*(c2rbar*(3 + 2*d + 41*d^2 - 20*d^3 + 2*d^4) + 
             d*(c4rbar*(220 - 184*d + 41*d^2 - 3*d^3) + c3rbar*(4 + 58*d - 
                 30*d^2 + 4*d^3)))*M))/(1024*d*(3 - 4*d + d^2)*F^2*M^3*
          Pi^2) + (a^2*gA^3*(a*d*(-1824 + 3294*d - 1937*d^2 + 531*d^3 - 
             67*d^4 + 3*d^5) - 2*(-5 + d)*(3*c2rbar*(-33 - 10*d - 50*d^2 + 49*
                d^3 - 13*d^4 + d^5) + d*(c4rbar*(-708 + 856*d - 383*d^2 + 
                 79*d^3 - 6*d^4) + 2*c3rbar*(78 - 270*d + 167*d^2 - 38*d^3 + 
                 3*d^4)))*M))/(3072*d*(-15 + 23*d - 9*d^2 + d^3)*F^2*M^3*
          Pi^2))*A0[M^2/a^2], deltac1qTo4 -> 
      (-3*c1rbar*(-1 + d)*gA^2*A0[M^2/a^2])/(32*F^2*Pi^2), 
     deltac3qTo4 -> ((c4rbar*(3 - 2*d))/(16*(-1 + d)*F^2*Pi^2) + 
        ((c2rbar*(2 + d - 3*d^2) + d*(-3*c3rbar*(-1 + d)^2 + 
             2*c4rbar*(5 - 6*d + 2*d^2)))*gA^2)/(32*(-1 + d)*d*F^2*Pi^2))*
       A0[M^2/a^2], deltac4qTo4 -> 
      ((c2rbar - c2rbar*d + d*(-2*c3rbar + c4rbar*(-3 + 2*d)))/
         (16*(-1 + d)*d*F^2*Pi^2) + ((2*c2rbar*(-1 + d^2) + 
           d*(4*c3rbar*(-1 + d) + c4rbar*(1 - 4*d + d^2)))*gA^2)/
         (32*(-1 + d)*d*F^2*Pi^2))*A0[M^2/a^2], deltad10qTo4 -> 
      (-(a*(c2rbar*(3 + 5*d - 17*d^2 + 5*d^3) + 
            d*(c4rbar*(82 - 93*d + 33*d^2 - 4*d^3) + c3rbar*(-8 + 38*d - 
                22*d^2 + 4*d^3)))*gA)/(64*d*(3 - 4*d + d^2)*F^2*M*Pi^2) + 
        (a*(c2rbar*(-18 + 17*d^2 - 14*d^3 + 3*d^4) + 
           2*d*(c3rbar*(-3 + d)*(-2 + d)^2*d + c4rbar*(-58 + 100*d - 77*d^2 + 
               26*d^3 - 3*d^4)))*gA^3)/(128*d*(3 - 4*d + d^2)*F^2*M*Pi^2))*
       A0[M^2/a^2], deltac2qTo4 -> 
      ((c4rbar*(-2 + d))/(16*(-1 + d)*F^2*Pi^2) - 
        ((2*(c4rbar*(-3 + d) + c3rbar*(-2 + d))*(-2 + d) + 
           c2rbar*(3 - 4*d + d^2))*gA^2)/(32*(-1 + d)*F^2*Pi^2))*A0[M^2/a^2], 
     deltad16qTo4 -> 
      (-(a*(c2rbar*(-3 + d) + 2*(-1 + d)*(c3rbar + 5*c4rbar - 2*c4rbar*d) + 
            8*c1rbar*(-6 + 11*d - 6*d^2 + d^3))*gA)/(64*(-3 + d)*(-1 + d)*F^2*
          M*Pi^2) + (a*c1rbar*(-2 + d)^2*gA^3)/(32*F^2*M*Pi^2))*A0[M^2/a^2], 
     deltad18qTo4 -> -(a*(c2rbar*(-3 + d) - 2*(c3rbar + c4rbar)*(-2 + d) + 
          8*c1rbar*(-1 + d))*gA*A0[M^2/a^2])/(64*(-1 + d)*F^2*M*Pi^2), 
     deltad12qTo4 -> (-(a*(c2rbar*(-3 - 11*d + 31*d^2 - 15*d^3 + 2*d^4) + 
            d*(c4rbar*(-92 + 92*d - 23*d^2 + d^3) + c3rbar*(-44 + 54*d - 
                26*d^2 + 4*d^3)))*gA)/(64*d*(3 - 4*d + d^2)*F^2*M*Pi^2) + 
        (a*(c2rbar*(9 + 33*d - 60*d^2 + 37*d^3 - 10*d^4 + d^5) + 
           d*(c4rbar*(100 - 84*d + 25*d^2 - 3*d^3) + 2*c3rbar*
              (66 - 100*d + 53*d^2 - 12*d^3 + d^4)))*gA^3)/
         (64*d*(3 - 4*d + d^2)*F^2*M*Pi^2))*A0[M^2/a^2], 
     deltad1qTo4 -> -deltad2qTo4 + 
       (-(a*(-5*c4rbar*(-2 + d) + c2rbar*(3 + d) + 2*c3rbar*(4 + d)))/
          (128*(-1 + d)*F^2*M*Pi^2) + (a*(-(c2rbar*(-21 + 4*d + d^2)) + 
            c3rbar*(56 - 34*d + 6*d^2) + c4rbar*(38 - 14*d - 3*d^2 + d^3))*
           gA^2)/(128*(3 - 4*d + d^2)*F^2*M*Pi^2))*A0[M^2/a^2], 
     deltad3qTo4 -> 
      (-(a*(2*c2rbar*(1 + d) + (-4 + d)*(c4rbar*(-3 + d) - 2*c3rbar*(1 + 
                d))))/(64*(3 - 4*d + d^2)*F^2*M*Pi^2) - 
        (a*(c2rbar*(6 + 4*d - 2*d^2) + (-4 + d)*(c4rbar*(-7 + 3*d) + 
             c3rbar*(-4 - 3*d + d^2)))*gA^2)/(64*(3 - 4*d + d^2)*F^2*M*Pi^2))*
       A0[M^2/a^2], deltad4qTo4 -> 
      (-(a*(3*c2rbar*(3 - 4*d + d^2) + 2*(3*c3rbar*(6 - 5*d + d^2) + 
              2*c4rbar*(-19 + 38*d - 20*d^2 + 3*d^3)))*gA)/
         (256*(3 - 4*d + d^2)*F^2*M*Pi^2) + 
        (a*(2*c3rbar*(-6 + 11*d - 6*d^2 + d^3) + c2rbar*(3 - d - 3*d^2 + 
             d^3) + c4rbar*(128 - 302*d + 231*d^2 - 68*d^3 + 7*d^4))*gA^3)/
         (256*(3 - 4*d + d^2)*F^2*M*Pi^2))*A0[M^2/a^2], 
     deltad5qTo4 -> ((a*(8*c1rbar*(-1 + d)^2 + (-3 + d)*(c2rbar*(-1 + d) - 
             (2*c3rbar + c4rbar)*d)))/(256*(3 - 4*d + d^2)*F^2*M*Pi^2) - 
        (a*(c4rbar*(2 - 4*d + d^2) + 8*c1rbar*(2 - 3*d + d^2) - 
           2*c3rbar*(6 - 9*d + 2*d^2))*gA^2)/(256*(-1 + d)*F^2*M*Pi^2))*
       A0[M^2/a^2], deltad11qTo4 -> 
      ((a*(c2rbar*(-3 - 11*d + d^2 + d^3) + d*(2*c3rbar*(8 - 3*d + d^2) + 
             c4rbar*(54 - 57*d + 13*d^2)))*gA)/(64*d*(3 - 4*d + d^2)*F^2*M*
          Pi^2) + (a*(-(c2rbar*(9 - 3*d - 3*d^2 + d^3)) + 
           c4rbar*d*(10 - 24*d + 24*d^2 - 9*d^3 + d^4))*gA^3)/
         (64*d*(3 - 4*d + d^2)*F^2*M*Pi^2))*A0[M^2/a^2], 
     deltad13qTo4 -> ((a*(c2rbar*(9 + 15*d + 15*d^2 - 13*d^3 + 2*d^4) + 
           d*(c4rbar*(-44 + 64*d - 19*d^2 + d^3) + c3rbar*(-44 + 54*d - 26*
                d^2 + 4*d^3)))*gA)/(64*d*(3 - 4*d + d^2)*F^2*M*Pi^2) - 
        (a*(c2rbar*(-3 + d)^2*(-3 + d - 5*d^2 + d^3) + 
           d*(-(c4rbar*(-4 + 4*d - 3*d^2 + d^3)) + 2*c3rbar*(42 - 74*d + 44*
                d^2 - 11*d^3 + d^4)))*gA^3)/(64*d*(3 - 4*d + d^2)*F^2*M*
          Pi^2))*A0[M^2/a^2], deltad14qTo4 -> deltad15qTo4 + 
       ((-3*a*c4rbar*(-2 + d))/(32*(-1 + d)*F^2*M*Pi^2) - 
         (a*(c2rbar*(12 - 4*d + 21*d^2 - 10*d^3 + d^4) + 
            2*d*(-(c4rbar*(-26 + 28*d - 9*d^2 + d^3)) + c3rbar*(-8 + 19*d - 
                8*d^2 + d^3)))*gA^2)/(64*d*(3 - 4*d + d^2)*F^2*M*Pi^2))*
        A0[M^2/a^2], \[Beta]HBd1 :> (-(1/6))*gA^4, 
     \[Beta]HBd2 :> -(1/12) - (5/12)*gA^2, \[Beta]HBd3 :> 1/2 + (1/6)*gA^4, 
     \[Beta]HBd4 :> 0, \[Beta]HBd5 :> 1/24 + (5/24)*gA^2, 
     \[Beta]HBd6 :> -(1/6) - (5/6)*gA^2, \[Beta]HBd7 :> 0, \[Beta]HBd8 :> 0, 
     \[Beta]HBd9 :> 0, \[Beta]HBd10 :> (1/2)*gA + (5/2)*gA^3 + 2*gA^5, 
     \[Beta]HBd11 :> (1/2)*gA - (3/2)*gA^3 - (2/3)*gA^5, 
     \[Beta]HBd12 :> -2*gA - gA^3 - 2*gA^5, \[Beta]HBd13 :> 
      gA^3 + (2/3)*gA^5, \[Beta]HBd14 :> (1/3)*gA^4, \[Beta]HBd15 :> 0, 
     \[Beta]HBd16 :> (1/2)*gA + gA^3, \[Beta]HBd17 :> 0, \[Beta]HBd18 :> 0, 
     \[Beta]HBd19 :> 0, \[Beta]HBd20 :> gA + gA^3, \[Beta]HBd21 :> -gA^3, 
     \[Beta]HBd22 :> 0, \[Beta]HBd23 :> 0, \[Beta]HBe14 -> 
      (-c2rbar - 6*c3rbar)/12 - (a*gA^2)/(4*M) - (a*gA^4)/(12*M), 
     \[Beta]HBe15 -> (3*a)/(8*M) + (a*gA^2)/(12*M) + (11*a*gA^4)/(24*M), 
     \[Beta]HBe16 -> (-3*a)/(4*M) - (a*gA^2)/(2*M) - (a*gA^4)/(2*M), 
     \[Beta]HBe17 -> (7*a*gA^2)/(48*M) + (a*gA^4)/(12*M) - 
       (a + 4*c4rbar*M)/(48*M), \[Beta]HBe18 -> 
      gA^2*((-2*c4rbar)/3 - a/(4*M)) - (a*gA^4)/(3*M), 
     \[Beta]HBe22 -> -2*c1rbar + (5*c2rbar)/24 - (3*c3rbar)/4 + a/(8*M) - 
       (a*gA^2)/(8*M) + (3*a*gA^4)/(4*M) + 2*\[Beta]HBe19 - \[Beta]HBe36, 
     \[Beta]HBe35 -> (2*a*gA^2)/(3*M) + (5*a*gA^4)/(8*M) + 
       (a + 2*c2rbar*M - 4*M*\[Beta]HBe20)/(4*M), 
     \[Beta]HBe37 -> (-2*c4rbar)/3 + gA^2*(-3*c4rbar - (4*a)/(3*M)) - 
       a/(6*M) - (3*a*gA^4)/(4*M) + 2*\[Beta]HBe21, 
     \[Beta]HBe38 -> -(a*gA^2)/(32*M) + (3*a*gA^4)/(16*M) + 
       (3*a + M*(24*c1rbar - c2rbar - 36*c3rbar + 48*\[Beta]HBe19 - 
           24*\[Beta]HBe36))/(96*M), \[Beta]HBe115 -> 
      6*c1rbar - (3*c2rbar)/4 - 3*c3rbar - (3*a*gA^2)/(4*M) - \[Beta]HBe116 - 
       8*\[Beta]HBe38, \[Beta]HBe11 -> gA*(-c4rbar/3 - (7*a)/(48*M)) + 
       (35*a*gA^3)/(48*M) + (a*gA^5)/(4*M), \[Beta]HBe10 -> 
      gA^3*((-4*c4rbar)/3 - (19*a)/(24*M)) - (13*a*gA^5)/(24*M) - 
       (gA*(a + 4*c4rbar*M))/(8*M), \[Beta]HBe12 -> 
      gA^3*((4*c4rbar)/3 + (19*a)/(16*M)) + 
       gA*((4*c4rbar)/3 + (61*a)/(48*M)) + (13*a*gA^5)/(24*M), 
     \[Beta]HBe13 -> gA*((-2*c4rbar)/3 - (73*a)/(24*M)) + 
       gA^3*((-4*c4rbar)/3 - (9*a)/(4*M)) - (7*a*gA^5)/(8*M), 
     \[Beta]HBe34 -> (-7*a*gA^3)/(24*M) - (a*gA^5)/(4*M) + 
       (gA*(a + 16*c4rbar*M))/(24*M), LECl1 :> (1/(3*(2*(4*Pi)^2)))*l1rBar + 
       (1/3)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     LECl2 :> (2/(3*(2*(4*Pi)^2)))*l2rBar + 
       (2/3)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     LECl3 :> (-(1/(2*(2*(4*Pi)^2))))*l3rBar - 
       (1/2)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     LECl4 :> (2/(2*(4*Pi)^2))*l4rBar + 
       2*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     deltac1qTo3Delta -> -(a*(-2 + d)*(2*b*(-1 + d) + d + b^2*d)*hA^2*
          A0[(b^2*M^2)/a^2])/(256*b^2*(-1 + d)*F^2*M*Pi^2) + 
       ((1 + b)^2*(-2 + d)*(-2*b + d + b^2*d)*hA^2*M*B0i[bb0, M^2/a^2, 0, 
          (b^2*M^2)/a^2])/(256*a*b^2*(-1 + d)*F^2*Pi^2), 
     deltac2qTo3Delta -> 
      (hA^2*((a*(-2 + d)*(-1 + 2*b^2 + d))/(48*(-1 + b)*b^2*(-1 + d)^2*F^2*M*
             Pi^2) + (5*a*(-(-2 + d)^3 + 4*b^5*(-2 + d)^2*d - 
              2*b*(4 - 8*d + 3*d^2) + 2*b^2*d*(-6 + 7*d - 4*d^2 + d^3) + 
              b^4*(8 + 12*d^2 - 11*d^3 + 2*d^4) - 2*b^3*(4 - 8*d + 9*d^2 - 
                8*d^3 + 2*d^4))*g1*gA)/(288*(-1 + b)^2*b^4*(1 + b)*(-1 + d)^3*
             d*F^2*M*Pi^2) + (a*(-22 + 55*d - 48*d^2 + 17*d^3 - 2*d^4 + 
              b^2*(-70 + 119*d - 64*d^2 + 11*d^3) + b^3*(-126 + 195*d - 
                120*d^2 + 35*d^3 - 4*d^4) + 2*b^4*(30 - 55*d + 36*d^2 - 
                10*d^3 + d^4) + 2*b^5*(42 - 65*d + 38*d^2 - 10*d^3 + d^4) + 
              b*(26 - 41*d + 36*d^2 - 15*d^3 + 2*d^4))*gA^2)/
            (48*(-1 + b)^2*b^2*(1 + b)^2*(-3 + d)*(-1 + d)^2*F^2*M*Pi^2)) - 
         (a*(-2*(-2 + d)^2*d*(2 + d) + b*d*(-76 + 40*d + 31*d^2 - 10*d^3 - 
              3*d^4) + 16*b^8*d*(-38 + 39*d + d^2 - 10*d^3 + 2*d^4) + 
            b^7*d*(-728 + 828*d - 58*d^2 - 197*d^3 + 65*d^4) + 
            b^6*(-320 + 900*d - 724*d^2 + 23*d^3 + 201*d^4 - 62*d^5) + 
            b^2*(-64 + 28*d + 4*d^2 + 17*d^3 + 3*d^4 - 6*d^5) + 
            2*b^4*(152 - 320*d + 190*d^2 + 12*d^3 - 39*d^4 + 8*d^5) + 
            b^5*(-96 + 204*d + 8*d^2 - 123*d^3 + 6*d^4 + 19*d^5) + 
            b^3*(80 - 248*d + 232*d^2 - 22*d^3 - 75*d^4 + 27*d^5))*hA^4)/
          (576*(-1 + b)^2*b^7*(1 + b)*(-1 + d)^3*d*(2 + d)*F^2*M*Pi^2))*
        A0[M^2/a^2] + (hA^2*((a*(-10*b*(-2 + d)^2*d + 5*(-2 + d)^3*d - 
              b^4*(-2 + d)^2*d*(-28 + 23*d) + b^6*d^2*(18 - 17*d + 4*d^2) - 
              2*b^5*d*(-20 + 22*d - 8*d^2 + d^3) + b^2*(-160 + 400*d - 
                382*d^2 + 163*d^3 - 26*d^4) + 2*b^3*(80 - 240*d + 258*d^2 - 
                117*d^3 + 19*d^4)))/(192*(-1 + b)*b^4*(-1 + d)^3*d*F^2*M*
             Pi^2) + (5*a*(-12*b*(-2 + d)^2*d*(-6 - 7*d + d^3) + 
              2*(-2 + d)^3*d*(6 + d - 7*d^2 - d^3 + d^4) - 2*b^2*(-2112 + 
                1376*d - 584*d^2 + 2136*d^3 - 1458*d^4 - 224*d^5 + 426*d^6 - 
                103*d^7 + 2*d^8 + d^9) + 2*b^11*d*(96 + 520*d - 172*d^2 - 
                406*d^3 + 125*d^4 - 51*d^5 + 54*d^6 + 18*d^7 - 19*d^8 + 
                3*d^9) + b^12*d*(384 + 400*d - 500*d^2 - 288*d^3 + 213*d^4 - 
                9*d^5 + 24*d^6 + 2*d^7 - 13*d^8 + 3*d^9) + 4*b^3*(-288 + 
                3440*d - 3496*d^2 - 948*d^3 + 2404*d^4 - 814*d^5 - 154*d^6 + 
                181*d^7 - 56*d^8 + 7*d^9) - 2*b^10*(-768 + 784*d + 3352*d^2 - 
                1908*d^3 - 3086*d^4 + 1608*d^5 + 662*d^6 - 363*d^7 - 22*d^8 + 
                17*d^9) + 4*b^6*(2208 - 4360*d - 1384*d^2 + 5970*d^3 + 
                1712*d^4 - 3760*d^5 - 32*d^6 + 911*d^7 - 266*d^8 + 21*d^9) + 
              b^4*(-9984 + 14176*d - 4240*d^2 - 5660*d^3 - 2136*d^4 + 
                5105*d^5 + 115*d^6 - 1588*d^7 + 558*d^8 - 69*d^9 + 3*d^10) - 
              2*b^8*(2304 - 576*d - 8416*d^2 + 4824*d^3 + 7960*d^4 - 
                5454*d^5 - 1344*d^6 + 1499*d^7 - 231*d^8 - 17*d^9 + 3*d^10) - 
              2*b^9*(-384 - 2992*d + 8240*d^2 + 1416*d^3 - 9072*d^4 + 
                2585*d^5 + 1511*d^6 - 652*d^7 + 50*d^8 - 9*d^9 + 3*d^10) + 
              2*b^5*(1536 - 5632*d - 1992*d^2 + 1852*d^3 + 7422*d^4 - 
                5231*d^5 - 595*d^6 + 1252*d^7 - 302*d^8 + 7*d^9 + 3*d^10) - 
              2*b^7*(1344 + 9088*d - 21288*d^2 - 4964*d^3 + 26162*d^4 - 
                11343*d^5 - 2983*d^6 + 2960*d^7 - 574*d^8 + 11*d^9 + 3*d^10))*
             g1^2)/(13824*(-1 + b)^2*b^6*(1 + b)^2*(-1 + d)^4*d*
             (-6 - 7*d + d^3)*F^2*M*Pi^2) - 
           (5*a*(-((-2 + d)^3*d) + b*(-2 + d)^2*(-1 + d)*d^2 + 
              b^9*d^2*(-4 + 6*d - 4*d^2 + d^3) + b^8*d^2*(4 - 8*d + 11*d^2 - 
                6*d^3 + d^4) - b^5*(-2 + d)^2*(-8 - 4*d + 5*d^2 - 12*d^3 + 
                2*d^4) + b^2*(64 - 152*d + 172*d^2 - 86*d^3 + 15*d^4) + 
              b^6*d*(88 - 112*d + 68*d^2 - 37*d^3 + 14*d^4 - 2*d^5) + 
              b^7*d*(16 + 32*d - 68*d^2 + 44*d^3 - 12*d^4 + d^5) + 
              b^4*d*(-40 + 76*d - 60*d^2 + 28*d^3 - 8*d^4 + d^5) + 
              b^3*(-96 + 192*d - 156*d^2 + 62*d^3 + 10*d^4 - 10*d^5 + d^6))*
             g1*gA)/(1152*(-1 + b)^2*b^4*(1 + b)*(-1 + d)^3*d*F^2*M*Pi^2) + 
           (a*(-4*b^3*(-2 + d)^2*(-7 + 3*d) + 4*b^2*(-2 + d)^2*(1 + 3*d) + 
              3*b^4*d*(4 + 8*d - 7*d^2 + d^3) + b^5*d*(20 - 4*d - 9*d^2 + 
                3*d^3) - d*(4 + 4*d - 9*d^2 + 3*d^3) + b*(64 - 60*d - 
                16*d^2 + 21*d^3 - 3*d^4))*gA^2)/(1536*(-1 + b)*b^2*(-1 + d)^2*
             F^2*M*Pi^2)) + (a*((-2 + d)^2*d*(-40 - 14*d + 3*d^2) + 
            3*b^8*(-2 + d)^2*d^2*(-34 - 9*d + 4*d^2) + 
            b^9*d^2*(-184 + 124*d + 22*d^2 - 31*d^3 + 6*d^4) + 
            b*d*(-160 - 216*d + 300*d^2 + 30*d^3 - 65*d^4 + 6*d^5) - 
            2*b^7*d*(520 - 720*d + 178*d^2 + 132*d^3 - 77*d^4 + 12*d^5) - 
            2*b^6*d*(1224 - 2000*d + 642*d^2 + 380*d^3 - 237*d^4 + 30*d^5) + 
            b^3*(896 - 2992*d + 2368*d^2 + 52*d^3 - 568*d^4 + 166*d^5 - 
              24*d^6) + 2*b^2*(64 - 696*d + 720*d^2 - 6*d^3 - 196*d^4 + 
              51*d^5 + 6*d^6) + 4*b^5*(-304 + 712*d - 560*d^2 + 54*d^3 + 
              159*d^4 - 76*d^5 + 9*d^6) + 4*b^4*(-48 + 152*d - 176*d^2 + 
              70*d^3 + 5*d^4 - 18*d^5 + 9*d^6))*hA^4)/(2304*(-1 + b)^2*b^4*
           (1 + b)*(-1 + d)^3*d*(2 + d)*F^2*M*Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA^2*(-((-1 + b)*(1 + b)^4*(-2 + d)*(5*(-2 + d)^2 + b^2*d*
                (-9 + 4*d) - 10*b*(2 - 3*d + d^2))*M)/(192*a*b^4*(-1 + d)^3*
             F^2*Pi^2) - (5*(-12*b*(-2 + d)^2 + 2*(-2 + d)^3*(-1 + d) - 
              4*b^3*(-20 + 100*d - 153*d^2 + 90*d^3 - 20*d^4 + d^5) - 
              2*b^2*(104 - 120*d + 43*d^3 - 15*d^4 + d^5) - 8*b^7*(-320 + 
                368*d - 166*d^2 + 133*d^3 - 61*d^4 + 8*d^5) - 
              4*b^11*(84 - 684*d + 801*d^2 - 240*d^3 - 22*d^4 + 11*d^5) + 
              b^6*(864 - 1440*d + 1686*d^2 - 1473*d^3 + 519*d^4 - 61*d^5 + 
                3*d^6) + b^12*(464 + 176*d - 950*d^2 + 347*d^3 + 119*d^4 - 
                59*d^5 + 3*d^6) - 4*b^9*(-492 + 2100*d - 2281*d^2 + 787*d^3 + 
                27*d^4 - 43*d^5 + 3*d^6) - 2*b^10*(680 - 340*d - 752*d^2 + 
                508*d^3 - 2*d^4 - 38*d^5 + 3*d^6) - 2*b^8*(-1528 + 1832*d + 
                290*d^2 - 816*d^3 + 272*d^4 - 33*d^5 + 3*d^6) + 
              2*b^13*(-16 - 68*d + 108*d^2 - 61*d^3 + 39*d^4 - 19*d^5 + 
                3*d^6) + b^14*(-64 + 8*d + 74*d^2 - 49*d^3 + 23*d^4 - 
                13*d^5 + 3*d^6) + 2*b^5*(208 - 60*d - 448*d^2 + 331*d^3 - 
                57*d^4 - 11*d^5 + 3*d^6) + b^4*(304 - 56*d - 746*d^2 + 
                659*d^3 - 153*d^4 - 7*d^5 + 3*d^6))*g1^2*M)/
            (13824*a*(-1 + b)^2*b^6*(1 + b)^2*(-1 + d)^4*F^2*Pi^2) + 
           (5*(1 + b)^2*(-2 + d)*(-(-2 + d)^2 + b^6*d*(2 - 2*d + d^2) - 
              b^2*(-12 + 14*d - 6*d^2 + d^3) + b^5*d*(-4 + 5*d - 5*d^2 + 
                d^3) + b*(4 - 2*d - 2*d^2 + d^3) - b^4*(16 + 2*d - 9*d^2 + 
                2*d^3) + b^3*(-20 + 18*d - d^2 - 4*d^3 + d^4))*g1*gA*M)/
            (1152*a*b^4*(-1 + d)^3*F^2*Pi^2) - ((1 + b)^2*(-2 + d)*
             (4*b^3*(1 - 3*d)*d + b^4*d*(-10 - 3*d + 3*d^2) + 
              d*(-2 - 3*d + 3*d^2) - 4*b*(-8 + 3*d + 3*d^2) + 
              2*b^2*(-8 + 20*d - 9*d^2 + 3*d^3))*gA^2*M)/(1536*a*b^2*
             (-1 + d)^2*F^2*Pi^2)) - ((3*b^10*(-2 + d)^2*d*(-17 + 4*d) - 
            (-2 + d)^2*(-28 + 45*d) + b^11*d*(-92 + 108*d - 43*d^2 + 6*d^3) + 
            b^4*(392 - 740*d + 500*d^2 - 66*d^3 - 48*d^4) + 
            b^8*(-408 + 1400*d - 1300*d^2 + 447*d^3 - 48*d^4) + 
            b^9*(-152 + 456*d - 388*d^2 + 135*d^3 - 18*d^4) + 
            b^3*(264 + 280*d - 824*d^2 + 369*d^3 - 18*d^4) + 
            2*b^5*(132 - 330*d + 222*d^2 - 53*d^3 + 6*d^4) + 
            b*(304 - 580*d + 280*d^2 - 45*d^3 + 6*d^4) + 
            2*b^7*(44 - 86*d + 62*d^2 - 27*d^3 + 6*d^4) + 
            b^2*(808 - 1480*d + 928*d^2 - 255*d^3 + 12*d^4) + 
            b^6*(888 - 2524*d + 2228*d^2 - 750*d^3 + 72*d^4))*hA^4*M)/
          (2304*a*(-1 + b)^2*b^4*(1 + b)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (((1 + b^2 - 2*b*(-2 + d))*gA^2*hA^2*M)/(6*a*(-1 + b)^2*b*(1 + b)^2*
           (-1 + d)*F^2*Pi^2) - ((2*(-2 + d)^2 + b^3*(-134 + 169*d - 
              51*d^2) + b^8*(-114 + 99*d + 51*d^2 - 42*d^3) + 
            b^6*(46 - 73*d + 65*d^2 - 22*d^3) + b*(38 - 39*d + 4*d^2 + 
              3*d^3) + b^2*(10 - 3*d - 13*d^2 + 6*d^3) - 
            b^4*(142 - 177*d + 41*d^2 + 6*d^3) + b^5*(22 + 15*d - 43*d^2 + 
              18*d^3) + 3*b^7*(-86 + 177*d - 123*d^2 + 32*d^3) + 
            b^9*(-116 + 284*d - 245*d^2 + 75*d^3))*hA^4*M)/
          (576*a*(-1 + b)^2*b^7*(1 + b)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] - 
       ((-2 - 2*b + b^2*(-2 + d) + d)*gA^2*hA^2*M^3*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/(6*a^3*(-1 + b)*b^2*(1 + b)*
         (-1 + d)*F^2*Pi^2) + (5*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
          2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 5*d^3))*
         g1^2*hA^2*M^3*C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(108*a^3*b*(-1 + b^2)*(-1 + d)^3*F^2*Pi^2) - 
       ((3*(-2 + d)^2 + b^5*(8 + 24*d - 18*d^2) - 2*b*(-12 + 4*d + d^2) - 
          4*b^3*(-16 + 4*d + 3*d^2) + 3*b^6*(12 - 20*d + 9*d^2) + 
          b^2*(76 - 68*d + 21*d^2) + b^4*(100 - 116*d + 45*d^2))*hA^4*M^3*
         C0i[cc0, (b^2*M^2)/a^2, 0, M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (144*a^3*(-1 + b)*b^4*(-1 + d)^2*F^2*Pi^2), 
     deltac3qTo3Delta -> 
      (hA^2*(-(a*(-2 + (3 + 2*b - 6*b^2)*d + (-1 - 2*b + 4*b^2)*d^2))/
            (48*(-1 + b)*b^2*(-1 + d)^2*d*F^2*M*Pi^2) - 
           (5*a*(8 - 16*d + 6*d^2 - d^3 + b*(-8 + 20*d - 6*d^2) + 
              2*b^2*d*(12 - 5*d - 2*d^2 + d^3) + b^3*(-8 + 28*d - 34*d^2 + 
                20*d^3 - 4*d^4) + b^4*(8 - 32*d + 36*d^2 - 15*d^3 + 2*d^4))*
             g1*gA)/(288*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^3*d*F^2*M*Pi^2) + 
           (a*(-6 - 19*d + 37*d^2 - 19*d^3 + 3*d^4 - b^4*d*(32 - 62*d + 
                39*d^2 - 10*d^3 + d^4) + b^5*d*(-36 + 27*d + 13*d^2 - 
                15*d^3 + 3*d^4) + b*(12 - 82*d + 89*d^2 - 36*d^3 + 5*d^4) + 
              b^3*(24 + 32*d - 38*d^2 - 11*d^3 + 16*d^4 - 3*d^5) + 
              b^2*(42 - 19*d - 61*d^2 + 56*d^3 - 15*d^4 + d^5))*gA^2)/
            (48*b^2*(-1 + b^2)^2*(-3 + d)*(-1 + d)^2*d*F^2*M*Pi^2)) + 
         (a*(-2*(-2 + d)^2*d*(2 + d) + b^7*d*(-80 + 196*d - 100*d^2 - 
              43*d^3 + 33*d^4) + b^6*(-288 + 196*d - 20*d^2 + 51*d^3 + 
              13*d^4 - 30*d^5) + b^2*(-80 + 92*d - 64*d^2 + 37*d^3 + 3*d^4 - 
              6*d^5) + 2*b^4*(72 - 112*d + 22*d^2 + 26*d^3 - 7*d^4 + 2*d^5) - 
            b*(-48 + 100*d + 20*d^2 - 73*d^3 + 16*d^4 + 3*d^5) + 
            b^3*(-240 + 416*d - 104*d^2 - 80*d^3 - 13*d^4 + 15*d^5) + 
            b^5*(32 - 700*d + 712*d^2 - 5*d^3 - 168*d^4 + 51*d^5))*hA^4)/
          (576*(-1 + b)^2*b^5*(1 + b)*(-1 + d)^3*d*(2 + d)*F^2*M*Pi^2))*
        A0[M^2/a^2] + (hA^2*((a*(-5*(-2 + d)^2*d + 5*b^6*(-2 + d)^2*d^2 - 
              2*b^3*(-2 + d)^2*(-11 + 22*d - 12*d^2 + d^3) + 
              b^5*d*(22 - 3*d - 14*d^2 + 5*d^3) + b^4*d*(104 - 182*d + 
                97*d^2 - 12*d^3 - 2*d^4) + b*d*(-18 - 7*d + 26*d^2 - 13*d^3 + 
                2*d^4) + b^2*(-80 + 172*d - 150*d^2 + 68*d^3 - 17*d^4 + 
                2*d^5)))/(192*(-1 + b)*b^3*(-1 + d)^3*d*F^2*M*Pi^2) - 
           (5*a*(6*(-2 + d)^3*d*(-6 - 7*d + d^3) + 2*b^14*d*(-4 + d^2)^2*(
                12 + 5*d - 6*d^2 + d^3) + 4*b*(-2 + d)^2*d*(42 + 31*d - 
                21*d^2 - 7*d^3 + 3*d^4) + 4*b^13*(-2 + d)^2*d*(12 + 56*d + 
                37*d^2 - 16*d^3 - 7*d^4 + 2*d^5) + 4*b^3*(672 - 776*d - 
                152*d^2 + 886*d^3 - 588*d^4 - d^5 + 130*d^6 - 43*d^7 + 
                4*d^8) + 2*b^2*(576 - 624*d - 24*d^2 + 560*d^3 - 618*d^4 + 
                183*d^5 + 103*d^6 - 71*d^7 + 11*d^8) + 2*b^11*(384 + 2344*d - 
                4556*d^2 - 1414*d^3 + 4699*d^4 - 1505*d^5 - 612*d^6 + 
                416*d^7 - 71*d^8 + 3*d^9) + b^12*(1536 - 848*d - 3284*d^2 + 
                1552*d^3 + 1717*d^4 - 1039*d^5 - 100*d^6 + 164*d^7 - 37*d^8 + 
                3*d^9) + b^4*(5760 - 4944*d - 300*d^2 - 8*d^3 + 3187*d^4 - 
                1961*d^5 - 632*d^6 + 844*d^7 - 239*d^8 + 21*d^9) + 
              b^8*(3072 - 8896*d + 5408*d^2 + 8168*d^3 - 1640*d^4 - 
                5270*d^5 + 2328*d^6 + 442*d^7 - 660*d^8 + 216*d^9 - 
                24*d^10) + 2*b^6*(-5856 + 7568*d - 2724*d^2 - 3304*d^3 + 
                731*d^4 + 2057*d^5 - 553*d^6 - 510*d^7 + 314*d^8 - 69*d^9 + 
                6*d^10) + 2*b^10*(96 - 3008*d + 2828*d^2 + 2064*d^3 - 
                3085*d^4 + 1052*d^5 - 71*d^6 - 141*d^7 + 142*d^8 - 51*d^9 + 
                6*d^10) + 2*b^9*(4800 - 17472*d + 13476*d^2 + 14212*d^3 - 
                22589*d^4 + 10107*d^5 + 606*d^6 - 2482*d^7 + 983*d^8 - 
                165*d^9 + 12*d^10) + 2*b^5*(2880 - 416*d - 7020*d^2 + 
                4676*d^3 + 1783*d^4 - 703*d^5 - 1032*d^6 + 270*d^7 + 
                197*d^8 - 95*d^9 + 12*d^10) - 2*b^7*(9408 - 12056*d - 
                2748*d^2 + 15586*d^3 - 12173*d^4 + 6033*d^5 - 1288*d^6 - 
                1266*d^7 + 993*d^8 - 257*d^9 + 24*d^10))*g1^2)/
            (13824*b^6*(-1 + b^2)^2*(-1 + d)^4*d*(-6 - 7*d + d^3)*F^2*M*
             Pi^2) + (5*a*((-2 + d)^2*d*(2 + d) + b^2*(-2 + d)^2*(8 - 7*d - 
                6*d^2 + d^3) + b^9*d*(4 - 12*d + 11*d^2 - 5*d^3 + d^4) + 
              b*d*(-8 + 16*d - 7*d^3 + 2*d^4) - b^6*(-2 + d)^2*(-12 + 17*d + 
                2*d^2 - 15*d^3 + 4*d^4) + b^8*d*(36 - 40*d - 3*d^2 + 25*d^3 - 
                13*d^4 + 2*d^5) + b^5*(-112 + 260*d - 296*d^2 + 293*d^3 - 
                148*d^4 + 37*d^5 - 4*d^6) + b^7*(16 + 4*d + 84*d^2 - 
                137*d^3 + 80*d^4 - 21*d^5 + 2*d^6) + b^3*(-32 + 124*d - 
                112*d^2 - 7*d^3 + 48*d^4 - 19*d^5 + 2*d^6) + b^4*(48 - 60*d + 
                216*d^2 - 227*d^3 + 94*d^4 - 19*d^5 + 2*d^6))*g1*gA)/
            (2304*(-1 + b)^2*b^4*(1 + b)*(-1 + d)^3*d*F^2*M*Pi^2) - 
           (a*((-2 + d)^2*d*(1 + 6*d + 3*d^2) - 4*b^5*d*(6 + d - 8*d^2 + 
                3*d^3) - 4*b*d*(4 - 4*d - 5*d^2 + 3*d^3) + b^6*d*(-12 + 
                16*d + 7*d^2 - 12*d^3 + 3*d^4) + 4*b^3*(-40 + 82*d - 41*d^2 - 
                7*d^3 + 6*d^4) + b^2*(16 + 84*d - 176*d^2 + 77*d^3 - 3*d^5) - 
              b^4*(48 - 116*d + 92*d^2 + d^3 - 18*d^4 + 3*d^5))*gA^2)/
            (1536*(-1 + b)^2*b^2*(-1 + d)^2*d*F^2*M*Pi^2)) - 
         (a*(-9*(-2 + d)^2*d*(2 + d) + b^8*(-2 + d)^2*d*(-86 + 13*d + 
              28*d^2) + b*d*(-104 + 84*d + 2*d^2 - 21*d^3 + 6*d^4) + 
            b^9*d*(-184 + 188*d - 10*d^2 - 47*d^3 + 14*d^4) + 
            b^3*(-416 + 48*d + 240*d^2 + 20*d^3 - 34*d^4 - 8*d^5) + 
            2*b^2*(-144 + 24*d + 168*d^2 - 62*d^3 - 33*d^4 + 14*d^5) - 
            4*b^5*(-64 + 216*d - 4*d^2 - 166*d^3 + 27*d^4 + 21*d^5) + 
            4*b^4*(128 - 456*d + 308*d^2 + 62*d^3 - 97*d^4 + 25*d^5) - 
            2*b^7*(368 - 648*d + 328*d^2 + 50*d^3 - 105*d^4 + 28*d^5) + 
            2*b^6*(-432 + 168*d + 568*d^2 - 282*d^3 - 199*d^4 + 114*d^5))*
           hA^4)/(2304*(-1 + b)^2*b^4*(1 + b)*(-1 + d)^3*d*(2 + d)*F^2*M*
           Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA^2*(-((1 + b)^2*(-2 + d)*(5*(-2 + d) + 5*b^5*(-2 + d)*d + b^4*
                (-11 + 6*d) + b^2*(25 - 19*d + 4*d^2) + b*(1 - 13*d + 9*d^2 - 
                 2*d^3) - b^3*(1 - 19*d + 6*d^2 + 2*d^3))*M)/
            (192*a*b^3*(-1 + d)^3*F^2*Pi^2) + 
           (5*(6*(-2 + d)^3 + 4*b*(-2 + d)^2*(-7 + 3*d) + 2*b^16*(-2 + d)^2*(
                -8 - 2*d + d^2) + 4*b^15*(-2 + d)^2*(-2 - 7*d + 2*d^2) + 
              4*b^3*(72 - 162*d + 127*d^2 - 40*d^3 + 4*d^4) + 
              2*b^2*(48 - 140*d + 150*d^2 - 68*d^3 + 11*d^4) + 
              2*b^13*(-172 + 816*d - 903*d^2 + 391*d^3 - 67*d^4 + 3*d^5) + 
              b^14*(184 + 50*d - 285*d^2 + 165*d^3 - 35*d^4 + 3*d^5) + 
              2*b^5*(8 + 142*d - 243*d^2 + 159*d^3 - 55*d^4 + 9*d^5) + 
              b^4*(104 - 74*d - 427*d^2 + 505*d^3 - 185*d^4 + 21*d^5) - 
              2*b^8*(-1396 + 3060*d - 1841*d^2 + 94*d^3 + 284*d^4 - 87*d^5 + 
                6*d^6) + 4*b^7*(-70 + 335*d - 280*d^2 - 135*d^3 + 198*d^4 - 
                63*d^5 + 6*d^6) + 4*b^11*(430 - 1245*d + 1351*d^2 - 814*d^3 + 
                280*d^4 - 57*d^5 + 6*d^6) - 2*b^10*(-580 + 108*d + 717*d^2 - 
                397*d^3 + 100*d^4 - 33*d^5 + 6*d^6) + b^6*(-896 + 2574*d - 
                1413*d^2 - 551*d^3 + 645*d^4 - 165*d^5 + 12*d^6) - 
              4*b^9*(-838 + 1731*d - 1152*d^2 + 42*d^3 + 295*d^4 - 114*d^5 + 
                12*d^6) + b^12*(-256 - 150*d + 629*d^2 - 583*d^3 + 319*d^4 - 
                99*d^5 + 12*d^6))*g1^2*M)/(13824*a*b^6*(-1 + b^2)^2*
             (-1 + d)^4*F^2*Pi^2) - (5*(1 + b)^2*(-2 + d)*(-4 + d^2 + 
              b^6*(-2 + 5*d - 3*d^2 + d^3) + 2*b*(4 - 3*d - 2*d^2 + d^3) - 
              b^2*(-2 - 7*d + d^2 + d^3) - b^4*(16 + 24*d - 23*d^2 + 4*d^3) + 
              2*b^5*(-8 + 3*d + 5*d^2 - 5*d^3 + d^4) + 2*b^3*(-10 + 8*d + 
                d^2 - 4*d^3 + d^4))*g1*gA*M)/(2304*a*b^4*(-1 + d)^3*F^2*
             Pi^2) + ((1 + b)^2*(-2 + d)*(-2 - 11*d + 3*d^3 + 
              b^3*(12 + 8*d - 12*d^2) - 4*b*(-2 + d + 3*d^2) + 
              2*b^2*(-4 + 16*d - 9*d^2 + 3*d^3) + b^4*(6 - 5*d - 6*d^2 + 
                3*d^3))*gA^2*M)/(1536*a*b^2*(-1 + d)^2*F^2*Pi^2)) + 
         ((-9*(-2 + d)^2 + b^10*(-2 + d)^2*(-43 + 28*d) + 
            b^4*(800 - 1492*d + 890*d^2 - 208*d^3) + 
            b^8*(292 - 608*d + 431*d^2 - 112*d^3) + 
            b^9*(180 - 304*d + 191*d^2 - 42*d^3) + 
            b^2*(108 - 192*d + 109*d^2 - 20*d^3) + b*(-52 + 68*d - 33*d^2 + 
              6*d^3) + b^11*(-92 + 140*d - 75*d^2 + 14*d^3) + 
            b^3*(188 - 256*d + 21*d^2 + 30*d^3) + 2*b^5*(432 - 530*d + 
              81*d^2 + 50*d^3) + 2*b^7*(-160 + 322*d - 261*d^2 + 74*d^3) - 
            2*b^6*(-400 + 934*d - 775*d^2 + 228*d^3))*hA^4*M)/
          (2304*a*(-1 + b)^2*b^4*(1 + b)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (-(b*(1 + b^2 - 2*b*(-2 + d))*gA^2*hA^2*M)/(6*a*(-1 + b^2)^2*(-1 + d)*
           F^2*Pi^2) + ((2*(-2 + d)^2 + b^3*(-110 + 133*d - 39*d^2) + 
            b^8*(-90 + 63*d + 63*d^2 - 42*d^3) + b^6*(-26 + 35*d + 29*d^2 - 
              22*d^3) + b*(26 - 21*d - 2*d^2 + 3*d^3) + 
            b^2*(-14 + 33*d - 25*d^2 + 6*d^3) - b^4*(70 - 69*d + 5*d^2 + 
              6*d^3) + b^5*(22 + 15*d - 43*d^2 + 18*d^3) + 
            3*b^7*(-94 + 189*d - 127*d^2 + 32*d^3) + 
            b^9*(-104 + 266*d - 239*d^2 + 75*d^3))*hA^4*M)/
          (576*a*(-1 + b)^2*b^5*(1 + b)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] + 
       ((-2 - 2*b + b^2*(-2 + d) + d)*gA^2*hA^2*M^3*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/(6*a^3*(-1 + b^2)*(-1 + d)*F^2*
         Pi^2) - (5*b*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
          2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 5*d^3))*
         g1^2*hA^2*M^3*C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(108*a^3*(-1 + b^2)*(-1 + d)^3*F^2*Pi^2) + 
       ((3*(-2 + d)^2 + b^5*(8 + 24*d - 18*d^2) - 2*b*(-12 + 4*d + d^2) - 
          4*b^3*(-16 + 4*d + 3*d^2) + 3*b^6*(12 - 20*d + 9*d^2) + 
          b^2*(76 - 68*d + 21*d^2) + b^4*(100 - 116*d + 45*d^2))*hA^4*M^3*
         C0i[cc0, (b^2*M^2)/a^2, 0, M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (144*a^3*(-1 + b)*b^2*(-1 + d)^2*F^2*Pi^2), 
     deltac4qTo3Delta -> 
      (hA^2*((a*(-6 + (9 + 2*b - 14*b^2)*d + (-3 - 2*b + 8*b^2)*d^2))/
            (48*(-1 + b)*b^2*(-1 + d)^2*d*F^2*M*Pi^2) + 
           (5*a*(8*b*(-2 + d)^2*(-1 + d) + 4*(-2 + d)^3*(-1 + d) - 
              b^2*(24 + 4*d - 10*d^2 + d^3) + 2*b^4*d*(74 - 49*d + 4*d^2 + 
                d^3) + b^3*(72 - 48*d - 26*d^2 + 32*d^3 - 8*d^4) + 
              b^6*(8 - 32*d + 36*d^2 - 15*d^3 + 2*d^4) + 2*b^5*(-4 + 16*d + 
                7*d^2 - 14*d^3 + 4*d^4))*g1*gA)/(288*(-1 + b)^2*b^4*(1 + b)*
             (-2 + d)*(-1 + d)^3*d*F^2*M*Pi^2) - 
           (a*(-6 - 13*d + 3*b^5*(-3 + d)*(-1 + d)^2*d + 26*d^2 - 13*d^3 + 
              2*d^4 - b^4*d*(-16 + 11*d - 4*d^2 + d^3) + b^3*(18 + 40*d - 
                61*d^2 + 32*d^3 - 5*d^4) + b^2*(42 - 25*d + d^2 + 3*d^3 - 
                d^4) + b*(18 - 45*d + 40*d^2 - 15*d^3 + 2*d^4))*gA^2)/
            (48*(-1 + b)^2*b^2*(1 + b)^2*(-3 + d)*(-1 + d)^2*d*F^2*M*Pi^2)) - 
         (a*(-2*(-2 + d)^2*d*(2 + d) + b^6*d*(-1420 + 572*d + 467*d^2 - 
              147*d^3 - 30*d^4) + b*d*(-52 + 16*d + 25*d^2 - 4*d^3 - 3*d^4) + 
            b^7*d*(-80 + 196*d - 100*d^2 - 43*d^3 + 33*d^4) + 
            b^2*(320 - 500*d + 52*d^2 + 149*d^3 - 33*d^4 - 6*d^5) + 
            2*b^4*(-616 + 952*d - 170*d^2 - 246*d^3 + 81*d^4 + 2*d^5) + 
            b^3*(-464 + 592*d - 24*d^2 - 112*d^3 - 13*d^4 + 15*d^5) + 
            b^5*(-384 - 1004*d + 920*d^2 + 59*d^3 - 200*d^4 + 51*d^5))*hA^4)/
          (576*(-1 + b)^2*b^5*(1 + b)*(-2 + d)*(-1 + d)^3*d*(2 + d)*F^2*M*
           Pi^2))*A0[M^2/a^2] + 
       (hA^2*((a*(-10*(-2 + d)^2*(-1 + d)*d - 10*b*d*(12 - 4*d - 3*d^2 + 
                d^3) + b^7*d^2*(34 - 5*d - 12*d^2 + 3*d^3) + b^6*d*(216 - 
                182*d + 67*d^2 - 24*d^3 + 3*d^4) - 2*b^5*d*(-224 + 218*d + 
                11*d^2 - 43*d^3 + 8*d^4) + b^2*(160 - 504*d + 470*d^2 - 
                287*d^3 + 88*d^4 - 7*d^5) - 2*b^4*(-432 + 824*d - 526*d^2 + 
                173*d^3 - 47*d^4 + 8*d^5) + b^3*(-1120 + 1616*d - 802*d^2 + 
                465*d^3 - 212*d^4 + 33*d^5)))/(768*(-1 + b)*b^4*(-1 + d)^3*d*
             F^2*M*Pi^2) + (5*a*(8*(-2 + d)^3*d*(-3 - 2*d + d^2) + 
              b^13*d*(-48 - 20*d + 36*d^2 + d^3 - 6*d^4 + d^5) + 
              2*b^12*d*(-12 - 44*d + 13*d^2 + 28*d^3 - 15*d^4 + 2*d^5) + 
              b*d*(222 + 79*d - 303*d^2 + 18*d^3 + 121*d^4 - 51*d^5 + 
                6*d^6) - 2*b^11*(96 - 68*d - 174*d^2 + 95*d^3 + 58*d^4 - 
                41*d^5 + 6*d^6) + 2*b^2*(384 - 824*d + 358*d^2 + 483*d^3 - 
                670*d^4 + 333*d^5 - 74*d^6 + 6*d^7) + 2*b^10*(-48 - 320*d + 
                493*d^2 + 296*d^3 - 477*d^4 + 76*d^5 + 60*d^6 - 22*d^7 + 
                2*d^8) + 2*b^3*(156 - 250*d - 960*d^2 + 1200*d^3 - 85*d^4 - 
                421*d^5 + 220*d^6 - 43*d^7 + 3*d^8) + 2*b^8*(-312 + 1656*d - 
                1233*d^2 - 1899*d^3 + 2405*d^4 - 669*d^5 - 324*d^6 + 
                240*d^7 - 52*d^8 + 4*d^9) + b^5*(-912 - 488*d + 4098*d^2 - 
                2592*d^3 + 111*d^4 + 808*d^5 - 653*d^6 + 254*d^7 - 50*d^8 + 
                4*d^9) + 2*b^4*(-1176 + 1092*d + 809*d^2 - 1906*d^3 + 
                1279*d^4 - 76*d^5 - 382*d^6 + 216*d^7 - 48*d^8 + 4*d^9) - 
              2*b^7*(-348 - 622*d + 966*d^2 + 333*d^3 + 205*d^4 - 312*d^5 - 
                90*d^6 + 137*d^7 - 41*d^8 + 4*d^9) + b^9*(96 + 202*d - 
                909*d^2 + 547*d^3 + 822*d^4 - 787*d^5 + 95*d^6 + 100*d^7 - 
                38*d^8 + 4*d^9) - 2*b^6*(-1152 + 1112*d + 879*d^2 - 
                2813*d^3 + 2137*d^4 - 63*d^5 - 778*d^6 + 440*d^7 - 98*d^8 + 
                8*d^9))*g1^2)/(6912*(-1 + b)^2*b^5*(1 + b)^2*(-1 + d)^4*d*
             (-3 - 2*d + d^2)*F^2*M*Pi^2) - (5*a*((-2 + d)^3*d*(2 + d) + 
              b^9*(-2 + d)^2*d^2*(3 - 3*d + d^2) + b*(-2 + d)^2*d*(1 - 10*d - 
                3*d^2 + 2*d^3) + b^7*(-2 + d)^2*d*(33 + 5*d + 26*d^2 - 
                17*d^3 + 2*d^4) + b^2*(-64 + 148*d - 120*d^2 + d^3 + 35*d^4 - 
                12*d^5 + d^6) + b^8*d*(-4 + 52*d - 39*d^2 - 35*d^3 + 47*d^4 - 
                17*d^5 + 2*d^6) + b^5*(112 + 212*d - 440*d^2 + 131*d^3 + 
                199*d^4 - 166*d^5 + 45*d^6 - 4*d^7) + b^3*(16 - 156*d + 
                376*d^2 - 205*d^3 - 61*d^4 + 82*d^5 - 23*d^6 + 2*d^7) + 
              b^4*(144 - 276*d + 284*d^2 + 87*d^3 - 237*d^4 + 112*d^5 - 
                23*d^6 + 2*d^7) - b^6*(16 - 276*d + 152*d^2 + 193*d^3 - 
                273*d^4 + 148*d^5 - 39*d^6 + 4*d^7))*g1*gA)/
            (1152*(-1 + b)^2*b^4*(1 + b)*(-2 + d)*(-1 + d)^3*d*F^2*M*Pi^2) + 
           (a*(b^7*d^2*(10 + 7*d - 12*d^2 + 3*d^3) + b^5*d*(-72 + 18*d + 
                7*d^2 + 6*d^3 - 3*d^4) + b^6*d*(-28 + 10*d + 39*d^2 - 
                24*d^3 + 3*d^4) + b*d*(-44 + 46*d + 9*d^2 - 18*d^3 + 3*d^4) + 
              d*(8 + 18*d - 11*d^2 - 6*d^3 + 3*d^4) + b^4*(-96 + 60*d + 
                38*d^2 - 101*d^3 + 42*d^4 - 3*d^5) - b^3*(128 - 132*d + 
                58*d^2 + 23*d^3 - 24*d^4 + 3*d^5) - b^2*(-32 + 88*d + 
                50*d^2 - 73*d^3 + 12*d^4 + 3*d^5))*gA^2)/(768*(-1 + b)^2*b^2*
             (1 + b)*(-1 + d)^2*d*F^2*M*Pi^2)) + 
         (a*(-4*(-2 + d)^2*d*(2 + d) + 2*b^8*(-2 + d)^2*d^2*(2 + d) + 
            2*b^7*d*(-120 + 104*d + 2*d^2 - 26*d^3 + 7*d^4) + 
            b*d*(-140 + 172*d - 21*d^2 - 43*d^3 + 14*d^4) + 
            b^6*d*(-676 + 460*d + 105*d^2 - 115*d^3 + 16*d^4) + 
            b^4*(-784 + 992*d - 684*d^2 + 56*d^3 + 216*d^4 - 78*d^5) - 
            2*b^3*(8 + 160*d - 6*d^2 - 50*d^3 - 2*d^4 + d^5) + 
            b^2*(-128 - 316*d + 484*d^2 - 33*d^3 - 113*d^4 + 28*d^5) + 
            b^5*(-832 + 156*d + 716*d^2 - 211*d^3 - 169*d^4 + 70*d^5))*hA^4)/
          (576*(-1 + b)^2*b^3*(1 + b)*(-2 + d)*(-1 + d)^3*d*(2 + d)*F^2*M*
           Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA^2*(-((1 + b)^2*(10*(-2 + d)^2*(-1 + d) + 20*b*(8 - 6*d + d^2) - 12*
                b^5*(-18 + 18*d - 6*d^2 + d^3) + b^6*d*(34 - 5*d - 12*d^2 + 
                 3*d^3) + 4*b^3*(-90 + 78*d - 23*d^2 + 5*d^3) - 2*b^4*
                (-48 + 66*d + 28*d^2 - 31*d^3 + 5*d^4) + b^2*(-56 + 10*d + 
                 127*d^2 - 68*d^3 + 7*d^4))*M)/(768*a*b^4*(-1 + d)^3*F^2*
             Pi^2) - (5*(8*(-2 + d)^4 + b^15*(-2 + d)^2*(-8 - 2*d + d^2) + 
              2*b^14*(-2 + d)^2*(-2 - 7*d + 2*d^2) + 2*b^2*(-2 + d)^2*(-68 + 
                95*d - 46*d^2 + 6*d^3) + b*(-2 + d)^2*(37 + 7*d - 27*d^2 + 
                6*d^3) + b^13*(112 - 8*d - 124*d^2 + 72*d^3 - 11*d^4) + 
              2*b^12*(-104 + 386*d - 293*d^2 - d^3 + 68*d^4 - 22*d^5 + 
                2*d^6) + 2*b^4*(448 - 1478*d + 1861*d^2 - 1169*d^3 + 
                384*d^4 - 62*d^5 + 4*d^6) + b^3*(-780 + 672*d + 505*d^2 - 
                849*d^3 + 399*d^4 - 80*d^5 + 6*d^6) - b^7*(608 + 4*d - 
                1934*d^2 + 2472*d^3 - 1351*d^4 + 400*d^5 - 64*d^6 + 4*d^7) + 
              b^5*(1408 - 1148*d - 1210*d^2 + 2046*d^3 - 1185*d^4 + 364*d^5 - 
                60*d^6 + 4*d^7) + 2*b^6*(-264 + 1616*d - 2636*d^2 + 
                2095*d^3 - 1010*d^4 + 308*d^5 - 54*d^6 + 4*d^7) + 
              2*b^10*(496 - 1248*d + 826*d^2 + 201*d^3 - 514*d^4 + 246*d^5 - 
                50*d^6 + 4*d^7) - 4*b^8*(-396 + 1042*d - 1268*d^2 + 
                1075*d^3 - 632*d^4 + 238*d^5 - 49*d^6 + 4*d^7) + 
              b^11*(-436 + 204*d + 613*d^2 - 497*d^3 - 7*d^4 + 112*d^5 - 
                38*d^6 + 4*d^7) - b^9*(-1724 + 1668*d + 1111*d^2 - 1567*d^3 + 
                497*d^4 + 2*d^5 - 28*d^6 + 4*d^7))*g1^2*M)/(6912*a*(-1 + b)^2*
             b^5*(1 + b)^2*(-2 + d)*(-1 + d)^4*F^2*Pi^2) + 
           (5*(1 + b)^2*((-2 + d)^2*(2 + d) + b^6*d*(-6 + 9*d - 5*d^2 + 
                d^3) + b^4*(-44 - 12*d + 2*d^2 + 15*d^3 - 4*d^4) + 
              b^2*(-8 + 2*d + 7*d^2 + d^3 - d^4) + b*(-10 + 25*d - 2*d^2 - 
                8*d^3 + 2*d^4) + 2*b^3*(-4 - 37*d + 18*d^2 + 7*d^3 - 6*d^4 + 
                d^5) + b^5*(2 - 19*d - 2*d^2 + 26*d^3 - 14*d^4 + 2*d^5))*g1*
             gA*M)/(1152*a*b^4*(-1 + d)^3*F^2*Pi^2) - 
           ((1 + b)^2*(8 + 18*d - 11*d^2 - 6*d^3 + 3*d^4 + b^4*d*(10 + 7*d - 
                12*d^2 + 3*d^3) - 4*b^3*(7 - 8*d^2 + 3*d^3) - 
              4*b*(13 - 7*d - 5*d^2 + 3*d^3) + b^2*(-84 + 20*d + 44*d^2 - 
                30*d^3 + 6*d^4))*gA^2*M)/(768*a*b^2*(-1 + d)^2*F^2*Pi^2)) - 
         ((-4*(-2 + d)^2 + 2*b^10*(-2 + d)^2*d + b^3*(-142 + 73*d + 45*d^2 - 
              32*d^3) + b^4*(170 - 347*d + 147*d^2 - 2*d^3) + 
            b*(-22 + 25*d - 11*d^2 + 2*d^3) + 2*b^9*(-60 + 82*d - 40*d^2 + 
              7*d^3) - b^7*(186 - 227*d + 57*d^2 + 8*d^3) + 
            b^6*(518 - 517*d + 113*d^2 + 10*d^3) + b^8*(-370 + 439*d - 
              163*d^2 + 18*d^3) + b^2*(-110 + 209*d - 149*d^2 + 36*d^3) - 
            3*b^5*(-306 + 483*d - 269*d^2 + 56*d^3))*hA^4*M)/
          (576*a*(-1 + b)^2*b^3*(1 + b)*(-2 + d)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       ((b*(1 + b^2 - 2*b*(-2 + d))*gA^2*hA^2*M)/(6*a*(-1 + b)^2*(1 + b)^2*
           (-2 + d)*(-1 + d)*F^2*Pi^2) - 
         ((2*(-2 + d)^2 + b^3*(-110 + 133*d - 39*d^2) + 
            b^8*(-90 + 63*d + 63*d^2 - 42*d^3) + b^6*(-26 + 35*d + 29*d^2 - 
              22*d^3) + b*(26 - 21*d - 2*d^2 + 3*d^3) + 
            b^2*(-14 + 33*d - 25*d^2 + 6*d^3) - b^4*(70 - 69*d + 5*d^2 + 
              6*d^3) + b^5*(22 + 15*d - 43*d^2 + 18*d^3) + 
            3*b^7*(-94 + 189*d - 127*d^2 + 32*d^3) + 
            b^9*(-104 + 266*d - 239*d^2 + 75*d^3))*hA^4*M)/
          (576*a*(-1 + b)^2*b^5*(1 + b)*(-2 + d)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] - 
       ((-2 - 2*b + b^2*(-2 + d) + d)*gA^2*hA^2*M^3*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/(6*a^3*(-1 + b)*(1 + b)*
         (-2 + d)*(-1 + d)*F^2*Pi^2) + 
       (5*b*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
          2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 5*d^3))*
         g1^2*hA^2*M^3*C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(108*a^3*(-1 + b)*(1 + b)*(-2 + d)*(-1 + d)^3*F^2*
         Pi^2) - ((3*(-2 + d)^2 + b^5*(8 + 24*d - 18*d^2) - 
          2*b*(-12 + 4*d + d^2) - 4*b^3*(-16 + 4*d + 3*d^2) + 
          3*b^6*(12 - 20*d + 9*d^2) + b^2*(76 - 68*d + 21*d^2) + 
          b^4*(100 - 116*d + 45*d^2))*hA^4*M^3*C0i[cc0, (b^2*M^2)/a^2, 0, 
          M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/(144*a^3*(-1 + b)*b^2*(-2 + d)*
         (-1 + d)^2*F^2*Pi^2), deltac1qTo4Delta -> 
      hA^2*((c1rbar*(-2 + d)*(2*b^2*(-2 + d) + 2*b^3*(-2 + d)*d + 
            b^4*(-1 + d)*d - 2*b*d^2 - d*(1 + d)))/(64*b^2*(-1 + d)*d*F^2*
           Pi^2) - ((-2 + d)*(-(b^2*(-2 + d)^2) - d - b*d + b^4*(-1 + d)*d + 
            b^3*d*(-3 + 2*d))*LECc1Delta)/(32*b^3*(-1 + d)*d*F^2*Pi^2))*
        A0[(b^2*M^2)/a^2] + hA^2*(-((-1 + b)*(1 + b)^3*c1rbar*(-2 + d)*
            (1 - 2*b + b^2*(-1 + d) + d)*M^2)/(64*a^2*b^2*(-1 + d)*F^2*
           Pi^2) + ((-1 + b)*(1 + b)^3*(1 - b + b^2*(-1 + d))*(-2 + d)*
           LECc1Delta*M^2)/(32*a^2*b^3*(-1 + d)*F^2*Pi^2))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2], deltac2qTo4Delta -> 
      (gA*hA*(-((1 + 2*b^2*(-3 + d) - b*(-2 + d))*(-2 + d)*LECb4)/
            (24*(-1 + b)*b^2*(-1 + d)^2*F^2*Pi^2) - 
           ((1 + 2*b^2*(-3 + d) - b*(-2 + d))*(-2 + d)*LECb5)/
            (16*(-1 + b)*b^2*(-1 + d)^2*F^2*Pi^2)) + 
         ((-(b^6*c2rbar*d*(-4 + d^2)) + (c2rbar + 2*c3rbar - c4rbar)*d*
             (-4 + d^2) + 2*b*(c2rbar + 2*c3rbar - c4rbar)*d*(-4 + d^2) - 
            b^2*(-4 + d^2)*(2*(2*c3rbar - c4rbar)*(-2 + d) + c2rbar*(-4 + 
                3*d)) + b^4*(2 + d)*((c4rbar*(10 - 9*d) + 2*c3rbar*(-2 + d))*
               d + c2rbar*(8 - 10*d + 3*d^2)) - 2*b^3*(-2 + d)*
             (2*c2rbar*(6 - 6*d - d^2 + d^3) + (2*c3rbar - c4rbar)*(8 - 
                10*d - 3*d^2 + 2*d^3)) + 2*b^5*(2 + d)*
             (c2rbar*(-16 + 34*d - 21*d^2 + 4*d^3) + 4*d*(c4rbar*(-5 + 3*d) + 
                2*c3rbar*(6 - 5*d + d^2))))*hA^2)/(96*(-1 + b)*b^5*(-1 + d)^2*
           d*(2 + d)*F^2*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*(((-2 + d)*(b^6*d + 3*(-2 + d)*d + 3*b^5*(-1 + d)*d + 
                b^2*(-16 + 13*d - 6*d^2) + b^3*(-28 + 26*d - 6*d^2) + 
                b^4*(12 - 20*d + 3*d^2) + b*(-16 + 5*d + 3*d^2))*LECb4)/
              (384*(-1 + b)*b^2*(-1 + d)^2*F^2*Pi^2) + 
             ((-2 + d)*(2*b^6*d + (-2 + d)*d + b^5*(-1 + d)*d + 
                b^4*(4 - 10*d + d^2) - 2*b^3*(8 - 6*d + d^2) - 
                2*b^2*(6 - 3*d + d^2) + b*(-12 + 5*d + d^2))*LECb5)/
              (192*(-1 + b)*b^2*(-1 + d)^2*F^2*Pi^2)) + 
           g1*((-5*(-2 + d)*(b*(8 - 3*d)*d^2 - b^7*(-1 + d)*d^2 + 
                d*(-2 + 5*d - 2*d^2) + b^6*d^2*(7 - 4*d + d^2) + 
                3*b^4*d*(22 - 15*d + 2*d^2) + b^5*d*(24 - 6*d - 5*d^2 + 
                  2*d^3) + b^3*(16 + 36*d - 23*d^2 + 9*d^3 - 2*d^4) - 
                b^2*(8 - 40*d + 35*d^2 - 12*d^3 + d^4))*LECb4)/
              (1152*b^4*(-1 + d)^3*d*F^2*Pi^2) - 
             (5*(-2 + d)*(d*(-2 + 5*d - 2*d^2) - b*d*(2 - 5*d + d^2) + 
                b^6*d^2*(3 - 5*d + d^2) + b^7*d^2*(2 - 3*d + d^2) + 
                b^5*d*(2 - 17*d + 17*d^2 - 4*d^3) + b^4*d*(22 - 45*d + 
                  26*d^2 - 4*d^3) - b^3*(24 - 60*d + 50*d^2 - 15*d^3 + d^4) - 
                b^2*(8 - 36*d + 39*d^2 - 13*d^3 + d^4))*LECb5)/
              (1152*b^4*(-1 + d)^3*d*F^2*Pi^2))) + 
         hA^2*(((-2 + d)*(2*b^7*c2rbar*d^2*(2 + d) + b^8*c2rbar*d^2*(2 + d) + 
              2*b^6*d*(2 + d)*(c2rbar + (2*c3rbar + c4rbar)*d) + 
              2*b*d*(2 + d)*(-4*(c4rbar + c3rbar*(-2 + d)) + c2rbar*
                 (5 - 9*d + 3*d^2)) + 2*b^5*d*(2 + d)*(4*c3rbar*d + 
                c2rbar*(5 - 7*d + 3*d^2)) + d*(2 + d)*(-2*(2*c3rbar - c4rbar)*
                 (-2 + d) + c2rbar*(-4 - 3*d + 6*d^2)) - 2*b^2*(2 + d)*(
                -2*c3rbar*(8 - 8*d + 3*d^2) + c4rbar*(8 - 8*d + 5*d^2) + 
                c2rbar*(8 - 9*d - 4*d^2 + 6*d^3)) - 2*b^3*(2 + d)*(
                c2rbar*(-4 + 18*d - 19*d^2 + 6*d^3) + 4*d*(c4rbar + 
                  c3rbar*(-6 + 4*d))) + 2*b^4*(c2rbar*(-8 + 20*d - 6*d^2 - 
                  9*d^3 + 3*d^4) - d*(2 + d)*(6*c3rbar*(-2 + d) + 
                  c4rbar*(-2 + 5*d)))))/(384*(-1 + b)*b^2*(-1 + d)^2*d*
             (2 + d)*F^2*Pi^2) + ((-2 + d)*(4*(-2 + d)*d^2 - 
              3*b*d*(-8 + 14*d - 7*d^2 + d^3) + 2*b^6*d*(-2 + 19*d - 15*d^2 + 
                3*d^3) + b^7*d*(-4 + 20*d - 13*d^2 + 3*d^3) - 
              2*b^2*d*(-4 + 5*d - 7*d^2 + 3*d^3) + b^5*(-16 + 120*d - 
                134*d^2 + 55*d^3 - 9*d^4) - 4*b^4*(4 - 57*d + 83*d^2 - 
                41*d^3 + 6*d^4) + b^3*(96 - 204*d + 188*d^2 - 79*d^3 + 
                9*d^4))*LECc11Delta)/(384*b^4*(-1 + d)^3*d*F^2*Pi^2) + 
           ((-2 + d)*(13*(-2 + d)*d^2 + b^2*d*(116 - 40*d + 23*d^2 - 
                12*d^3) - 3*b*d*(-36 + 48*d - 19*d^2 + 2*d^3) + 
              b^7*d*(-28 + 50*d - 31*d^2 + 6*d^3) + b^6*d*(-28 + 116*d - 
                75*d^2 + 12*d^3) + b^4*(-112 + 816*d - 914*d^2 + 383*d^3 - 
                48*d^4) + b^5*(-112 + 420*d - 308*d^2 + 115*d^3 - 18*d^4) + 
              b^3*(432 - 588*d + 386*d^2 - 133*d^3 + 18*d^4))*LECc12Delta)/
            (1152*b^4*(-1 + d)^3*d*F^2*Pi^2) + 
           ((-7*(-2 + d)^2*d*(-2 + 3*d + 2*d^2) + b^6*(-448 + 80*d + 
                340*d^2 - 20*d^3 - 57*d^4) + 2*b*d*(168 - 236*d + 54*d^2 + 
                59*d^3 - 24*d^4) + b^7*(-2 + d)^2*(-112 + 10*d + 25*d^2 + 
                8*d^3 + 6*d^4) + b^9*d*(-112 + 52*d + 28*d^2 - 37*d^3 + 
                6*d^5) + 2*b^8*d*(-56 + 12*d + 26*d^2 - 27*d^3 - 3*d^4 + 
                6*d^5) + b^2*(224 - 448*d + 340*d^2 + 80*d^3 - 99*d^4 + 
                8*d^5) + b^5*(-672 + 592*d + 844*d^2 - 1052*d^3 + 323*d^4 - 
                8*d^5 - 6*d^6) + b^3*(-448 + 744*d - 60*d^2 - 250*d^3 + 
                67*d^4 + 16*d^5 - 6*d^6) - b^4*(448 - 1096*d + 396*d^2 + 
                434*d^3 - 343*d^4 + 44*d^5 + 12*d^6))*LECc13Delta)/
            (2304*b^6*(-1 + d)^3*d*(2 + d)*F^2*Pi^2) + 
           (((-2 + d)^2*d*(-2 + 3*d + 2*d^2) - b^7*(-2 + d)^2*(-16 + 10*d - 
                5*d^2 - d^3 + 3*d^4) + b*d*(-48 + 76*d - 24*d^2 - 19*d^3 + 
                9*d^4) + b^8*d*(16 - 12*d - 16*d^2 + 27*d^3 + 3*d^4 - 
                6*d^5) + b^9*d*(16 - 16*d - 4*d^2 + 16*d^3 - 3*d^5) + 
              b^2*(-32 + 64*d - 40*d^2 - 20*d^3 + 12*d^4 + d^5) + 
              b^6*(64 - 80*d + 80*d^2 - 40*d^3 - 24*d^4 + 15*d^5) + 
              b^3*(64 - 72*d - 60*d^2 + 70*d^3 - d^4 - 13*d^5 + 3*d^6) + 
              b^5*(96 - 16*d - 292*d^2 + 296*d^3 - 89*d^4 - d^5 + 3*d^6) + 
              b^4*(64 - 88*d - 72*d^2 + 122*d^3 - 34*d^4 - 13*d^5 + 6*d^6))*
             LECc2Delta)/(768*b^6*(-1 + d)^3*d*(2 + d)*F^2*Pi^2) + 
           ((b^5*(-4 + d)*(-2 + d)^3 + (-4 + d)*(-2 + d)^2*d + 
              3*b*(-2 + d)^3*d - b^2*(-2 + d)^2*(16 - 14*d + d^2) + 
              b^6*d*(8 - 12*d + 10*d^2 - 3*d^3) - b^7*d*(-8 + 8*d - 4*d^2 + 
                d^3) + b^3*(32 - 104*d + 104*d^2 - 40*d^3 + 5*d^4) + 
              b^4*(32 - 80*d + 92*d^2 - 52*d^3 + 11*d^4))*LECc3Delta)/
            (192*b^4*(-1 + d)^3*d*F^2*Pi^2) - 
           (5*(b*(-18 + d)*(-2 + d)^2*d - (-2 + d)^2*d^2 - b^6*d*(8 + 12*d - 
                10*d^2 + d^3) + b^7*d*(-8 + 8*d - 4*d^2 + d^3) + 
              b^2*d*(-152 + 164*d - 54*d^2 + 5*d^3) + b^3*(-288 + 520*d - 
                408*d^2 + 152*d^3 - 21*d^4) + b^4*(-32 - 160*d + 212*d^2 - 
                72*d^3 + 5*d^4) - b^5*(32 + 8*d + 4*d^2 - 18*d^3 + 5*d^4))*
             LECc4Delta)/(1152*b^4*(-1 + d)^3*d*F^2*Pi^2)))*
        A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(-((-1 + b)*(1 + b)^2*(-2 + d)*(b^4*d + 3*(-2 + d)*d + 
                 3*b^3*(-1 + d)*d + b^2*(8 - 17*d + 3*d^2) + 
                 b*(-16 + 5*d + 3*d^2))*LECb4*M^2)/(384*a^2*b^2*(-1 + d)^2*F^
                2*Pi^2) - ((-1 + b)*(1 + b)^2*(-2 + d)*(2*b^4*d + 
                (-2 + d)*d + b^3*(-1 + d)*d + b^2*(-4 - 4*d + d^2) + 
                b*(-12 + 5*d + d^2))*LECb5*M^2)/(192*a^2*b^2*(-1 + d)^2*F^
                2*Pi^2)) + g1*((-5*(-1 + b)*(1 + b)^2*(-2 + d)*(-2 + 5*d + 
                b^6*(-1 + d)*d - 2*d^2 + b*(2 + 3*d - d^2) - 
                b^5*d*(6 - 3*d + d^2) - b^2*(-14 + 20*d - 9*d^2 + d^3) - 
                b^4*(20 - 6*d - 4*d^2 + d^3) - b^3*(18 - 9*d - 2*d^2 + d^3))*
               LECb4*M^2)/(1152*a^2*b^4*(-1 + d)^3*F^2*Pi^2) + 
             (5*(-1 + b)^3*(1 + b)^2*(-2 + d)*(2 - 5*d + 2*d^2 + 
                b^4*d*(2 - 3*d + d^2) + b^3*d*(5 - 8*d + 2*d^2) + 
                b*(4 - 10*d + 3*d^2) + b^2*(-6 + 6*d - 4*d^2 + d^3))*LECb5*M^
                2)/(1152*a^2*b^4*(-1 + d)^3*F^2*Pi^2))) + 
         hA^2*(-((-1 + b)*(1 + b)^3*(-2 + d)*(2*(1 + b)*
                (c4rbar*(-2 + (-1 + b)^2*d) + 2*c3rbar*(2 + (-1 + b^2)*d)) + 
               c2rbar*(-4 + b*(14 - 15*d) + 2*b^3*(-1 + d) - 3*d + b^4*d + 
                 b^5*d + 6*d^2 + 2*b^2*(2 - 5*d + 3*d^2)))*M^2)/
            (384*a^2*b^2*(-1 + d)^2*F^2*Pi^2) - ((-1 + b)*(1 + b)^3*(-2 + d)*
             (-4*(-2 + d)*d - 2*b^4*(-2 + d + 2*d^2) + 2*b^2*(4 - 9*d + 
                4*d^2) + b^3*(28 - 58*d + 38*d^2 - 6*d^3) + b^5*(-4 + 20*d - 
                13*d^2 + 3*d^3) + b*(-24 + 26*d - 13*d^2 + 3*d^3))*
             LECc11Delta*M^2)/(384*a^2*b^4*(-1 + d)^3*F^2*Pi^2) - 
           ((-1 + b)*(1 + b)^3*(-2 + d)*(-13*(-2 + d)*d + b^4*(28 + 16*d - 
                13*d^2) + b^2*(-4 - 66*d + 26*d^2) - 2*b^3*(-68 + 83*d - 
                43*d^2 + 6*d^3) + b^5*(-28 + 50*d - 31*d^2 + 6*d^3) + 
              b*(-108 + 92*d - 31*d^2 + 6*d^3))*LECc12Delta*M^2)/
            (1152*a^2*b^4*(-1 + d)^3*F^2*Pi^2) - ((-1 + b)*(1 + b)^3*(-2 + d)*
             (b^6*(-28 + 20*d - 6*d^2) + b^4*(60 - 41*d + 2*d^2) + 
              7*(2 - 5*d + 2*d^2) + 4*b*(14 - 12*d + 5*d^2) - 
              2*b^2*(35 - 52*d + 17*d^2) + b^7*(28 - 13*d + 6*d^3) + 
              b^3*(-98 + 97*d - 40*d^2 + 6*d^3) + 2*b^5*(7 - 6*d - 14*d^2 + 
                6*d^3))*LECc13Delta*M^2)/(2304*a^2*b^6*(-1 + d)^3*F^2*Pi^2) + 
           ((-1 + b)*(1 + b)^3*(-2 + d)*(2 - 5*d + b^4*(7 - 4*d)*d + 2*d^2 + 
              b^2*(-10 + 17*d - 7*d^2) + b^6*(-4 + 5*d - 3*d^2) + 
              b*(8 - 9*d + 5*d^2) + b^7*(4 - 4*d + 3*d^3) + b^3*(-14 + 16*d - 
                10*d^2 + 3*d^3) + b^5*(2 + 9*d - 19*d^2 + 6*d^3))*LECc2Delta*
             M^2)/(768*a^2*b^6*(-1 + d)^3*F^2*Pi^2) + 
           ((-1 + b)^2*(1 + b)^4*(-2 + d)*(-8 + 6*d - d^2 - b*(-4 + d^2) + 
              b^2*(-4 + d^2) + b^3*(4 - 2*d + d^2))*LECc3Delta*M^2)/
            (192*a^2*b^4*(-1 + d)^3*F^2*Pi^2) + (5*(-1 + b)^2*(1 + b)^4*
             (-2 + d)*(-((-2 + d)*d) + b^2*(-4 + 12*d - 3*d^2) + 
              3*b*(12 - 8*d + d^2) + b^3*(4 - 2*d + d^2))*LECc4Delta*M^2)/
            (1152*a^2*b^4*(-1 + d)^3*F^2*Pi^2)))*B0i[bb0, M^2/a^2, 0, 
         (b^2*M^2)/a^2] + ((-1 + b)*(1 + b)^4*((-1 + b^2)*c2rbar - 2*c3rbar + 
          c4rbar)*(-2 + d)*hA^2*M^2*B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2])/
        (96*a^2*b^5*(-1 + d)^2*F^2*Pi^2), deltac3qTo4Delta -> 
      (gA*hA*(((8 - 2*(6 + b - 2*b^2 + 2*b^3)*d + (4 + 2*b + b^2 + 4*b^3)*d^
                2 - b^2*(2 + b)*d^3)*LECb4)/(24*(-1 + b)*b^2*(-1 + d)^2*d*F^2*
             Pi^2) + ((14 - (21 + 6*b - 22*b^2 + 12*b^3)*d + 
              (7 + 6*b - 12*b^2 + 12*b^3)*d^2 - b^2*(1 + 3*b)*d^3)*LECb5)/
            (48*(-1 + b)*b^2*(-1 + d)^2*d*F^2*Pi^2)) + 
         ((2*b^5*c2rbar*d*(-4 + d^2) + b^6*c2rbar*d*(-4 + d^2) - 
            (c2rbar + 2*c3rbar - c4rbar)*d*(-4 + d^2) - 
            b^4*(-4*c2rbar + 3*c2rbar*d + 2*c3rbar*d - c4rbar*d)*(-4 + d^2) + 
            2*b^3*(2 + d)*(c4rbar*(-4 + 26*d - 15*d^2) + 2*c2rbar*(2 - 3*d + 
                d^2) + 2*c3rbar*(-8 - 2*d + 3*d^2)) - 2*b*(-2 + d)*
             (c2rbar*(-2 + 2*d + 3*d^2) + (2*c3rbar - c4rbar)*(-4 + 4*d + 
                3*d^2)) + b^2*(2 + d)*(c2rbar*(8 - 10*d + 3*d^2) + 
              2*(2*c3rbar*(-2 + d)^2 + c4rbar*d*(-8 + 7*d))))*hA^2)/
          (96*(-1 + b)*b^3*(-1 + d)^2*d*(2 + d)*F^2*Pi^2))*A0[M^2/a^2] + 
       (hA*(g1*((5*(-2 + d)*(-((-2 + d)*d) - b^7*(-1 + d)*d + 
                b*d*(3 + 4*d - 2*d^2) + b^6*d*(7 - 4*d + d^2) + 
                b^2*(8 - 9*d + 12*d^2 - 3*d^3) - b^3*(-12 + d + 17*d^2 - 
                  12*d^3 + 2*d^4) + b^5*(4 + 9*d + 10*d^2 - 10*d^3 + 2*d^4) + 
                b^4*(4 - 4*d + 5*d^2 - 14*d^3 + 4*d^4))*LECb4)/
              (1152*b^4*(-1 + d)^3*d*F^2*Pi^2) + (5*(-2 + d)*(2*b*d - 
                (-2 + d)*d + b^6*d*(3 - 5*d + d^2) + b^7*d*(2 - 3*d + d^2) + 
                b^5*(8 - 26*d + 20*d^2 - 4*d^3) + b^4*(28 - 62*d + 37*d^2 - 
                  4*d^3) - b^3*(-8 + 14*d - 7*d^2 + d^3) - b^2*(-8 + 11*d - 
                  5*d^2 + d^3))*LECb5)/(1152*b^4*(-1 + d)^3*d*F^2*Pi^2)) + 
           gA*(-((-2 + d)*(b^6*d*(-3 + 2*d) + b*d*(-5 - 2*d + 3*d^2) + 
                 b^5*d*(-5 - 2*d + 3*d^2) + d*(-6 + 2*d + 3*d^2) + 
                 b^4*(-12 + 28*d - 26*d^2 + 3*d^3) - 2*b^3*(14 - 17*d + 
                   4*d^2 + 3*d^3) - b^2*(24 - 37*d + 14*d^2 + 6*d^3))*LECb4)/
              (384*(-1 + b)*b^2*(-1 + d)^2*d*F^2*Pi^2) - 
             ((-2 + d)*(b^6*d*(-2 + 3*d) + 2*b*d*(-5 + d + d^2) + 
                2*b^5*d*(-5 + d + d^2) + d*(-4 + 3*d + 2*d^2) - 
                4*b^3*(8 - 9*d + 3*d^2 + d^3) + b^4*(-8 + 12*d - 19*d^2 + 
                  2*d^3) - b^2*(16 - 18*d + 11*d^2 + 4*d^3))*LECb5)/
              (384*(-1 + b)*b^2*(-1 + d)^2*d*F^2*Pi^2))) + 
         hA^2*(((-2 + d)*(-2*b^7*c2rbar*d*(2 + d) - b^8*c2rbar*d*(2 + d) + 
              2*b^6*(2 + d)*(c2rbar*(-2 + d) - (2*c3rbar + c4rbar)*d) + 
              2*b*d*(2 + d)*(c2rbar + 4*c4rbar + c3rbar*(-1 - 6*d + 3*d^2)) + 
              2*b^5*(2 + d)*(c2rbar*(-4 + 3*d) + c3rbar*d*(-1 - 6*d + 
                  3*d^2)) - 2*b^2*(2 + d)*(c2rbar*(-2 + d) - c4rbar*(4 + d) + 
                c3rbar*(20 - 20*d + 6*d^3)) - 2*b^3*(2 + d)*(-4*c4rbar*d + 
                c2rbar*(-4 + 3*d) + c3rbar*(4 + 22*d - 24*d^2 + 6*d^3)) + 
              d*(2 + d)*(c2rbar + 2*(c4rbar + c3rbar*(-5 + 3*d^2))) - 
              2*b^4*(8*c2rbar*(-1 + d) - (2 + d)*(c4rbar*(-4 + 7*d) + 
                  c3rbar*(-8 + 11*d - 12*d^2 + 3*d^3)))))/(384*(-1 + b)*b^2*
             (-1 + d)^2*d*(2 + d)*F^2*Pi^2) - 
           ((-2 + d)*(3*(-2 + d)*d + b*d*(-4 + 6*d - 3*d^2) + 
              b^9*d*(-4 + d^2) + b^8*d*(-4 - 4*d + 3*d^2) + b^2*(-24 + 14*d + 
                9*d^2 - 7*d^3) + b^6*(-16 + 10*d + 3*d^2 - 5*d^3) + 
              2*b^3*(-8 + 2*d + d^2 - 3*d^3) - 2*b^5*(-24 + 48*d - 19*d^2 + 
                d^3) + 2*b^7*(-8 + 14*d - 7*d^2 + d^3) + b^4*(72 - 134*d + 
                53*d^2 + d^3))*LECc11Delta)/(384*b^4*(-1 + d)^3*d*F^2*Pi^2) - 
           ((-2 + d)*(6*(-2 + d)*d + 2*b*d*(1 + 6*d - 3*d^2) + 
              7*b^9*d*(-4 + d^2) + 7*b^8*d*(-4 - 4*d + 3*d^2) + 
              b^3*(8 - 122*d + 74*d^2 - 27*d^3) + b^2*(-48 + 8*d + 48*d^2 - 
                19*d^3) - b^7*(112 - 106*d + 38*d^2 + d^3) + b^4*(-96 - 8*d + 
                26*d^2 + 7*d^3) - b^5*(24 + 222*d - 176*d^2 + 29*d^3) - 
              b^6*(112 + 80*d - 156*d^2 + 65*d^3))*LECc12Delta)/
            (1152*b^4*(-1 + d)^3*d*F^2*Pi^2) + 
           ((-2 + d)*(7*b^10*(-2 + d)*d*(2 + d)^2 + d*(2 + 13*d + 6*d^2) + 
              b*d*(-40 + 34*d + 13*d^2 - 7*d^3) + 7*b^9*d*(-8 - 12*d + 
                2*d^2 + 3*d^3) + b^7*(-224 - 212*d + 368*d^2 + 73*d^3 - 
                68*d^4) + b^4*(-112 - 28*d + 132*d^2 + 89*d^3 - 18*d^4) + 
              b^2*(8 + 16*d + 16*d^2 - 25*d^3 - 15*d^4) + b^8*(-224 + 82*d + 
                83*d^2 - 19*d^3 - 6*d^4) - 3*b^6*(40 + 8*d - 64*d^2 - 
                13*d^3 + 8*d^4) + b^3*(-160 + 284*d - 4*d^2 - 69*d^3 + 
                12*d^4) + b^5*(48 + 64*d - 178*d^2 + 137*d^3 + 34*d^4))*
             LECc13Delta)/(2304*b^5*(-1 + d)^3*d*(2 + d)*F^2*Pi^2) - 
           ((-2 + d)*(b^10*(-2 + d)*d*(2 + d)^2 + d*(-4 + 4*d + 3*d^2) - 
              b*d*(10 - 7*d - 4*d^2 + d^3) + 3*b^6*d*(-4 + 2*d + 4*d^2 + 
                d^3) + b^9*d*(-8 - 12*d + 2*d^2 + 3*d^3) - 2*b^2*(8 - 14*d + 
                d^2 + 5*d^3) + b^7*(-32 - 26*d + 59*d^2 + 4*d^3 - 14*d^4) + 
              b^4*(-16 - 4*d + 6*d^2 + 32*d^3 - 9*d^4) + b^8*(-32 + 16*d + 
                14*d^2 - 7*d^3 - 3*d^4) + b^3*(-40 + 62*d - 7*d^2 - 12*d^3 + 
                6*d^4) + b^5*(24 + 22*d - 79*d^2 + 26*d^3 + 22*d^4))*
             LECc2Delta)/(768*b^5*(-1 + d)^3*d*(2 + d)*F^2*Pi^2) + 
           ((-(b^8*(-2 + d)^2*d*(2 + d)) - b^7*(-2 + d)^2*d*(2 + 3*d) + 
              2*d*(-8 + 16*d - 12*d^2 + 3*d^3) + b*d*(-12 + 34*d - 28*d^2 + 
                7*d^3) + b^3*d*(-28 + 110*d - 130*d^2 + 65*d^3 - 12*d^4) + 
              b^6*(-32 + 36*d - 6*d^2 - 4*d^3 + d^4) + b^5*(-32 + 76*d^2 - 
                56*d^3 + 11*d^4) + b^4*(-48 + 72*d + 20*d^2 - 68*d^3 + 
                35*d^4 - 6*d^5) + b^2*(-64 + 188*d - 214*d^2 + 134*d^3 - 
                45*d^4 + 6*d^5))*LECc3Delta)/(192*b^3*(-1 + d)^3*d*F^2*
             Pi^2) - (5*(b^8*(-2 + d)^2*d*(2 + d) + b^7*(-2 + d)^2*d*(2 + 
                3*d) + 2*d*(6 - 7*d + 2*d^2) + b*d*(-24 + 32*d - 16*d^2 + 
                3*d^3) + b^5*(32 - 40*d - 48*d^2 + 60*d^3 - 15*d^4) + 
              b^3*(-160 + 328*d - 284*d^2 + 110*d^3 - 15*d^4) + 
              b^6*(32 - 36*d - 10*d^2 + 20*d^3 - 5*d^4) + b^2*(48 - 164*d + 
                130*d^2 - 32*d^3 + d^4) + b^4*(48 - 220*d + 226*d^2 - 
                86*d^3 + 11*d^4))*LECc4Delta)/(1152*b^3*(-1 + d)^3*d*F^2*
             Pi^2)))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((-1 + b)*(1 + b)^2*(-2 + d)*(-6 + 2*d + 3*d^2 + 
                b^4*(-3 + 2*d) + b^2*(11 - 20*d + 3*d^2) + b*(-5 - 2*d + 
                  3*d^2) + b^3*(-5 - 2*d + 3*d^2))*LECb4*M^2)/
              (384*a^2*b^2*(-1 + d)^2*F^2*Pi^2) + ((-1 + b)*(1 + b)^2*(-2 + 
                d)*(-4 + 3*d + 2*d^2 + b^4*(-2 + 3*d) + 2*b^2*(-3 - 5*d + 
                  d^2) + 2*b*(-5 + d + d^2) + 2*b^3*(-5 + d + d^2))*LECb5*M^
                2)/(384*a^2*b^2*(-1 + d)^2*F^2*Pi^2)) + 
           g1*((5*(-1 + b)*(1 + b)^2*(-2 + d)*(2 + b^6*(-1 + d) - d + 
                b*(1 + 5*d - 2*d^2) - b^2*(2 - 5*d + d^2) - 
                b^5*(6 - 3*d + d^2) - b^4*(9 + 11*d - 11*d^2 + 2*d^3) - 
                b^3*(9 + 6*d - 9*d^2 + 2*d^3))*LECb4*M^2)/(1152*a^2*b^4*
               (-1 + d)^3*F^2*Pi^2) - (5*(-1 + b)^3*(1 + b)^2*(-2 + d)*(-2 + 
                b*(-4 + d) + d + b^4*(2 - 3*d + d^2) + b^2*(-3 - d + d^2) + 
                b^3*(5 - 8*d + 2*d^2))*LECb5*M^2)/(1152*a^2*b^4*(-1 + d)^3*F^
                2*Pi^2))) + hA^2*(((-1 + b)*(1 + b)^3*(-2 + d)*
             ((-1 - b + b^4 + b^5)*c2rbar + 2*((-1 - 3*b - b^2 + b^3)*
                 c4rbar + c3rbar*(5 + 2*b^3 - 3*d^2 + b*(-4 + 6*d) + 
                  b^2*(-1 + 6*d - 3*d^2))))*M^2)/(384*a^2*b^2*(-1 + d)^2*F^2*
             Pi^2) + ((-1 + b)*(1 + b)^3*(-2 + d)*(6 + b^6*(-2 + d)^2 - 3*d + 
              b^4*(-18 + 7*d - 2*d^2) + b^7*(-4 + d^2) + b^2*(20 - 12*d + 
                d^2) + b^5*(16 - 10*d + d^2) + b*(-8 + 3*d^2) + 
              b^3*(-4 - 2*d + 7*d^2))*LECc11Delta*M^2)/(384*a^2*b^4*
             (-1 + d)^3*F^2*Pi^2) + ((-1 + b)*(1 + b)^3*(-2 + d)*
             (-6*(-2 + d) + 7*b^6*(-2 + d)^2 + 7*b^7*(-4 + d^2) - 
              2*b^5*(-11 + 5*d + 4*d^2) + b*(-26 + 6*d^2) + b^2*(80 - 54*d + 
                7*d^2) - 2*b^4*(48 - 32*d + 7*d^2) + b^3*(32 - 14*d + 
                19*d^2))*LECc12Delta*M^2)/(1152*a^2*b^4*(-1 + d)^3*F^2*
             Pi^2) - ((-1 + b)^2*(1 + b)^5*(-2 + d)*(1 - 28*b^4*(-2 + d) + 
              6*d + b*(-23 + 9*d - 7*d^2) + b^3*(-71 + 49*d - 6*d^2) + 
              7*b^5*(-4 + d^2) + b^2*(51 - 22*d + 6*d^2))*LECc13Delta*M^2)/
            (2304*a^2*b^5*(-1 + d)^3*F^2*Pi^2) + ((-1 + b)^2*(1 + b)^5*
             (-2 + d)*(-2 - 4*b^4*(-2 + d) + 3*d + b^3*(-8 + 7*d - 3*d^2) + 
              b^5*(-4 + d^2) - b*(-1 + 3*d + d^2) + b^2*(3 - d + 3*d^2))*
             LECc2Delta*M^2)/(768*a^2*b^5*(-1 + d)^3*F^2*Pi^2) + 
           ((-1 + b)*(1 + b)^3*(-2 + d)*(8 + b^5*(-2 + d)^2 - 12*d - 
              2*b^3*(-3 + d)*d + 6*d^2 + b^6*(-4 + d^2) - 2*b^4*(1 - 3*d + 
                d^2) - 5*b*(2 - 2*d + d^2) + b^2*(-2 + 12*d - 17*d^2 + 
                6*d^3))*LECc3Delta*M^2)/(192*a^2*b^3*(-1 + d)^3*F^2*Pi^2) + 
           (5*(-1 + b)^2*(1 + b)^4*(-2 + d)*(-6 + b^3*(-2 + d)^2 + 4*d + 
              b^2*(-6 + 14*d - 5*d^2) + b^4*(-4 + d^2) + 3*b*(8 - 6*d + d^2))*
             LECc4Delta*M^2)/(1152*a^2*b^3*(-1 + d)^3*F^2*Pi^2)))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] - 
       ((-1 + b)*(1 + b)^4*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*(-2 + d)*
         hA^2*M^2*B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2])/(96*a^2*b^3*(-1 + d)^2*
         F^2*Pi^2), deltac4qTo4Delta -> 
      (gA*hA*(((b^4*(-2 + d)*d + b^2*d*(-9 + 4*d) + b^3*d*(-13 + 7*d) + 
              b*(-8 + 13*d - 5*d^2) - 3*(2 - 3*d + d^2))*LECb4)/
            (24*(-1 + b)*b^2*(1 + b)*(-1 + d)^2*d*F^2*Pi^2) + 
           ((2 - 3*d + b^2*(38 - 13*d)*d + 2*b^3*(18 - 7*d)*d + 
              3*b^4*(-2 + d)*d + d^2 + b*(6 - 11*d + 5*d^2))*LECb5)/
            (48*(-1 + b)*b^2*(1 + b)*(-1 + d)^2*d*F^2*Pi^2)) + 
         ((-2*b^5*c2rbar*d - b^6*c2rbar*d + (c2rbar + 2*c3rbar - c4rbar)*d + 
            b^4*(-4*c2rbar + 3*c2rbar*d + 2*c3rbar*d - c4rbar*d) - 
            2*b^3*(6*c2rbar*(-1 + d) + (14*c3rbar + c4rbar*(65 - 32*d))*d) + 
            b*(2*(c2rbar + 2*c3rbar)*d + c4rbar*(-48 + 70*d - 24*d^2)) + 
            b^2*(c2rbar*(-4 + 5*d) + 2*(c3rbar*(-4 + 6*d) + c4rbar*
                 (-6 + 13*d - 8*d^2))))*hA^2)/(96*(-1 + b)*b^3*(-1 + d)^2*d*
           F^2*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*(((2*b^7*(-2 + d)*d^2 + 2*b^5*d*(6 + 13*d - 14*d^2 + 3*d^3) + 
                b^6*d*(10 - 6*d - 6*d^2 + 3*d^3) + 2*b*d*(13 - 6*d - 6*d^2 + 
                  3*d^3) + d*(8 - 8*d - 4*d^2 + 3*d^3) + b^2*(32 - 20*d + 
                  12*d^2 + 2*d^3 - 3*d^4) + b^4*(16 + 18*d - 14*d^2 + 8*d^3 - 
                  3*d^4) - 2*b^3*(-32 + 19*d + 13*d^2 - 19*d^3 + 6*d^4))*
               LECb4)/(192*(-1 + b)*b^2*(1 + b)*(-1 + d)^2*d*F^2*Pi^2) + 
             ((6*b^7*(-2 + d)*d^2 + 2*b^5*d*(-32 + 24*d - 17*d^2 + 4*d^3) + 
                2*b*d*(-16 - 8*d - 3*d^2 + 4*d^3) + d*(-6 - 9*d - 2*d^2 + 
                  4*d^3) + b^6*d*(10 - 33*d + 2*d^2 + 4*d^3) + 
                b^4*(8 - 166*d + 93*d^2 - 6*d^3 - 4*d^4) + b^2*(-24 - 70*d + 
                  21*d^2 + 6*d^3 - 4*d^4) - 2*b^3*(24 + 52*d - 26*d^2 - 
                  17*d^3 + 8*d^4))*LECb5)/(384*(-1 + b)*b^2*(1 + b)*(-1 + d)^
                2*d*F^2*Pi^2)) + g1*((-5*(-2*(-2 + d)^2*d - 
                b*d*(6 + 5*d - 12*d^2 + 4*d^3) + b^6*d*(6 + 13*d - 20*d^2 + 
                  6*d^3) + b^2*(-32 + 54*d - 45*d^2 + 28*d^3 - 6*d^4) + 
                b^5*d*(22 + 17*d - 20*d^2 - 8*d^3 + 4*d^4) - 
                4*b^3*(6 - 2*d - 12*d^2 + 15*d^3 - 7*d^4 + d^5) + 
                2*b^4*(-28 + 66*d - 74*d^2 + 51*d^3 - 24*d^4 + 4*d^5))*LECb4)/
              (1152*b^4*(-1 + d)^3*d*F^2*Pi^2) - (5*(-2*(-2 + d)^2*d - 
                b*d*(10 + d - 11*d^2 + 4*d^3) + b^6*d*(6 + 9*d - 19*d^2 + 
                  6*d^3) + b^2*(-32 + 50*d - 41*d^2 + 27*d^3 - 6*d^4) + 
                b^5*d*(18 + 5*d - 15*d^2 - 8*d^3 + 4*d^4) - 4*b^3*
                 (10 - 11*d - 7*d^2 + 14*d^3 - 7*d^4 + d^5) + 
                2*b^4*(-20 + 54*d - 60*d^2 + 47*d^3 - 24*d^4 + 4*d^5))*LECb5)/
              (1152*b^4*(-1 + d)^3*d*F^2*Pi^2))) + 
         hA^2*((2*b^6*c2rbar*d + b^7*c2rbar*d + 3*c4rbar*d*(6 - 3*d - 2*d^2 + 
               d^3) + b*d*(-c2rbar + 4*c3rbar + 3*c4rbar*(12 - d - 4*d^2 + 
                 d^3)) - 2*b^2*((c2rbar - 4*c3rbar)*d + 3*c4rbar*
                (-12 + 10*d - 3*d^2 - 2*d^3 + d^4)) + 
             b^4*(8*c2rbar*(-1 + d) + d*(8*c3rbar + 3*c4rbar*(10 + 5*d - 
                   6*d^2 + d^3))) + b^5*(c2rbar*(4 - 3*d) + d*(4*c3rbar + 
                 3*c4rbar*(4 + 3*d - 4*d^2 + d^3))) + 
             b^3*(c2rbar*(-4 + 3*d) - 2*(-2 + d)*(4*c3rbar + 3*c4rbar*
                  (4 + 5*d - 4*d^2 + d^3))))/(192*(-1 + b)*b^2*(-1 + d)^2*d*
             F^2*Pi^2) + ((-2*(-2 + d)*d - b*(-2 + d)*d^2 + b^8*d*(-4 + 
                d^2) + b^7*d*(-4 - 4*d + 3*d^2) + b^4*(-32 + 8*d + 14*d^2 - 
                5*d^3) + b^2*(16 - 40*d + 20*d^2 - 3*d^3) - b^6*(16 - 8*d + 
                d^3) + b^3*(-64 + 84*d - 32*d^2 + d^3) - b^5*(16 + 24*d - 
                34*d^2 + 11*d^3))*LECc11Delta)/(384*b^3*(-1 + d)^3*d*F^2*
             Pi^2) + (7*(-2*(-2 + d)*d - b*(-2 + d)*d^2 + b^8*d*(-4 + d^2) + 
              b^7*d*(-4 - 4*d + 3*d^2) + b^4*(-32 + 8*d + 14*d^2 - 5*d^3) + 
              b^2*(16 - 40*d + 20*d^2 - 3*d^3) - b^6*(16 - 8*d + d^3) + 
              b^3*(-64 + 84*d - 32*d^2 + d^3) - b^5*(16 + 24*d - 34*d^2 + 
                11*d^3))*LECc12Delta)/(1152*b^3*(-1 + d)^3*d*F^2*Pi^2) - 
           (7*(b^10*(-2 + d)*d*(2 + d)^2 - d*(-4 + d^2) + 4*b^8*(-8 + 2*d + 
                3*d^2) + b^4*(-32 + 12*d + 40*d^2 - 11*d^3) + 
              b^3*(-16 + 32*d + 2*d^2 - 9*d^3) + b^5*d*(4 - 4*d + 17*d^2 - 
                2*d^3) + b*d*(-4 + 4*d + d^2 - d^3) + b^9*d*(-8 - 12*d + 
                2*d^2 + 3*d^3) + b^7*(-32 - 32*d + 50*d^2 + 13*d^3 - 8*d^4) + 
              b^6*(-32 + 16*d + 34*d^2 - 3*d^3 - 6*d^4) + b^2*(16 - 24*d + 
                6*d^2 + 5*d^3 - 3*d^4))*LECc13Delta)/(2304*b^5*(-1 + d)^3*d*
             (2 + d)*F^2*Pi^2) + ((b^10*(-2 + d)*d*(2 + d)^2 - d*(-4 + d^2) + 
              4*b^8*(-8 + 2*d + 3*d^2) + b^4*(-32 + 12*d + 40*d^2 - 11*d^3) + 
              b^3*(-16 + 32*d + 2*d^2 - 9*d^3) + b^5*d*(4 - 4*d + 17*d^2 - 
                2*d^3) + b*d*(-4 + 4*d + d^2 - d^3) + b^9*d*(-8 - 12*d + 
                2*d^2 + 3*d^3) + b^7*(-32 - 32*d + 50*d^2 + 13*d^3 - 8*d^4) + 
              b^6*(-32 + 16*d + 34*d^2 - 3*d^3 - 6*d^4) + b^2*(16 - 24*d + 
                6*d^2 + 5*d^3 - 3*d^4))*LECc2Delta)/(768*b^5*(-1 + d)^3*d*
             (2 + d)*F^2*Pi^2) + ((2*(-2 + d)*d - b*(-2 + d)*d^2 + 
              b^8*d*(-4 + d^2) + b^3*d*(4 + d^2) + b^7*d*(-4 - 4*d + 3*d^2) + 
              b^2*(-16 + 24*d - 3*d^3) - b^6*(16 - 8*d - 4*d^2 + d^3) - 
              b^4*(32 - 48*d + 6*d^2 + 5*d^3) - b^5*(16 + 8*d - 34*d^2 + 
                11*d^3))*LECc3Delta)/(192*b^3*(-1 + d)^3*d*F^2*Pi^2) + 
           (5*(4*(-2 + d)^2*d + b^9*d*(-4 + d^2) + b^8*d*(-4 - 4*d + 3*d^2) + 
              b^7*(-16 + 8*d + 12*d^2 - 5*d^3) + 2*b*d*(6 + 9*d - 10*d^2 + 
                2*d^3) + b^6*(-16 + 64*d - 22*d^2 + 9*d^3 - 4*d^4) + 
              b^2*(64 - 80*d + 110*d^2 - 53*d^3 + 8*d^4) + b^4*(288 - 292*d + 
                188*d^2 - 155*d^3 + 60*d^4 - 8*d^5) + b^5*(-32 + 272*d - 
                198*d^2 + 11*d^3 + 20*d^4 - 4*d^5) + b^3*(48 + 56*d - 
                80*d^2 + 85*d^3 - 32*d^4 + 4*d^5))*LECc4Delta)/
            (1152*b^4*(-1 + d)^3*d*F^2*Pi^2)))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(-((-1 + b)*(1 + b)^2*(8 - 8*d + 2*b^4*(-2 + d)*d - 4*d^2 + 
                 3*d^3 + b^2*(18 + 8*d - 14*d^2 + 3*d^3) + b*(18 - 4*d - 
                   8*d^2 + 3*d^3) + b^3*(10 - 2*d - 8*d^2 + 3*d^3))*LECb4*
                M^2)/(192*a^2*b^2*(-1 + d)^2*F^2*Pi^2) - 
             ((-1 + b)*(1 + b)^2*(-6 - 9*d + 6*b^4*(-2 + d)*d - 2*d^2 + 
                4*d^3 + b^2*(-26 + 9*d - 12*d^2 + 4*d^3) + b^3*(10 - 21*d - 
                  4*d^2 + 4*d^3) + b*(-26 - 7*d - 4*d^2 + 4*d^3))*LECb5*M^2)/
              (384*a^2*b^2*(-1 + d)^2*F^2*Pi^2)) + 
           g1*((5*(-1 + b)*(1 + b)^2*(2*(-2 + d)^2 + 2*b^2*(-2 + 4*d - 
                  5*d^2 + d^3) + b*(-2 + 13*d - 14*d^2 + 4*d^3) + 
                b^5*(6 + 13*d - 20*d^2 + 6*d^3) + 2*b^3*(-6 + d + 15*d^2 - 
                  11*d^3 + 2*d^4) + 2*b^4*(8 + 2*d - 7*d^3 + 2*d^4))*LECb4*M^
                2)/(1152*a^2*b^4*(-1 + d)^3*F^2*Pi^2) + 
             (5*(-1 + b)*(1 + b)^2*(2*(-2 + d)^2 + 2*b^2*(-2 + 4*d - 5*d^2 + 
                  d^3) + b*(2 + 9*d - 13*d^2 + 4*d^3) + b^5*(6 + 9*d - 
                  19*d^2 + 6*d^3) + 2*b^3*(-12 + 5*d + 14*d^2 - 11*d^3 + 
                  2*d^4) + 2*b^4*(6 - 2*d + 2*d^2 - 7*d^3 + 2*d^4))*LECb5*M^
                2)/(1152*a^2*b^4*(-1 + d)^3*F^2*Pi^2))) + 
         hA^2*(-((-1 + b)*(1 + b)^3*(b^3*c2rbar + b^4*c2rbar + 3*c4rbar*
                (6 - 3*d - 2*d^2 + d^3) + b*(-c2rbar + 4*c3rbar + 
                 6*c4rbar*(3 + d - d^2)) + b^2*(-c2rbar + 4*c3rbar + 
                 3*c4rbar*(4 + 3*d - 4*d^2 + d^3)))*M^2)/(192*a^2*b^2*
             (-1 + d)^2*F^2*Pi^2) - ((-1 + b)^2*(1 + b)^4*
             (4 + b^3*(-2 + d)^2 - 2*d + b^4*(-4 + d^2) - b*(8 - 6*d + d^2) - 
              b^2*(8 - 4*d + d^2))*LECc11Delta*M^2)/(384*a^2*b^3*(-1 + d)^3*
             F^2*Pi^2) - (7*(-1 + b)^2*(1 + b)^4*(4 + b^3*(-2 + d)^2 - 2*d + 
              b^4*(-4 + d^2) - b*(8 - 6*d + d^2) - b^2*(8 - 4*d + d^2))*
             LECc12Delta*M^2)/(1152*a^2*b^3*(-1 + d)^3*F^2*Pi^2) + 
           (7*(-1 + b)^2*(1 + b)^5*(2 + b^2*(12 - 7*d) - 4*b^4*(-2 + d) - d + 
              4*b^3*(-3 + 2*d) + b^5*(-4 + d^2) - b*(8 - 6*d + d^2))*
             LECc13Delta*M^2)/(2304*a^2*b^5*(-1 + d)^3*F^2*Pi^2) - 
           ((-1 + b)^2*(1 + b)^5*(2 + b^2*(12 - 7*d) - 4*b^4*(-2 + d) - d + 
              4*b^3*(-3 + 2*d) + b^5*(-4 + d^2) - b*(8 - 6*d + d^2))*
             LECc2Delta*M^2)/(768*a^2*b^5*(-1 + d)^3*F^2*Pi^2) - 
           ((-1 + b)^2*(1 + b)^4*(2*(-2 + d) + b^3*(-2 + d)^2 + 
              b^4*(-4 + d^2) - b^2*(8 - 8*d + d^2) - b*(-8 + 2*d + d^2))*
             LECc3Delta*M^2)/(192*a^2*b^3*(-1 + d)^3*F^2*Pi^2) - 
           (5*(-1 + b)*(1 + b)^3*(-4*(-2 + d)^2 + b^6*(-2 + d)^2 + 
              b^2*(-40 + 22*d - 7*d^2) + b^7*(-4 + d^2) - 2*b^5*(2 - 8*d + 
                3*d^2) + b^4*(76 - 70*d + 26*d^2 - 4*d^3) + b*(20 - 50*d + 
                28*d^2 - 4*d^3) + b^3*(52 - 30*d - 43*d^2 + 28*d^3 - 4*d^4))*
             LECc4Delta*M^2)/(1152*a^2*b^4*(-1 + d)^3*F^2*Pi^2)))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       ((-1 + b)*(1 + b)^4*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*hA^2*M^2*
         B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2])/(96*a^2*b^3*(-1 + d)^2*F^2*
         Pi^2), deltad1qTo3Delta -> -deltad2qTo3Delta + 
       (hA^2*((a^2*(-2 + d)*(-4*b^3*(-1 + d)*d + 2*b^4*d*(13 + 2*d) - 
              2*b*(-6 - d + d^2) + 3*(4 - d + d^2) - b^2*(-12 + 41*d + d^2)))/
            (384*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*F^2*M^2*Pi^2) + 
           (5*a^2*(-(b*(-2 + d)^2*(-20 + 4*d + 7*d^2)) + (-2 + d)^3*(-4 + 
                4*d + 15*d^2) + b^7*(-16 + 88*d - 24*d^2 - 26*d^3 + 7*d^4 + 
                d^5) + b^5*(-16 - 176*d + 304*d^2 - 52*d^3 - 75*d^4 + 
                24*d^5) - 2*b^2*(40 - 100*d - 174*d^2 + 297*d^3 - 131*d^4 + 
                16*d^5 + d^6) - 2*b^6*(-8 - 140*d + 14*d^2 + 65*d^3 - 
                16*d^4 - 8*d^5 + 3*d^6) - b^3*(240 + 72*d - 304*d^2 + 
                138*d^3 + 29*d^4 - 39*d^5 + 8*d^6) + b^4*(224 - 912*d - 
                32*d^2 + 476*d^3 - 72*d^4 - 63*d^5 + 16*d^6))*g1*gA)/
            (1152*(-1 + b)^3*b^4*(1 + b)^2*(-1 + d)^3*d*(-4 + d^2)*F^2*M^2*
             Pi^2) - (a^2*(-1200 + 1676*d - 184*d^2 - 503*d^3 + 249*d^4 - 
              25*d^5 - 17*d^6 + 4*d^7 + 2*b^5*(-3 + d)^2*d*(-4 + 7*d^2 + 
                3*d^3) + 2*b^6*d*(-300 - 174*d + 178*d^2 + 19*d^3 - 28*d^4 + 
                5*d^5) + b^4*(-528 + 1288*d + 1466*d^2 - 829*d^3 - 317*d^4 + 
                173*d^5 + 3*d^6 - 8*d^7) + 2*b^3*(-360 - 54*d + 309*d^2 - 
                67*d^3 - 57*d^4 + 11*d^5 + 2*d^7) + 2*b^2*(-480 + 114*d - 
                659*d^2 + 172*d^3 + 219*d^4 - 66*d^5 - 10*d^6 + 2*d^7) - 
              2*b*(696 - 506*d - 227*d^2 + 260*d^3 + 12*d^4 - 44*d^5 - d^6 + 
                2*d^7))*gA^2)/(384*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*
             (-6 - 7*d + d^3)*F^2*M^2*Pi^2)) - 
         (a^2*(-2*(-2 + d)^3*d*(2 + d) - b*(-2 + d)^2*d*(-34 - d + 14*d^2 + 
              3*d^3) + b^6*(448 - 1728*d + 2044*d^2 - 764*d^3 - 237*d^4 + 
              296*d^5 - 77*d^6) + b^8*(1280 - 2704*d + 1892*d^2 - 344*d^3 - 
              311*d^4 + 250*d^5 - 63*d^6) + b^4*(-576 + 1040*d - 316*d^2 - 
              372*d^3 + 231*d^4 + 4*d^5 - 17*d^6) + 
            b^2*(128 - 192*d + 124*d^2 - 32*d^3 - 27*d^4 + 20*d^5 - 3*d^6) + 
            b^5*(2768 - 4268*d + 2804*d^2 - 1329*d^3 + 494*d^4 - 121*d^5 + 
              18*d^6) + b^3*(544 - 1108*d + 640*d^2 - 95*d^3 + 118*d^4 - 
              123*d^5 + 30*d^6) + b^9*(1152 - 2172*d + 292*d^2 + 847*d^3 - 
              271*d^4 - 73*d^5 + 33*d^6) + b^7*(-3184 + 6228*d - 4500*d^2 + 
              995*d^3 + 750*d^4 - 633*d^5 + 146*d^6))*hA^4)/
          (2304*(-1 + b)^3*b^7*(1 + b)*(-1 + d)^3*d*(-4 + d^2)*F^2*M^2*Pi^2))*
        A0[M^2/a^2] + (hA^2*((a^2*(-30*(-2 + d)^2*d*(1 - 3*d + d^2) + 
              3*b^9*(-1 + d)^2*d^2*(-2 - d + d^2) - 30*b*d*(20 - 48*d + 
                35*d^2 - 10*d^3 + d^4) + b^7*d*(192 + 22*d - 225*d^2 + 
                55*d^3 + 33*d^4 - 17*d^5) + 3*b^8*d*(-48 + 98*d - 49*d^2 + 
                17*d^3 - 9*d^4 + d^5) + b^6*(-576 + 2352*d - 2654*d^2 + 
                1167*d^3 - 443*d^4 + 171*d^5 - 17*d^6) + b^2*(1440 - 664*d - 
                3606*d^2 + 4217*d^3 - 1581*d^4 + 197*d^5 - 3*d^6) - 
              b^3*(1440 - 3416*d + 1482*d^2 + 1135*d^3 - 609*d^4 + 25*d^5 + 
                3*d^6) + b^4*(-2016 + 1168*d + 3326*d^2 - 3863*d^3 + 
                1619*d^4 - 311*d^5 + 17*d^6) + b^5*(864 - 2432*d + 458*d^2 + 
                1825*d^3 - 823*d^4 + 31*d^5 + 17*d^6)))/(9216*(-1 + b)^2*b^4*
             (1 + b)*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (5*a^2*(-3*(-2 + d)^3*d*(3 - 10*d - 9*d^2 + 4*d^3) - 
              3*b*(-2 + d)^2*d*(-75 + d + 41*d^2 - 29*d^3 + 6*d^4) + 
              3*b^14*d*(48 - 28*d - 56*d^2 + 35*d^3 + 7*d^4 - 7*d^5 + d^6) + 
              b^13*d*(180 + 246*d - 426*d^2 + 15*d^3 + 187*d^4 - 187*d^5 + 
                105*d^6 - 26*d^7 + 2*d^8) + 3*b^3*(48 + 1954*d - 4269*d^2 + 
                3364*d^3 - 1406*d^4 + 454*d^5 - 115*d^6 + 8*d^7 + 2*d^8) - 
              3*b^2*(-1248 + 2798*d - 3011*d^2 + 1516*d^3 + 317*d^4 - 
                837*d^5 + 416*d^6 - 85*d^7 + 6*d^8) + b^12*(576 - 1740*d - 
                294*d^2 + 1647*d^3 + 501*d^4 - 362*d^5 - 661*d^6 + 465*d^7 - 
                104*d^8 + 8*d^9) + b^4*(-8712 + 22944*d - 17940*d^2 - 
                9875*d^3 + 19789*d^4 - 8066*d^5 - 461*d^6 + 1171*d^7 - 
                302*d^8 + 24*d^9) - b^5*(2088 + 8664*d - 22152*d^2 + 
                15374*d^3 - 2719*d^4 + 2363*d^5 - 3769*d^6 + 1913*d^7 - 
                400*d^8 + 30*d^9) + b^8*(3672 + 4740*d - 10458*d^2 - 
                17354*d^3 + 28623*d^4 - 7016*d^5 - 7049*d^6 + 5200*d^7 - 
                1394*d^8 + 168*d^9 - 8*d^10) + 2*b^7*(2232 + 300*d - 
                11310*d^2 + 10463*d^3 + 5187*d^4 - 8574*d^5 + 2842*d^6 + 
                41*d^7 - 165*d^8 + 14*d^9 + 2*d^10) + b^6*(4032 - 21768*d + 
                15000*d^2 + 32458*d^3 - 41067*d^4 + 11595*d^5 + 4673*d^6 - 
                3929*d^7 + 1038*d^8 - 116*d^9 + 4*d^10) + b^10*(-3312 + 
                546*d + 5091*d^2 + 4938*d^3 - 9535*d^4 - 1863*d^5 + 
                6972*d^6 - 3537*d^7 + 780*d^8 - 84*d^9 + 4*d^10) + 
              b^11*(720 + 66*d - 6285*d^2 + 6654*d^3 + 2636*d^4 - 5934*d^5 + 
                2829*d^6 - 690*d^7 + 156*d^8 - 36*d^9 + 4*d^10) - 
              b^9*(3240 + 7008*d - 34434*d^2 + 25457*d^3 + 21579*d^4 - 
                35575*d^5 + 16901*d^6 - 3178*d^7 + 206*d^8 - 36*d^9 + 
                8*d^10))*g1^2)/(82944*(-1 + b)^3*b^6*(1 + b)^2*(-1 + d)^4*d*
             (-3 - 2*d + d^2)*F^2*M^2*Pi^2) - 
           (5*a^2*(9*(-2 + d)^3*d*(-6 + d + 2*d^2) + 3*b^11*(-2 + d)^2*d*(
                -24 + 20*d + 14*d^2 - 5*d^3 + d^5) + 6*b*(-2 + d)^2*d*(2 + 
                19*d + 19*d^2 - 7*d^3 - 4*d^4 + d^5) + 2*b^9*(-2 + d)^2*(
                -144 + 306*d + 39*d^2 + 91*d^3 + 51*d^4 - 46*d^5 - 11*d^6 + 
                2*d^7) + b^2*(960 - 5280*d + 7784*d^2 - 3580*d^3 - 610*d^4 + 
                1097*d^5 - 361*d^6 + 32*d^7 + 3*d^8) + b^10*d*(288 - 72*d + 
                660*d^2 - 778*d^3 - 23*d^4 + 251*d^5 - 56*d^6 - 13*d^7 + 
                4*d^8) + b^8*(1152 + 48*d + 2736*d^2 - 5648*d^3 + 3684*d^4 - 
                111*d^5 - 966*d^6 + 396*d^7 - 36*d^8 - 4*d^9) - 
              4*b^5*(1536 + 3408*d - 8288*d^2 + 2796*d^3 + 2164*d^4 - 
                1316*d^5 + 25*d^6 + 97*d^7 - 18*d^8 + d^9) - 2*b^6*(-2016 + 
                7104*d - 3136*d^2 - 2484*d^3 + 1202*d^4 + 773*d^5 - 859*d^6 + 
                344*d^7 - 57*d^8 + 2*d^9) + 2*b^4*(-768 + 3216*d - 5120*d^2 + 
                504*d^3 + 1632*d^4 - 427*d^5 - 234*d^6 + 158*d^7 - 34*d^8 + 
                2*d^9) - 2*b^7*(-480 - 624*d + 1088*d^2 + 1524*d^3 - 
                2014*d^4 + 74*d^5 + 479*d^6 - 112*d^7 - 9*d^8 + 2*d^9) + 
              b^3*(1728 + 2880*d - 15280*d^2 + 8728*d^3 + 3052*d^4 - 
                3274*d^5 + 409*d^6 + 212*d^7 - 61*d^8 + 4*d^9))*g1*gA)/
            (27648*(-1 + b)^3*b^4*(1 + b)^2*(-1 + d)^3*d*(-4 + d^2)*F^2*M^2*
             Pi^2) + (a^2*(2*b^6*(720 - 708*d + 176*d^2 + 173*d^3 - 329*d^4 + 
                11*d^5 + 57*d^6 - 4*d^7) + b*d*(1224 + 520*d - 788*d^2 - 
                121*d^3 + 161*d^4 - 4*d^5 - 9*d^6 + d^7) + b^8*d*(360 - 
                144*d - 96*d^2 + 167*d^3 + 15*d^4 - 36*d^5 - 3*d^6 + d^7) + 
              d*(808 + 108*d - 462*d^2 + 45*d^3 + 77*d^4 - 22*d^5 - 3*d^6 + 
                d^7) + b^9*d*(-8 + 76*d + 134*d^2 + 21*d^3 - 45*d^4 - 
                14*d^5 + 3*d^6 + d^7) + 2*b^3*(1840 - 132*d - 1168*d^2 + 
                129*d^3 + 151*d^4 - 35*d^5 + 5*d^6 + 2*d^7) - 
              2*b^2*(-1616 + 820*d + 644*d^2 - 683*d^3 + 103*d^4 + 99*d^5 - 
                43*d^6 + 4*d^7) - 2*b^7*(16 - 412*d - 4*d^2 + 505*d^3 + 
                63*d^4 - 139*d^5 - 15*d^6 + 10*d^7) - 2*b^5*(-992 + 1016*d + 
                606*d^2 - 863*d^3 - 154*d^4 + 194*d^5 + 11*d^6 - 11*d^7 + 
                d^8) - 2*b^4*(-1248 + 1104*d - 166*d^2 + 97*d^3 - 134*d^4 - 
                74*d^5 + 71*d^6 - 11*d^7 + d^8))*gA^2)/(3072*(-1 + b)^3*b^2*
             (1 + b)^2*(-1 + d)^2*d*(2 + 3*d + d^2)*F^2*M^2*Pi^2)) + 
         (a^2*(2*(-2 + d)^3*d*(-44 + 4*d + 13*d^2) + b^10*(-2 + d)^2*d*
             (92 + 4*d - 11*d^2 + 5*d^3) - 2*b*(-2 + d)^2*d*
             (-116 + 56*d + 13*d^2 - 12*d^3 + 5*d^4) + 
            8*b^9*d*(60 - 116*d + 49*d^2 + 17*d^3 - 16*d^4 + 3*d^5) + 
            b^2*(2048 - 3512*d + 1464*d^2 + 770*d^3 - 738*d^4 + 67*d^5 + 
              61*d^6 - 10*d^7) + 2*b^8*(736 - 1684*d + 708*d^2 + 393*d^3 - 
              307*d^4 + 27*d^5 + 21*d^6 - 5*d^7) - 2*b^7*(-960 + 3312*d - 
              3040*d^2 + 368*d^3 + 708*d^4 - 319*d^5 + 28*d^6 + 5*d^7) - 
            2*b^4*(-624 - 68*d + 2048*d^2 - 1767*d^3 - 75*d^4 + 597*d^5 - 
              210*d^6 + 15*d^7) - 2*b^5*(-192 + 368*d + 312*d^2 - 676*d^3 + 
              168*d^4 + 115*d^5 - 68*d^6 + 15*d^7) + 
            2*b^3*(128 - 576*d + 2136*d^2 - 2304*d^3 + 428*d^4 + 509*d^5 - 
              244*d^6 + 25*d^7) + 2*b^6*(-1104 + 1652*d + 448*d^2 - 
              2377*d^3 + 1615*d^4 - 326*d^5 - 53*d^6 + 25*d^7))*hA^4)/
          (4608*(-1 + b)^3*b^4*(1 + b)*(-1 + d)^3*d*(-4 + d^2)*F^2*M^2*Pi^2))*
        A0[(b^2*M^2)/a^2] + 
       (hA^2*(-((1 + b)*(30*(-2 + d)^2*(1 - 3*d + d^2) + 3*b^8*(-1 + d)^2*d*
                (-2 - d + d^2) - 30*b*(-16 + 32*d - 18*d^2 + 3*d^3) - 6*b^3*
                (160 - 326*d + 178*d^2 - 30*d^3 + 3*d^4) - 6*b^7*
                (24 - 50*d + 26*d^2 - 8*d^3 + 3*d^4) + 6*b^5*(88 - 192*d + 
                 122*d^2 - 47*d^3 + 14*d^4) + b^6*(360 - 326*d - 63*d^2 + 
                 49*d^3 + 21*d^4 - 11*d^5) + b^4*(-744 + 478*d + 393*d^2 - 
                 269*d^3 + 63*d^4 - 11*d^5) + 3*b^2*(88 + 122*d - 299*d^2 + 
                 137*d^3 - 19*d^4 + d^5)))/(9216*(-1 + b)*b^4*(-1 + d)^3*F^2*
             Pi^2) - (5*(-3*(-2 + d)^4*(-1 + 4*d) - 3*b*(-2 + d)^3*(25 - 
                17*d + 6*d^2) + 3*b^16*(-2 + d)^2*(8 - 6*d - 3*d^2 + d^3) - 
              3*b^2*(-2 + d)^2*(97 - 268*d + 229*d^2 - 73*d^3 + 6*d^4) - 
              3*b^3*(-2 + d)^2*(259 - 415*d + 320*d^2 - 114*d^3 + 14*d^4) + 
              b^15*(-2 + d)^2*(30 + 36*d - 57*d^2 + 31*d^3 - 18*d^4 + 
                2*d^5) + b^5*(3516 - 10200*d + 15945*d^2 - 13718*d^3 + 
                6518*d^4 - 1635*d^5 + 166*d^6 + 2*d^7) + b^14*(-840 + 
                1176*d - 456*d^2 + 691*d^3 - 958*d^4 + 492*d^5 - 104*d^6 + 
                8*d^7) + b^4*(7020 - 22608*d + 30387*d^2 - 20921*d^3 + 
                7439*d^4 - 1158*d^5 + 16*d^6 + 8*d^7) + b^10*(-1812 + 
                3168*d - 6115*d^2 + 10686*d^3 - 9247*d^4 + 3811*d^5 - 
                738*d^6 + 68*d^7 - 4*d^8) + b^8*(6480 - 27180*d + 48074*d^2 - 
                40824*d^3 + 16892*d^4 - 2789*d^5 - 96*d^6 + 68*d^7 - 4*d^8) + 
              b^9*(-6408 + 21552*d - 24376*d^2 + 14595*d^3 - 6169*d^4 + 
                2404*d^5 - 780*d^6 + 128*d^7 - 4*d^8) + b^7*(-9576 + 
                20436*d - 23528*d^2 + 17594*d^3 - 7069*d^4 + 875*d^5 + 
                266*d^6 - 82*d^7 + 4*d^8) + b^6*(-17208 + 48060*d - 
                59078*d^2 + 39155*d^3 - 13216*d^4 + 1454*d^5 + 284*d^6 - 
                76*d^7 + 4*d^8) + b^12*(468 + 372*d + 607*d^2 - 5221*d^3 + 
                6023*d^4 - 2860*d^5 + 656*d^6 - 76*d^7 + 4*d^8) + 
              b^13*(-492 - 2316*d + 6937*d^2 - 6184*d^3 + 2468*d^4 - 
                559*d^5 + 134*d^6 - 34*d^7 + 4*d^8) - b^11*(780 - 8268*d + 
                18469*d^2 - 15261*d^3 + 4678*d^4 + 152*d^5 - 282*d^6 + 
                16*d^7 + 4*d^8))*g1^2)/(82944*(-1 + b)^3*b^6*(1 + b)^2*
             (-2 + d)*(-1 + d)^4*F^2*Pi^2) + 
           (5*(1 + b)*(9*(-2 + d)^2*(-3 + 2*d) + b^4*(252 + 72*d + 361*d^2 - 
                467*d^3 + 164*d^4 - 19*d^5) - 3*b^2*(-92 + 156*d - 41*d^2 - 
                7*d^3 + d^5) + 3*b^8*(24 - 44*d + 18*d^2 + 3*d^3 - 4*d^4 + 
                d^5) + 3*b*(32 - 94*d + 31*d^2 + 28*d^3 - 16*d^4 + 2*d^5) - 
              b^6*(12 + 84*d + 119*d^2 - 115*d^3 - 8*d^4 + 13*d^5) + 
              b^3*(144 + 1266*d - 999*d^2 + 34*d^3 + 140*d^4 - 40*d^5 + 
                4*d^6) + b^7*(-144 + 150*d - 237*d^2 + 190*d^3 - 28*d^4 - 
                16*d^5 + 4*d^6) + b^5*(-288 + 114*d + 183*d^2 - 468*d^3 + 
                304*d^4 - 78*d^5 + 8*d^6))*g1*gA)/(27648*(-1 + b)*b^4*
             (-1 + d)^3*F^2*Pi^2) - ((1 + b)*(404 - 148*d - 157*d^2 + 
              101*d^3 - 12*d^4 - 5*d^5 + d^6 + b*(208 + 102*d - 214*d^2 + 
                24*d^3 + 30*d^4 - 6*d^5) - 4*b^3*(-14 - 41*d + 39*d^2 + 
                4*d^3 - 11*d^4 + 3*d^5) - 2*b^5*(-92 + 101*d + 7*d^2 - 
                40*d^3 + 5*d^4 + 3*d^5) + b^6*(-4 + 40*d + 47*d^2 - 13*d^3 - 
                16*d^4 + d^5 + d^6) + b^2*(-32 + 252*d - 63*d^2 - 75*d^3 + 
                56*d^4 - 21*d^5 + 3*d^6) + b^4*(64 - 72*d - 195*d^2 + 
                83*d^3 + 28*d^4 - 15*d^5 + 3*d^6))*gA^2)/(3072*(-1 + b)*b^2*
             (-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
         ((-2*(-10 + d)*(-2 + d)^3 - b^12*(-2 + d)^2*(46 - 21*d + 5*d^2) + 
            2*b*(-2 + d)^2*(-22 + 41*d - 42*d^2 + 5*d^3) - 
            8*b^11*(30 - 73*d + 61*d^2 - 22*d^3 + 3*d^4) + 
            b^4*(808 - 2644*d + 3526*d^2 - 2243*d^3 + 615*d^4 - 40*d^5) - 
            8*b^3*(-70 + 132*d - 98*d^2 + 45*d^3 - 19*d^4 + 5*d^5) - 
            8*b^7*(284 - 499*d + 287*d^2 - 45*d^3 - 14*d^4 + 5*d^5) + 
            2*b^9*(608 - 1200*d + 822*d^2 - 219*d^3 + 6*d^4 + 5*d^5) + 
            b^10*(796 - 866*d + 160*d^2 + 131*d^3 - 67*d^4 + 10*d^5) + 
            b^2*(1052 - 2442*d + 2092*d^2 - 809*d^3 + 101*d^4 + 10*d^5) + 
            4*b^5*(292 - 182*d - 470*d^2 + 559*d^3 - 192*d^4 + 15*d^5) - 
            2*b^8*(648 - 620*d - 104*d^2 + 331*d^3 - 144*d^4 + 20*d^5) + 
            2*b^6*(644 - 1298*d + 1058*d^2 - 357*d^3 - 17*d^4 + 30*d^5))*
           hA^4)/(4608*(-1 + b)^3*b^4*(1 + b)*(-2 + d)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (((-2 + b^4*(-1 + d) + d + b^3*(-3 + 5*d - 2*d^2) + 
            b*(-7 + 7*d - 2*d^2) + b^2*(1 - 4*d + 2*d^2))*gA^2*hA^2)/
          (24*(-1 + b)^3*b*(1 + b)^2*(-2 + d)*(-1 + d)*F^2*Pi^2) + 
         ((-2*(-2 + d)^3 - b*(-2 + d)^2*(-17 + 8*d + 3*d^2) + 
            4*b^4*(-44 + 66*d - 28*d^2 + 3*d^3) + b^9*(-412 + 1344*d - 
              1689*d^2 + 968*d^3 - 213*d^4) + b^11*(-110 + 385*d - 517*d^2 + 
              317*d^3 - 75*d^4) + b^2*(-16 + 54*d - 59*d^2 + 24*d^3 - 
              3*d^4) + b^3*(-270 + 465*d - 251*d^2 + 37*d^3 + 3*d^4) - 
            4*b^5*(-22 + 17*d + 19*d^2 - 23*d^3 + 6*d^4) + 
            2*b^6*(12 - 38*d + 95*d^2 - 84*d^3 + 23*d^4) - 
            2*b^7*(258 - 683*d + 704*d^2 - 347*d^3 + 68*d^4) + 
            2*b^8*(8 - 232*d + 474*d^2 - 333*d^3 + 80*d^4) + 
            b^10*(8 - 202*d + 493*d^2 - 416*d^3 + 117*d^4))*hA^4)/
          (2304*(-1 + b)^3*b^7*(1 + b)*(-2 + d)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] - 
       (((-2 + d)^2 - b^3*(-1 + d)*d + b*(2 + d - d^2) + 
          b^4*(2 - 3*d + d^2) + b^2*(4 - 5*d + 2*d^2))*gA^2*hA^2*M^2*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/
        (24*a^2*(-1 + b)^2*b^2*(1 + b)*(-2 + d)*(-1 + d)*F^2*Pi^2) + 
       (5*((-2 + d)^3*(-1 + d) - b*(2 - 3*d + d^2)^2 + 
          b^5*(-4 + 36*d - 57*d^2 + 30*d^3 - 5*d^4) + 
          b^2*(12 + 8*d - 19*d^2 + 8*d^3 - d^4) + 
          2*b^3*(22 - 24*d + 15*d^2 - 6*d^3 + d^4) + 
          b^4*(36 - 68*d + 60*d^2 - 23*d^3 + 3*d^4) + 
          b^6*(28 - 68*d + 65*d^2 - 30*d^3 + 5*d^4))*g1^2*hA^2*M^2*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(432*a^2*(-1 + b)^2*b*(1 + b)*(-2 + d)*(-1 + d)^3*
         F^2*Pi^2) - ((3*(-2 + d)^3 - b*(-2 + d)^2*(9 + 5*d) + 
          b^5*(20 - 176*d + 217*d^2 - 75*d^3) + b^7*(28 - 112*d + 129*d^2 - 
            45*d^3) + 3*b^8*(-12 + 32*d - 29*d^2 + 9*d^3) + 
          b^2*(-140 + 204*d - 119*d^2 + 26*d^3) - 
          b^3*(76 + 16*d - 91*d^2 + 35*d^3) + b^4*(-212 + 396*d - 291*d^2 + 
            78*d^3) + b^6*(-164 + 388*d - 317*d^2 + 90*d^3))*hA^4*M^2*
         C0i[cc0, (b^2*M^2)/a^2, 0, M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (576*a^2*(-1 + b)^2*b^4*(-2 + d)*(-1 + d)^2*F^2*Pi^2), 
     deltad3qTo3Delta -> 
      (hA^2*(-(a^2*(36 - 16*d + 11*d^2 - 8*d^3 + d^4 + 2*b*(-3 + d)^2*
                (2 + d) + 4*b^3*d*(3 - 4*d + d^2) + 2*b^4*d*(28 - 3*d - 
                 9*d^2 + 2*d^3) + b^2*(36 - 100*d + 7*d^2 + 26*d^3 - 5*d^4)))/
            (192*(-1 + b)^2*b^2*(1 + b)*(-3 + d)*(-1 + d)^2*d*F^2*M^2*Pi^2) - 
           (5*a^2*(-6*b*(-2 + d)^2 - (-2 + d)^3 + 2*b^2*(2 + d - d^2)^2 + 
              2*b^3*d*(26 - 23*d + 10*d^2 - 2*d^3) + b^4*(8 + 4*d^2 - 7*d^3 + 
                2*d^4))*g1*gA)/(1152*(-1 + b)^3*b^4*(1 + b)*(-1 + d)^3*d*F^2*
             M^2*Pi^2) + (a^2*(-276 + 540*d - 319*d^2 + 53*d^3 + 21*d^4 - 
              13*d^5 + 2*d^6 + 4*b^5*(-3 + d)^2*d*(-1 + d^2) + 
              2*b^6*d*(-60 - 41*d + 38*d^2 + 10*d^3 - 8*d^4 + d^5) + 
              2*b^3*(-90 + 21*d + 66*d^2 - 42*d^3 + 4*d^4 + d^5) - 
              2*b*(162 - 215*d + 64*d^2 + 32*d^3 - 22*d^4 + 3*d^5) + 
              b^4*(-132 + 296*d + 319*d^2 - 229*d^3 - 65*d^4 + 49*d^5 - 
                6*d^6) + 2*b^2*(-144 + 140*d - 229*d^2 + 100*d^3 + 22*d^4 - 
                14*d^5 + d^6))*gA^2)/(192*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*
             d*(-3 - 2*d + d^2)*F^2*M^2*Pi^2)) - 
         (a^2*(2*(-2 + d)^2*d + b*d*(38 - 39*d + 4*d^2 + 3*d^3) + 
            16*b^9*(18 - 7*d - 9*d^2 + 4*d^3) + b^5*(584 - 490*d - 141*d^2 + 
              224*d^3 - 55*d^4) + b^3*(8 - 58*d + 71*d^2 - 16*d^3 - 3*d^4) - 
            b^7*(544 - 166*d - 261*d^2 + 108*d^3 + d^4) - 
            32*b^8*(-10 + 13*d + 2*d^2 - 7*d^3 + 2*d^4) + 
            2*b^2*(16 - 18*d + 11*d^2 - 9*d^3 + 3*d^4) - 
            2*b^4*(56 - 148*d + 154*d^2 - 75*d^3 + 14*d^4) + 
            b^6*(64 - 260*d + 414*d^2 - 302*d^3 + 78*d^4))*hA^4)/
          (2304*(-1 + b)^3*b^7*(1 + b)*(-1 + d)^3*d*F^2*M^2*Pi^2))*
        A0[M^2/a^2] + 
       (hA^2*((a^2*(-4*b^3*(-2 + d)^2*(1 + d) - b^2*(-2 + d)^2*(4 + d) - 
              b^4*(-2 + d)^2*(4 + d) + d*(-4 + d^2) + b^6*d*(-4 + d^2) + 
              2*b*d*(-2 - d + d^2) + 2*b^5*d*(-2 - d + d^2)))/
            (256*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*F^2*M^2*Pi^2) - 
           (5*a^2*(-3*(-2 + d)^3*d*(-9 - 3*d + 2*d^2 - 3*d^3 + d^4) - 
              3*b*(-2 + d)^2*d*(-114 + 11*d + 78*d^2 - 44*d^3 + 4*d^4 + 
                d^5) + b^13*d*(1 + d)^2*(252 - 408*d + 297*d^2 - 102*d^3 - 
                38*d^4 + 47*d^5 - 13*d^6 + d^7) + b^12*d*(-684 + 192*d + 
                219*d^2 + 108*d^3 + 532*d^4 - 407*d^5 - 68*d^6 + 88*d^7 - 
                17*d^8 + d^9) + 3*b^2*(864 - 1008*d + 588*d^2 - 1346*d^3 + 
                1916*d^4 - 1099*d^5 + 184*d^6 + 62*d^7 - 28*d^8 + 3*d^9) + 
              3*b^3*(1824 - 3552*d + 732*d^2 + 3806*d^3 - 4990*d^4 + 
                3005*d^5 - 994*d^6 + 194*d^7 - 28*d^8 + 3*d^9) + 
              b^11*(1008 - 2136*d - 732*d^2 + 3894*d^3 - 2326*d^4 - 
                1333*d^5 + 1910*d^6 - 586*d^7 - 4*d^8 + 17*d^9) + 
              b^10*(-2736 + 4296*d + 348*d^2 - 102*d^3 + 440*d^4 - 3949*d^5 + 
                2408*d^6 - 22*d^7 - 208*d^8 + 29*d^9) + 2*b^6*(2232 - 
                9204*d + 8520*d^2 + 2186*d^3 - 3378*d^4 + 879*d^5 - 
                1464*d^6 + 1266*d^7 - 378*d^8 + 37*d^9) + 2*b^7*(7272 - 
                16236*d + 9804*d^2 + 11636*d^3 - 18756*d^4 + 9591*d^5 - 
                2568*d^6 + 798*d^7 - 288*d^8 + 43*d^9) + b^9*(-6048 + 
                7488*d + 4428*d^2 - 15728*d^3 + 7479*d^4 + 6364*d^5 - 
                6446*d^6 + 1438*d^7 + 109*d^8 - 42*d^9 - 2*d^10) + 
              b^5*(-14976 + 29244*d - 13728*d^2 - 22511*d^3 + 38134*d^4 - 
                25561*d^5 + 9929*d^6 - 2689*d^7 + 536*d^8 - 59*d^9 + d^10) + 
              b^4*(-7488 + 16788*d - 13416*d^2 + 4051*d^3 - 2654*d^4 + 
                1118*d^5 + 1817*d^6 - 1678*d^7 + 494*d^8 - 53*d^9 + d^10) - 
              b^8*(-3168 + 3360*d + 2340*d^2 + 656*d^3 + 555*d^4 - 4429*d^5 + 
                1346*d^6 + 977*d^7 - 469*d^8 + 42*d^9 + 2*d^10))*g1^2)/
            (82944*(-1 + b)^3*b^6*(1 + b)^2*(-1 + d)^4*d*(-3 - 2*d + d^2)*F^2*
             M^2*Pi^2) - (5*a^2*(3*(-2 + d)^4*d - 6*b*(-2 + d)^2*d*(2 - 2*d - 
                3*d^2 + d^3) + 3*b^10*d*(-24 + 56*d - 14*d^2 - 14*d^3 + 
                5*d^4) + b^2*d*(-696 + 1328*d - 1330*d^2 + 718*d^3 - 
                173*d^4 + 12*d^5) - 2*b^9*d*(-72 + 96*d - 90*d^2 + 20*d^3 + 
                19*d^4 - 11*d^5 + 2*d^6) + 2*b^6*(-192 + 48*d - 164*d^2 + 
                374*d^3 - 162*d^4 + 7*d^5 + 2*d^6) + b^8*(-288 + 864*d - 
                912*d^2 + 56*d^3 + 224*d^4 - 65*d^5 + 4*d^6) - 
              2*b^4*(-48 + 72*d + 128*d^2 - 392*d^3 + 324*d^4 - 103*d^5 + 
                10*d^6) + 4*b^5*(-48 - 360*d + 780*d^2 - 616*d^3 + 163*d^4 + 
                27*d^5 - 16*d^6 + d^7) - 4*b^3*(-48 - 228*d + 738*d^2 - 
                560*d^3 + 133*d^4 + 22*d^5 - 13*d^6 + d^7) + 4*b^7*(144 - 
                348*d + 294*d^2 - 112*d^3 + 25*d^4 - 6*d^5 - d^6 + d^7))*g1*
             gA)/(27648*(-1 + b)^3*b^4*(1 + b)*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (a^2*(b*d*(556 - 52*d - 323*d^2 + 117*d^3 + 12*d^4 - 11*d^5 + 
                d^6) + b^8*d*(180 - 148*d + 35*d^2 + 57*d^3 - 24*d^4 - 
                5*d^5 + d^6) + d*(372 - 116*d - 133*d^2 + 69*d^3 - 4*d^4 - 
                5*d^5 + d^6) + b^9*d*(-4 + 44*d + 49*d^2 - 15*d^3 - 16*d^4 + 
                d^5 + d^6) + 4*b^3*(428 - 258*d - 132*d^2 + 95*d^3 - 23*d^4 + 
                5*d^5 + d^6) - 4*b^6*(-180 + 234*d - 172*d^2 + 64*d^3 + 
                43*d^4 - 29*d^5 + 2*d^6) - 4*b^2*(-372 + 362*d - 28*d^2 - 
                100*d^3 + 65*d^4 - 19*d^5 + 2*d^6) - 4*b^7*(4 - 110*d + 
                36*d^2 + 99*d^3 - 27*d^4 - 19*d^5 + 5*d^6) - 2*b^5*(-496 + 
                652*d - 20*d^2 - 305*d^3 + 59*d^4 + 46*d^5 - 13*d^6 + d^7) - 
              2*b^4*(-752 + 1036*d - 436*d^2 + 119*d^3 - 153*d^4 + 82*d^5 - 
                13*d^6 + d^7))*gA^2)/(3072*(-1 + b)^3*b^2*(1 + b)^2*
             (-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^2)) - 
         (a^2*(10*b^9*(-2 + d)^2*d*(-6 - d + d^2) + (-2 + d)^2*d*
             (-54 - d + 5*d^2) + 4*b^5*(-2 + d)^2*(4 + 84*d - 69*d^2 + 
              15*d^3) + 2*b*d*(-136 + 68*d + 70*d^2 - 45*d^3 + 5*d^4) + 
            b^10*d*(-184 + 84*d + 26*d^2 - 21*d^3 + 5*d^4) + 
            b^2*(-480 + 96*d + 1000*d^2 - 906*d^3 + 263*d^4 - 15*d^5) - 
            8*b^3*(40 + 114*d - 311*d^2 + 212*d^3 - 54*d^4 + 5*d^5) + 
            2*b^4*(-96 + 116*d - 78*d^2 + 80*d^3 - 33*d^4 + 5*d^5) - 
            8*b^7*(120 - 222*d + 77*d^2 + 46*d^3 - 32*d^4 + 5*d^5) + 
            2*b^6*(32 + 404*d - 502*d^2 + 128*d^3 - d^4 + 5*d^5) - 
            b^8*(736 - 1088*d + 168*d^2 + 178*d^3 - 71*d^4 + 15*d^5))*hA^4)/
          (9216*(-1 + b)^3*b^4*(1 + b)*(-1 + d)^3*d*F^2*M^2*Pi^2))*
        A0[(b^2*M^2)/a^2] + 
       (hA^2*(-((1 + b)^3*(-2 + d)*(2 - 2*b + d + b^2*(2 + d)))/
            (256*b^2*(-1 + d)^2*F^2*Pi^2) + (5*(-3*(-2 + d)^3*(3 - d + d^2) - 
              3*b*(-2 + d)^2*(38 - 29*d + 6*d^2 + d^3) + 3*b^3*(728 - 
                1600*d + 1608*d^2 - 877*d^3 + 257*d^4 - 39*d^5 + 3*d^6) + 
              3*b^2*(-104 + 216*d - 152*d^2 - 5*d^3 + 54*d^4 - 23*d^5 + 
                3*d^6) + b^10*(3000 - 2724*d + 1730*d^2 - 2099*d^3 + 
                812*d^4 + 13*d^5 - 13*d^6 - 2*d^7) + b^9*(2664 - 6984*d + 
                2972*d^2 + 2779*d^3 - 2224*d^4 + 295*d^5 + 44*d^6 - 2*d^7) + 
              b^5*(-2964 + 8172*d - 11625*d^2 + 8386*d^3 - 3153*d^4 + 
                595*d^5 - 48*d^6 + d^7) + b^4*(-876 + 996*d - 1191*d^2 + 
                1564*d^3 - 1044*d^4 + 325*d^5 - 42*d^6 + d^7) + 
              b^14*(228 - 216*d + 147*d^2 - 206*d^3 + 9*d^4 + 61*d^5 - 
                15*d^6 + d^7) + b^15*(-84 + 24*d + 45*d^2 - 50*d^3 + 30*d^4 + 
                7*d^5 - 9*d^6 + d^7) + b^13*(756 - 648*d - 413*d^2 + 
                880*d^3 - 473*d^4 + 73*d^5 + 4*d^6 + d^7) + b^12*(-948 + 
                744*d - 707*d^2 + 1246*d^3 - 470*d^4 - 29*d^5 + 10*d^6 + 
                d^7) + b^6*(6492 - 8364*d + 4819*d^2 - 3056*d^3 + 1417*d^4 - 
                293*d^5 + 19*d^6 + d^7) + b^7*(6516 - 13380*d + 15925*d^2 - 
                12140*d^3 + 4684*d^4 - 755*d^5 + 25*d^6 + d^7) - 
              b^8*(3048 - 2904*d + 2920*d^2 - 2629*d^3 + 907*d^4 + 5*d^5 - 
                32*d^6 + 2*d^7) - b^11*(1704 - 2988*d + 442*d^2 + 1979*d^3 - 
                1139*d^4 + 95*d^5 + 25*d^6 + 2*d^7))*g1^2)/(82944*(-1 + b)^3*
             b^6*(1 + b)^2*(-1 + d)^4*F^2*Pi^2) + 
           (5*(1 + b)*(-2 + d)*(3*(-2 + d)^3 + 3*b^8*(12 - 22*d - 4*d^2 + 
                5*d^3) - 6*b*(-4 + 6*d + 4*d^2 - 5*d^3 + d^4) + 
              6*b^2*(22 - 25*d + 19*d^2 - 10*d^3 + 2*d^4) + 2*b^6*(6 + 63*d + 
                7*d^2 - 6*d^3 + 2*d^4) + 2*b^4*(66 - 93*d + 79*d^2 - 45*d^3 + 
                8*d^4) - 2*b^3*(96 - 294*d + 90*d^2 + 23*d^3 - 13*d^4 + 
                2*d^5) - 2*b^7*(36 - 30*d + 30*d^2 + 5*d^3 - 7*d^4 + 2*d^5) - 
              2*b^5*(-48 - 54*d + 36*d^2 + 51*d^3 - 31*d^4 + 4*d^5))*g1*gA)/
            (27648*(-1 + b)*b^4*(-1 + d)^3*F^2*Pi^2) + 
           ((1 + b)*(-2 + d)*(-186 - 35*d + 49*d^2 - 10*d^3 - 3*d^4 + d^5 + 
              b^5*(-92 + 50*d + 32*d^2 - 20*d^3 - 6*d^4) + b*(-92 - 78*d + 
                56*d^2 + 4*d^3 - 6*d^4) - 4*b^3*(16 + 23*d - 14*d^2 - 2*d^3 + 
                3*d^4) + b^6*(2 - 21*d - 35*d^2 - 10*d^3 + 3*d^4 + d^5) + 
              b^2*(26 - 103*d - 9*d^2 + 38*d^3 - 15*d^4 + 3*d^5) + 
              b^4*(-34 - 9*d + 83*d^2 + 14*d^3 - 9*d^4 + 3*d^5))*gA^2)/
            (3072*(-1 + b)*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
         ((10*b^11*(-2 + d)^2*(-6 - d + d^2) + (-2 + d)^2*(-6 - 49*d + 
              5*d^2) + b^3*(576 + 80*d - 876*d^2 + 430*d^3 - 30*d^4) + 
            b^4*(472 - 1476*d + 1302*d^2 - 379*d^3 - 5*d^4) + 
            b^8*(-904 + 796*d - 450*d^2 + 149*d^3 - 5*d^4) + 
            4*b^6*(212 - 358*d + 282*d^2 - 91*d^3 + 5*d^4) + 
            4*b^5*(156 - 310*d + 186*d^2 - 43*d^3 + 5*d^4) + 
            2*b*(56 - 188*d + 118*d^2 - 29*d^3 + 5*d^4) + 
            b^12*(-184 + 84*d + 26*d^2 - 21*d^3 + 5*d^4) + 
            4*b^7*(-260 + 266*d - 58*d^2 - 15*d^3 + 5*d^4) - 
            2*b^10*(-284 + 94*d + 34*d^2 - 15*d^3 + 5*d^4) - 
            2*b^2*(-508 + 726*d - 334*d^2 + 57*d^3 + 5*d^4) - 
            2*b^9*(-368 + 248*d + 74*d^2 - 83*d^3 + 15*d^4))*hA^4)/
          (9216*(-1 + b)^3*b^4*(1 + b)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (-((1 + b^2 - 2*b*(-2 + d))*gA^2*hA^2)/(24*(-1 + b)^3*b*(1 + b)^2*
           (-1 + d)*F^2*Pi^2) + ((2*(-2 + d)^2 - 4*b^3*(38 - 49*d + 15*d^2) + 
            b^6*(76 - 118*d + 80*d^2 - 22*d^3) + 2*b^2*(2 + 3*d - 8*d^2 + 
              3*d^3) + b*(38 - 39*d + 4*d^2 + 3*d^3) - 
            2*b^4*(74 - 93*d + 22*d^2 + 3*d^3) - 6*b^8*(22 - 21*d - 7*d^2 + 
              7*d^3) + 12*b^7*(-22 + 45*d - 31*d^2 + 8*d^3) + 
            2*b^5*(26 - 15*d - 14*d^2 + 9*d^3) + b^9*(-122 + 293*d - 
              248*d^2 + 75*d^3))*hA^4)/(2304*(-1 + b)^3*b^7*(1 + b)*
           (-1 + d)^3*F^2*Pi^2))*B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] + 
       ((-2 - 2*b + b^2*(-2 + d) + d)*gA^2*hA^2*M^2*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/(24*a^2*(-1 + b)^2*b^2*(1 + b)*
         (-1 + d)*F^2*Pi^2) - (5*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
          2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 5*d^3))*
         g1^2*hA^2*M^2*C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(432*a^2*(-1 + b)^2*b*(1 + b)*(-1 + d)^3*F^2*
         Pi^2) + ((3*(-2 + d)^2 + b^5*(8 + 24*d - 18*d^2) - 
          2*b*(-12 + 4*d + d^2) - 4*b^3*(-16 + 4*d + 3*d^2) + 
          3*b^6*(12 - 20*d + 9*d^2) + b^2*(76 - 68*d + 21*d^2) + 
          b^4*(100 - 116*d + 45*d^2))*hA^4*M^2*C0i[cc0, (b^2*M^2)/a^2, 0, 
          M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/(576*a^2*(-1 + b)^2*b^4*
         (-1 + d)^2*F^2*Pi^2), deltad5qTo3Delta -> 
      (hA^2*((a^2*(-24 + 26*d + 4*b^3*(-1 + d)*d - 21*d^2 + 7*d^3 + 
              2*b^4*d^2*(-5 + 2*d) + 2*b*(-6 - d + d^2) + b^2*(-12 + 4*d + 
                25*d^2 - 11*d^3)))/(768*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*
             F^2*M^2*Pi^2) + (5*a^2*(-((-2 + d)^3*(-4 + 4*d + 5*d^2 + 
                 4*d^3)) - b*(-2 + d)^2*(4 - 4*d - 11*d^2 + 4*d^3 + 4*d^4) - 
              b^5*(-2 + d)^2*(4 + 12*d + 5*d^2 + 12*d^3 + 6*d^4) + 
              b^4*(-320 + 896*d - 24*d^2 - 400*d^3 + 84*d^4 + 45*d^5 - 
                14*d^6) + b^7*(-16 + 40*d - 112*d^2 + 54*d^3 + 21*d^4 - 
                16*d^5 + 2*d^6) + b^6*(48 - 408*d + 132*d^2 + 102*d^3 - 
                54*d^4 - d^5 + 4*d^6) + b^3*(432 - 616*d + 160*d^2 + 
                186*d^3 - 99*d^4 - 8*d^5 + 8*d^6) + b^2*(112 - 440*d + 
                196*d^2 + 26*d^3 + 56*d^4 - 63*d^5 + 14*d^6))*g1*gA)/
            (2304*(-1 + b)^3*b^4*(1 + b)^2*(-1 + d)^3*d*(-4 + d^2)*F^2*M^2*
             Pi^2) - (a^2*(96 - 28*d - 64*d^2 + 63*d^3 - 20*d^4 + d^5 + 
              2*b^5*d*(-60 + 32*d + 11*d^2 - 8*d^3 + d^4) + 2*b^6*d*(132 - 
                242*d + 84*d^2 + 45*d^3 - 29*d^4 + 4*d^5) + b^4*(24 - 768*d + 
                1348*d^2 - 503*d^3 - 248*d^4 + 171*d^5 - 24*d^6) - 
              4*b*(-18 + 59*d - 94*d^2 + 42*d^3 + 17*d^4 - 14*d^5 + 2*d^6) + 
              2*b^2*(-108 + 402*d - 536*d^2 + 168*d^3 + 113*d^4 - 65*d^5 + 
                8*d^6) + b^3*(-72 + 260*d - 264*d^2 + 98*d^3 + 36*d^4 - 
                42*d^5 + 8*d^6))*gA^2)/(768*(-1 + b)^3*b^2*(1 + b)^2*
             (-1 + d)^2*d*(-6 - d + d^2)*F^2*M^2*Pi^2)) + 
         (a^2*(2*(-2 + d)^3*d*(2 + d) + b*(-2 + d)^2*d*(-26 + 3*d + 14*d^2 + 
              3*d^3) + b^9*(-576 - 964*d + 1416*d^2 - 135*d^3 - 312*d^4 + 
              97*d^5) + b^7*(752 + 252*d - 168*d^2 - 735*d^3 + 257*d^4 + 
              173*d^5 - 63*d^6) + b^3*(-64 + 132*d + 20*d^2 + 19*d^3 - 
              245*d^4 + 191*d^5 - 41*d^6) + b^5*(144 - 180*d - 232*d^2 + 
              633*d^3 - 539*d^4 + 201*d^5 - 27*d^6) + 
            b^2*(-128 + 320*d - 196*d^2 - 16*d^3 + 45*d^4 - 16*d^5 + 3*d^6) + 
            b^4*(256 - 128*d - 372*d^2 + 160*d^3 + 177*d^4 - 104*d^5 + 
              11*d^6) + b^8*(-640 + 2176*d - 2244*d^2 + 484*d^3 + 459*d^4 - 
              262*d^5 + 33*d^6) + b^6*(-1024 + 1728*d - 1252*d^2 + 692*d^3 + 
              47*d^4 - 284*d^5 + 81*d^6))*hA^4)/(4608*(-1 + b)^3*b^7*(1 + b)*
           (-1 + d)^3*d*(-4 + d^2)*F^2*M^2*Pi^2))*A0[M^2/a^2] + 
       (hA^2*(-(a^2*(-30*(-2 + d)^2*d*(-3 - d + d^2) + 3*b^9*(-1 + d)^2*d^2*
                (-2 - d + d^2) - 30*b*d*(4 - 32*d + 31*d^2 - 10*d^3 + d^4) + 
               b^7*d*(888 - 710*d - 105*d^2 + 91*d^3 + 33*d^4 - 17*d^5) + 3*
                b^8*d*(24 + 70*d - 93*d^2 + 37*d^3 - 9*d^4 + d^5) + b^6*
                (288 + 1920*d - 4166*d^2 + 2571*d^3 - 767*d^4 + 171*d^5 - 
                 17*d^6) + b^3*(-3360 + 9056*d - 7854*d^2 + 1913*d^3 + 
                 93*d^4 - 25*d^5 - 3*d^6) + b^2*(3360 - 5656*d + 1170*d^2 + 
                 2189*d^3 - 1257*d^4 + 197*d^5 - 3*d^6) + b^4*(-2784 + 
                 1720*d + 3890*d^2 - 4475*d^3 + 1763*d^4 - 311*d^5 + 
                 17*d^6) + b^5*(3648 - 9968*d + 7322*d^2 - 743*d^3 - 
                 487*d^4 + 31*d^5 + 17*d^6)))/(18432*(-1 + b)^2*b^4*(1 + b)*
             (-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (5*a^2*(-9*(-2 + d)^3*d*(-3 - 2*d + d^2) - 3*b*(-2 + d)^2*d*(
                -105 + 56*d + 89*d^2 - 62*d^3 + 10*d^4) + 3*b^13*d*(-48 - 
                20*d + 36*d^2 + d^3 - 6*d^4 + d^5) - b^12*d*(-90 + 273*d + 
                72*d^2 - 165*d^3 + 26*d^4 - 41*d^5 + 45*d^6 - 13*d^7 + d^8) - 
              3*b^2*(-864 + 348*d + 52*d^2 + 1767*d^3 - 2460*d^4 + 1245*d^5 - 
                265*d^6 + 16*d^7 + d^8) + 3*b^3*(-240 + 1264*d - 3266*d^2 + 
                3717*d^3 - 1675*d^4 - 225*d^5 + 515*d^6 - 184*d^7 + 22*d^8) + 
              b^8*(-576 + 13428*d - 24942*d^2 + 5262*d^3 + 15395*d^4 - 
                19094*d^5 + 11733*d^6 - 4114*d^7 + 736*d^8 - 48*d^9) + 
              b^9*(2304 - 2604*d - 8406*d^2 + 9399*d^3 + 3518*d^4 - 
                6563*d^5 + 2346*d^6 - 382*d^7 + 76*d^8 - 12*d^9) + 
              b^5*(2592 - 7968*d + 4062*d^2 - 3810*d^3 + 15587*d^4 - 
                14752*d^5 + 5537*d^6 - 916*d^7 + 68*d^8 - 4*d^9) + 
              b^11*(-576 + 912*d + 1020*d^2 - 1113*d^3 - 81*d^4 + 281*d^5 - 
                149*d^6 + 96*d^7 - 34*d^8 + 4*d^9) + 2*b^7*(-1800 + 72*d + 
                12357*d^2 - 9171*d^3 - 11279*d^4 + 14885*d^5 - 6138*d^6 + 
                1084*d^7 - 88*d^8 + 6*d^9) + b^10*(360 - 3036*d + 2952*d^2 + 
                1803*d^3 - 1514*d^4 + 639*d^5 - 1309*d^6 + 868*d^7 - 
                201*d^8 + 14*d^9) - b^4*(5040 - 9786*d + 18165*d^2 - 
                15996*d^3 + 1715*d^4 + 7376*d^5 - 6139*d^6 + 2225*d^7 - 
                379*d^8 + 23*d^9) + 2*b^6*(1332 - 10080*d + 20394*d^2 - 
                7755*d^3 - 10145*d^4 + 14184*d^5 - 8503*d^6 + 2782*d^7 - 
                462*d^8 + 29*d^9))*g1^2)/(165888*(-1 + b)^2*b^6*(1 + b)^2*
             (-1 + d)^4*d*(-3 - 2*d + d^2)*F^2*M^2*Pi^2) + 
           (5*a^2*(-((-2 + d)^3*d*(2 + d)) - 2*b*(-2 + d)^2*d*(10 - 23*d - 
                8*d^2 + 3*d^3) + 2*b^11*(-2 + d)^2*d*(-6 - 5*d - d^2 + 
                2*d^3 + d^4) + b^10*d*(16 + 64*d - 128*d^2 + 24*d^3 + 
                31*d^4 - 10*d^5) - 2*b^9*(-2 + d)^2*(24 - 34*d - 89*d^2 - 
                43*d^3 + 13*d^4 + 9*d^5) + b^8*(64 + 784*d - 288*d^2 + 
                72*d^3 - 76*d^4 - 59*d^5 + 36*d^6 - 2*d^7) + 2*b^6*(864 - 
                1344*d - 392*d^2 + 1336*d^3 - 556*d^4 + 86*d^5 - 16*d^6 + 
                d^7) + 2*b^4*(-288 + 592*d - 840*d^2 - 108*d^3 + 388*d^4 - 
                114*d^5 + 6*d^6 + d^7) - b^2*(-320 + 336*d - 528*d^2 + 
                224*d^3 + 128*d^4 - 85*d^5 + 6*d^6 + 2*d^7) + 
              2*b^3*(-32 + 72*d - 460*d^2 + 150*d^3 + 213*d^4 - 74*d^5 - 
                24*d^6 + 8*d^7) - 2*b^5*(1696 - 1760*d - 600*d^2 + 492*d^3 + 
                380*d^4 - 105*d^5 - 84*d^6 + 23*d^7) + 2*b^7*(288 + 304*d - 
                856*d^2 - 24*d^3 + 508*d^4 - 105*d^5 - 78*d^6 + 23*d^7))*g1*
             gA)/(18432*(-1 + b)^3*b^4*(1 + b)^2*(-1 + d)^3*d*(-4 + d^2)*F^2*
             M^2*Pi^2) + (a^2*(d*(-60 + 44*d + 15*d^2 - 11*d^3) + 
              b*d*(-116 + 24*d + 23*d^2 - 9*d^3) + b^9*d*(-4 - 4*d + d^2 + 
                d^3) + b^8*d*(-12 - 16*d + d^2 + 3*d^3) + b^4*(544 - 840*d + 
                276*d^2 + 112*d^3 - 56*d^4) + b^3*(-208 + 56*d + 92*d^2 - 
                6*d^3 - 6*d^4) + 2*b^6*(-24 + 116*d + 2*d^2 - 21*d^3 + 
                5*d^4) - 2*b^7*(8 - 28*d - 26*d^2 + 5*d^3 + 5*d^4) + 
              4*b^5*(56 + 2*d - 41*d^2 - 2*d^3 + 6*d^4) + 2*b^2*(-120 + 
                148*d - 90*d^2 - 43*d^3 + 27*d^4))*gA^2)/(6144*(-1 + b)^3*b^2*
             (1 + b)^2*(-1 + d)^2*d*(2 + d)*F^2*M^2*Pi^2)) + 
         (a^2*(-((-2 + d)^3*d*(26 + 31*d + 9*d^2)) + b^10*(-2 + d)^2*d*
             (92 + 4*d - 11*d^2 + 5*d^3) + 2*b*(-2 + d)^2*d*
             (12 + 100*d - 67*d^2 - 37*d^3 + 10*d^4) - 
            2*b^9*d*(-240 + 96*d + 88*d^2 - 44*d^3 - 7*d^4 + 5*d^5) + 
            4*b^7*(480 - 160*d - 456*d^2 + 132*d^3 + 132*d^4 - 43*d^5 - 
              12*d^6 + 5*d^7) + 4*b^5*(-256 - 1088*d + 3208*d^2 - 2268*d^3 - 
              124*d^4 + 652*d^5 - 199*d^6 + 15*d^7) + 
            b^8*(1472 - 1856*d + 896*d^2 - 476*d^3 + 136*d^4 + 155*d^5 - 
              113*d^6 + 20*d^7) + b^2*(-704 + 2784*d - 4736*d^2 + 2420*d^3 + 
              728*d^4 - 859*d^5 + 125*d^6 + 20*d^7) - 
            4*b^3*(-1312 + 2960*d - 1152*d^2 - 1188*d^3 + 860*d^4 + 9*d^5 - 
              124*d^6 + 25*d^7) + 2*b^4*(-2688 + 5656*d - 3016*d^2 - 
              1514*d^3 + 1954*d^4 - 513*d^5 - 59*d^6 + 30*d^7) - 
            2*b^6*(-1792 + 4680*d - 2840*d^2 - 998*d^3 + 686*d^4 + 459*d^5 - 
              311*d^6 + 50*d^7))*hA^4)/(18432*(-1 + b)^3*b^4*(1 + b)*
           (-1 + d)^3*d*(-4 + d^2)*F^2*M^2*Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA^2*(((1 + b)*(30*(-2 + d)^2*(-3 - d + d^2) + 3*b^8*(-1 + d)^2*d*(
                -2 - d + d^2) - 30*b*(-16 + 40*d - 26*d^2 + 5*d^3) - 
              18*b^7*(-4 - 12*d + 16*d^2 - 6*d^3 + d^4) - 6*b^3*(172 - 
                464*d + 304*d^2 - 60*d^3 + 3*d^4) + 6*b^5*(64 - 276*d + 
                230*d^2 - 77*d^3 + 14*d^4) + b^6*(840 - 974*d + 189*d^2 + 
                25*d^3 + 21*d^4 - 11*d^5) + 3*b^2*(472 - 430*d - 23*d^2 + 
                89*d^3 - 19*d^4 + d^5) - b^4*(1896 - 2062*d + 327*d^2 + 
                161*d^3 - 63*d^4 + 11*d^5)))/(18432*(-1 + b)*b^4*(-1 + d)^3*
             F^2*Pi^2) + (5*(-9*(-2 + d)^4 + 3*b^15*(-2 + d)^2*(-8 - 2*d + 
                d^2) - 3*b*(-2 + d)^3*(35 - 42*d + 10*d^2) - 3*b^2*(-2 + d)^
                2*(-178 + 243*d - 87*d^2 + 4*d^3 + d^4) - 3*b^3*(-2 + d)^2*(
                298 - 600*d + 445*d^2 - 126*d^3 + 10*d^4) - b^14*(-2 + d)^2*(
                -15 + 48*d - 6*d^2 + 8*d^3 - 9*d^4 + d^5) + 3*b^9*(1624 + 
                1436*d - 6794*d^2 + 5183*d^3 - 1154*d^4 - 122*d^5 + 52*d^6) + 
              b^10*(3480 - 12792*d + 17268*d^2 - 14105*d^3 + 7841*d^4 - 
                2796*d^5 + 523*d^6 - 34*d^7) + b^11*(-3048 + 288*d + 
                6750*d^2 - 6136*d^3 + 1843*d^4 - 174*d^5 + 26*d^6 - 8*d^7) + 
              b^5*(5040 - 16632*d + 24150*d^2 - 18395*d^3 + 7652*d^4 - 
                1680*d^5 + 166*d^6 - 4*d^7) + b^4*(-4476 + 12648*d - 
                13971*d^2 + 7871*d^3 - 2468*d^4 + 438*d^5 - 40*d^6 + d^7) + 
              b^13*(672 - 432*d - 342*d^2 + 419*d^3 - 224*d^4 + 108*d^5 - 
                34*d^6 + 4*d^7) + b^7*(-13920 + 32304*d - 32928*d^2 + 
                21118*d^3 - 9295*d^4 + 2412*d^5 - 284*d^6 + 8*d^7) - 
              b^6*(1452 + 5712*d - 18135*d^2 + 18050*d^3 - 8636*d^4 + 
                2196*d^5 - 283*d^6 + 13*d^7) + b^12*(-1236 + 3420*d - 
                2967*d^2 + 1931*d^3 - 1562*d^4 + 810*d^5 - 184*d^6 + 
                13*d^7) + b^8*(-672 + 10524*d - 21438*d^2 + 21134*d^3 - 
                12041*d^4 + 3792*d^5 - 592*d^6 + 34*d^7))*g1^2)/
            (165888*(-1 + b)^2*b^6*(1 + b)^2*(-2 + d)*(-1 + d)^4*F^2*Pi^2) - 
           (5*(1 + b)^2*((-2 + d)^2 + b*(-24 + 70*d - 41*d^2 + 6*d^3) + 
              b^4*(-44 - 72*d + 21*d^2 + 28*d^3 - 8*d^4) + 2*b^2*(34 - 33*d + 
                24*d^2 - 8*d^3 + d^4) + 2*b^6*(6 - d - d^2 - 2*d^3 + d^4) - 
              b^5*(16 + 14*d - 33*d^2 + 6*d^3 + 2*d^4) + 2*b^3*(-84 + 24*d + 
                22*d^2 - 16*d^3 + 3*d^4))*g1*gA)/(18432*b^4*(-1 + d)^3*F^2*
             Pi^2) - ((1 + b)^2*(30 - 37*d + 11*d^2 + b^2*(32 + 6*d - 
                8*d^2) + 2*b^3*(-2 - 2*d + d^2) + b^4*(-2 - d + d^2) - 
              2*b*(-14 + 2*d + d^2))*gA^2)/(6144*b^2*(-1 + d)^2*F^2*Pi^2)) + 
         ((-((-2 + d)^3*(-35 + 57*d)) - b^11*(-2 + d)^2*(46 - 21*d + 5*d^2) + 
            b*(-2 + d)^2*(-106 + 211*d - 91*d^2 + 20*d^3) + 
            b^10*(-424 + 484*d - 170*d^2 + 7*d^3 + 5*d^4) + 
            2*b^5*(1956 - 3778*d + 2666*d^2 - 787*d^3 + 65*d^4) + 
            b^3*(-2176 + 2528*d + 330*d^2 - 1375*d^3 + 487*d^4 - 40*d^5) + 
            b^9*(-384 + 256*d + 302*d^2 - 393*d^3 + 153*d^4 - 20*d^5) + 
            2*b^7*(-244 + 850*d - 970*d^2 + 555*d^3 - 169*d^4 + 20*d^5) + 
            b^2*(-1808 + 4168*d - 3986*d^2 + 1943*d^3 - 463*d^4 + 40*d^5) - 
            b^8*(688 - 1064*d + 102*d^2 + 471*d^3 - 251*d^4 + 40*d^5) + 
            2*b^6*(940 - 750*d - 866*d^2 + 1169*d^3 - 451*d^4 + 60*d^5) - 
            2*b^4*(748 - 1806*d + 1422*d^2 - 207*d^3 - 199*d^4 + 60*d^5))*
           hA^4)/(18432*(-1 + b)^2*b^4*(1 + b)*(-2 + d)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (((2 - b^3 + b^2*(-2 + d) - d + b*(7 - 8*d + 2*d^2))*gA^2*hA^2)/
          (48*(-1 + b)^2*b*(1 + b)^2*(-2 + d)*(-1 + d)*F^2*Pi^2) + 
         ((2*(-2 + d)^3 + b*(-2 + d)^2*(-17 + 10*d + 3*d^2) + 
            b^3*(266 - 457*d + 252*d^2 - 45*d^3) + b^10*(-110 + 275*d - 
              242*d^2 + 75*d^3) + b^6*(-70 + 207*d - 246*d^2 + 127*d^3 - 
              22*d^4) + b^4*(162 - 345*d + 214*d^2 - 29*d^3 - 6*d^4) + 
            2*b^2*(6 - 7*d + 12*d^2 - 11*d^3 + 3*d^4) - 
            3*b^8*(14 - 79*d + 126*d^2 - 77*d^3 + 14*d^4) + 
            b^5*(-150 + 115*d + 78*d^2 - 85*d^3 + 18*d^4) + 
            b^9*(130 - 603*d + 831*d^2 - 437*d^3 + 75*d^4) + 
            b^7*(526 - 1339*d + 1316*d^2 - 583*d^3 + 96*d^4))*hA^4)/
          (4608*(-1 + b)^2*b^7*(1 + b)*(-2 + d)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] + 
       ((-2 + b + d)*(-2 - 2*b + b^2*(-2 + d) + d)*gA^2*hA^2*M^2*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/
        (48*a^2*(-1 + b)*b^2*(1 + b)*(-2 + d)*(-1 + d)*F^2*Pi^2) - 
       (5*(-2 + b + d)*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
          2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 5*d^3))*
         g1^2*hA^2*M^2*C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(864*a^2*(-1 + b)*b*(1 + b)*(-2 + d)*(-1 + d)^3*F^2*
         Pi^2) + ((-2 + b + d)*(3*(-2 + d)^2 + b^5*(8 + 24*d - 18*d^2) - 
          2*b*(-12 + 4*d + d^2) - 4*b^3*(-16 + 4*d + 3*d^2) + 
          3*b^6*(12 - 20*d + 9*d^2) + b^2*(76 - 68*d + 21*d^2) + 
          b^4*(100 - 116*d + 45*d^2))*hA^4*M^2*C0i[cc0, (b^2*M^2)/a^2, 0, 
          M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/(1152*a^2*(-1 + b)*b^4*
         (-2 + d)*(-1 + d)^2*F^2*Pi^2), deltad14qTo3Delta -> 
      deltad15qTo3Delta + 
       (hA^2*(-(a^2*(-2 + d)*(4 + d + 6*b^4*d - 4*b^3*(-1 + d)*d - d^2 + 2*b*
                (2 - d + d^2) + b^2*(4 - 13*d + 3*d^2)))/(96*(-1 + b)^2*b^2*
             (1 + b)*(-1 + d)^2*d*F^2*M^2*Pi^2) + 
           (5*a^2*(-((-6 + d)*(-2 + d)^2) + 2*b^5*(-2 + d)^3*d - 
              2*b*(-2 + d)^2*(5 + d) + 2*b^3*d*(26 - 45*d + 21*d^2 - 3*d^3) - 
              b^4*(8 + 16*d - 20*d^2 + 5*d^3) + b^2*(-24 - 8*d + 38*d^2 - 
                22*d^3 + 4*d^4))*g1*gA)/(288*(-1 + b)^3*b^3*(1 + b)*(-2 + d)*
             (-1 + d)^3*d*F^2*M^2*Pi^2) + (a^2*(-228 + 532*d - 371*d^2 + 
              67*d^3 + 29*d^4 - 15*d^5 + 2*d^6 - 4*b^5*(-2 + d)^3*d*(-3 - 
                2*d + d^2) + 2*b^6*d*(-10 - 28*d + 8*d^2 + 17*d^3 - 8*d^4 + 
                d^5) + b^4*(-84 + 230*d + 145*d^2 - 181*d^3 + 5*d^4 + 
                15*d^5 - 2*d^6) - 2*b^2*(72 - 129*d + 183*d^2 - 141*d^3 + 
                42*d^4 - 8*d^5 + d^6) - 2*b*(102 - 107*d + 32*d^2 - 62*d^3 + 
                60*d^4 - 19*d^5 + 2*d^6) + 2*b^3*(-30 + 161*d - 52*d^2 - 
                102*d^3 + 102*d^4 - 35*d^5 + 4*d^6))*gA^2)/(96*(-1 + b)^3*b^2*
             (1 + b)^2*(-3 + d)*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^2)) + 
         (a^2*(-2*(-2 + d)^2*d*(2 + d) + b*d*(-64 + 28*d + 28*d^2 - 7*d^3 - 
              3*d^4) - b^3*(64 - 296*d + 324*d^2 - 74*d^3 - 13*d^4 + d^5) - 
            2*b^2*(144 - 328*d + 308*d^2 - 138*d^3 + 22*d^4 + d^5) + 
            16*b^8*(36 - 92*d + 39*d^2 + 15*d^3 - 12*d^4 + 2*d^5) + 
            2*b^4*(-64 - 408*d + 524*d^2 - 82*d^3 - 91*d^4 + 28*d^5) + 
            b^5*(-1056 - 176*d + 964*d^2 - 180*d^3 - 169*d^4 + 59*d^5) - 
            2*b^6*(1088 - 1944*d + 1040*d^2 + 142*d^3 - 326*d^4 + 87*d^5) + 
            b^7*(128 - 888*d + 1100*d^2 - 154*d^3 - 277*d^4 + 97*d^5))*hA^4)/
          (576*(-1 + b)^3*b^6*(1 + b)*(-2 + d)*(-1 + d)^3*d*(2 + d)*F^2*M^2*
           Pi^2))*A0[M^2/a^2] + 
       (hA^2*((a^2*(-2 + d)*(10*b*(-2 + d)*d - 5*(-2 + d)^2*d + 
              2*b^7*d*(-12 + 7*d) + b^8*d*(-4 - 5*d + 4*d^2) + 
              b^4*(64 - 68*d + 9*d^2 + 5*d^3) + 2*b^5*(-48 + 118*d - 81*d^2 + 
                16*d^3) - 2*b^3*(-40 + 92*d - 77*d^2 + 20*d^3) - 
              b^6*(16 + 28*d - 69*d^2 + 25*d^3) + b^2*(-80 + 176*d - 
                125*d^2 + 29*d^3)))/(384*(-1 + b)^2*b^4*(1 + b)*(-1 + d)^3*d*
             F^2*M^2*Pi^2) - (5*a^2*(2*(-2 + d)^3*d*(6 - 11*d - 21*d^2 - 
                d^3 + 3*d^4) + 14*b*(-2 + d)^2*d*(-30 - 17*d + 15*d^2 - 
                2*d^3 - 3*d^4 + d^5) + b^13*d*(48 - 292*d - 136*d^2 + 
                169*d^3 - 25*d^4 + 28*d^5 + 2*d^6 - 13*d^7 + 3*d^8) - 
              4*b^2*(96 - 716*d + 768*d^2 + 603*d^3 - 990*d^4 + 234*d^5 + 
                150*d^6 - 85*d^7 + 12*d^8) + 2*b^3*(-4512 + 8368*d - 
                404*d^2 - 6976*d^3 + 4927*d^4 - 451*d^5 - 900*d^6 + 414*d^7 - 
                59*d^8 + d^9) + b^12*d*(2736 - 1260*d - 4192*d^2 + 1307*d^3 + 
                1141*d^4 - 372*d^5 + 26*d^6 + 7*d^7 - 23*d^8 + 6*d^9) - 
              b^5*(-18048 + 22192*d + 8108*d^2 - 21240*d^3 + 5889*d^4 + 
                2321*d^5 - 1786*d^6 + 350*d^7 + 151*d^8 - 83*d^9 + 10*d^10) + 
              b^4*(-960 - 15056*d + 22204*d^2 + 6696*d^3 - 22111*d^4 + 
                8025*d^5 + 2302*d^6 - 2126*d^7 + 593*d^8 - 107*d^9 + 
                12*d^10) + 2*b^8*(-11808 + 16480*d + 10808*d^2 - 25100*d^3 + 
                4246*d^4 + 6190*d^5 - 3298*d^6 + 665*d^7 + 265*d^8 - 
                259*d^9 + 63*d^10 - 4*d^11) + 2*b^6*(7008 + 800*d - 
                18772*d^2 + 8700*d^3 + 10265*d^4 - 7578*d^5 + 409*d^6 + 
                848*d^7 - 503*d^8 + 204*d^9 - 39*d^10 + 2*d^11) + 
              2*b^10*(5472 - 10200*d - 2284*d^2 + 14178*d^3 - 4381*d^4 - 
                3062*d^5 + 1819*d^6 - 486*d^7 - 41*d^8 + 120*d^9 - 33*d^10 + 
                2*d^11) + 2*b^11*(96 - 608*d + 1392*d^2 - 448*d^3 - 
                1784*d^4 + 1449*d^5 + 155*d^6 - 458*d^7 + 122*d^8 + 27*d^9 - 
                17*d^10 + 2*d^11) + 2*b^7*(-4416 - 880*d + 9604*d^2 - 
                2616*d^3 - 8895*d^4 + 4534*d^5 + 833*d^6 - 1152*d^7 + 
                409*d^8 - 56*d^9 - 7*d^10 + 2*d^11) - 2*b^9*(192 - 6568*d + 
                6500*d^2 + 2990*d^3 - 8951*d^4 + 4180*d^5 + 1093*d^6 - 
                1419*d^7 + 397*d^8 + 15*d^9 - 29*d^10 + 4*d^11))*g1^2)/
            (13824*(-1 + b)^3*b^6*(1 + b)^2*(-1 + d)^4*d*(-6 - 7*d + d^3)*F^2*
             M^2*Pi^2) + (5*a^2*(12*(-2 + d)^3*d^2 + 6*b*(-2 + d)^2*d*(-4 + 
                4*d^2 - 4*d^3 + d^4) + 3*b^10*(-2 + d)^2*d*(-28 + 4*d + 
                11*d^2 - 2*d^3 + d^4) - b^2*(-2 + d)^2*d*(108 - 472*d + 
                321*d^2 - 74*d^3 + 3*d^4) + 2*b^9*d*(192 - 360*d + 144*d^2 + 
                68*d^3 - 105*d^4 + 62*d^5 - 18*d^6 + 2*d^7) - 
              2*b^4*(-96 + 816*d - 1520*d^2 + 852*d^3 - 196*d^4 + 31*d^5 - 
                18*d^6 + 5*d^7) + 4*b^6*(768 - 1200*d + 100*d^2 + 1020*d^3 - 
                877*d^4 + 328*d^5 - 69*d^6 + 8*d^7) - 2*b^8*(672 - 1968*d + 
                1392*d^2 + 292*d^3 - 736*d^4 + 351*d^5 - 86*d^6 + 11*d^7) - 
              2*b^5*(768 - 1680*d - 552*d^2 + 2908*d^3 - 1992*d^4 + 395*d^5 + 
                58*d^6 - 27*d^7 + 2*d^8) + 2*b^3*(192 + 1248*d - 3360*d^2 + 
                3452*d^3 - 1616*d^4 + 217*d^5 + 78*d^6 - 27*d^7 + 2*d^8) - 
              2*b^7*(-768 + 1824*d - 1488*d^2 + 52*d^3 + 444*d^4 - 211*d^5 + 
                58*d^6 - 15*d^7 + 2*d^8))*g1*gA)/(13824*(-1 + b)^3*b^4*
             (1 + b)*(-2 + d)*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (a^2*(-2*b^6*(-248 + 516*d - 412*d^2 + 117*d^3 + 101*d^4 - 
                39*d^5 + d^6) - 2*b^3*(-520 + 636*d + 96*d^2 - 131*d^3 + 
                41*d^4 - 23*d^5 + d^6) + b*d*(244 - 208*d - 167*d^2 + 
                102*d^3 - 8*d^5 + d^6) + b^8*d*(124 - 172*d + 57*d^2 + 
                66*d^3 - 8*d^4 - 8*d^5 + d^6) + d*(316 - 172*d - 97*d^2 + 
                88*d^3 - 18*d^4 - 2*d^5 + d^6) + b^9*d*(-12 + 8*d + 31*d^2 + 
                4*d^3 - 10*d^4 - 2*d^5 + d^6) - 2*b^2*(-632 + 948*d - 
                76*d^2 - 277*d^3 + 171*d^4 - 49*d^5 + 7*d^6) - 
              2*b^7*(24 - 84*d + 40*d^2 + 83*d^3 - 9*d^4 - 33*d^5 + 7*d^6) - 
              2*b^5*(-208 + 588*d - 172*d^2 - 148*d^3 + 21*d^4 + 51*d^5 - 
                13*d^6 + d^7) - 2*b^4*(-336 + 1060*d - 644*d^2 + 268*d^3 - 
                195*d^4 + 75*d^5 - 13*d^6 + d^7))*gA^2)/(1536*(-1 + b)^3*b^2*
             (1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^2)) - 
         (a^2*(-((-2 + d)^3*d*(-14 + 5*d + 6*d^2)) - 2*b*(-2 + d)^2*d*
             (112 - 22*d - 27*d^2 + 6*d^3) + b^10*(-2 + d)^2*d*
             (92 - 16*d - 19*d^2 + 6*d^3) + 2*b^9*d*(96 - 200*d + 44*d^2 + 
              50*d^3 - 17*d^4) + b^8*(1472 - 4848*d + 3744*d^2 - 176*d^3 - 
              860*d^4 + 347*d^5 - 42*d^6) - 4*b^7*(-192 + 968*d - 896*d^2 + 
              30*d^3 + 224*d^4 - 68*d^5 + 3*d^6) - 4*b^5*(1120 - 880*d - 
              408*d^2 + 428*d^3 + 62*d^4 - 91*d^5 + 9*d^6) + 
            4*b^3*(-64 - 568*d + 296*d^2 + 250*d^3 - 124*d^4 - 24*d^5 + 
              15*d^6) + b^2*(-448 - 1616*d + 1280*d^2 + 464*d^3 - 364*d^4 - 
              15*d^5 + 18*d^6) - 2*b^4*(1248 - 1680*d + 1016*d^2 - 64*d^3 - 
              84*d^4 - 91*d^5 + 48*d^6) + 2*b^6*(-3296 + 5904*d - 3416*d^2 - 
              56*d^3 + 964*d^4 - 427*d^5 + 60*d^6))*hA^4)/
          (2304*(-1 + b)^3*b^4*(1 + b)*(-2 + d)*(-1 + d)^3*d*(2 + d)*F^2*M^2*
           Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA^2*(-((1 + b)^3*(-2 + d)*(-5*(-2 + d)^2 + 10*b*(2 - 3*d + d^2) - 8*
                b^3*(2 - 3*d + d^2) - b^2*(-16 + 5*d + d^2) + b^4*
                (-4 - 5*d + 4*d^2)))/(384*b^4*(-1 + d)^3*F^2*Pi^2) + 
           (5*(2*(-2 + d)^4*(-1 + 3*d) + 14*b*(-2 + d)^3*(5 - 3*d + d^2) - 
              2*b^2*(-2 + d)^2*(-62 + 156*d - 97*d^2 + 21*d^3) + 
              2*b^3*(-2 + d)^2*(458 - 540*d + 260*d^2 - 50*d^3 + d^4) + 
              b^15*(-2 + d)^2*(4 - 27*d + 9*d^2 - 7*d^3 + 3*d^4) + 
              b^14*(-2 + d)^2*(228 - 257*d - 45*d^2 + 27*d^3 - 11*d^4 + 
                6*d^5) + b^13*d*(1012 - 2256*d + 1817*d^2 - 481*d^3 - 
                165*d^4 + 153*d^5 - 42*d^6 + 4*d^7) + b^5*(-10064 + 22068*d - 
                20636*d^2 + 10337*d^3 - 2885*d^4 + 459*d^5 - 55*d^6 + 
                6*d^7) + b^4*(-2336 + 6276*d - 5944*d^2 + 2797*d^3 - 
                945*d^4 + 347*d^5 - 99*d^6 + 12*d^7) + b^11*(2816 - 6808*d + 
                7824*d^2 - 5430*d^3 + 2430*d^4 - 698*d^5 + 84*d^6 + 16*d^7 - 
                4*d^8) - 2*b^9*(4288 - 9328*d + 9036*d^2 - 5230*d^3 + 
                2510*d^4 - 1126*d^5 + 345*d^6 - 50*d^7 + 2*d^8) - 
              2*b^8*(3496 - 8268*d + 4478*d^2 + 359*d^3 - 28*d^4 - 634*d^5 + 
                289*d^6 - 44*d^7 + 2*d^8) - 2*b^10*(-4976 + 12316*d - 
                9092*d^2 + 1869*d^3 + 446*d^4 - 274*d^5 + 101*d^6 - 26*d^7 + 
                2*d^8) + b^6*(6816 - 14532*d + 8848*d^2 - 1757*d^3 + 
                1207*d^4 - 1401*d^5 + 573*d^6 - 90*d^7 + 4*d^8) + 
              b^7*(15776 - 32092*d + 27736*d^2 - 14023*d^3 + 5105*d^4 - 
                1735*d^5 + 503*d^6 - 80*d^7 + 4*d^8) + b^12*(-4208 + 
                10660*d - 7948*d^2 + 1409*d^3 + 971*d^4 - 821*d^5 + 341*d^6 - 
                68*d^7 + 4*d^8))*g1^2)/(13824*(-1 + b)^3*b^6*(1 + b)^2*
             (-2 + d)*(-1 + d)^4*F^2*Pi^2) - (5*(1 + b)*(12*(-2 + d)^2*d + 
              b^4*(24 - 252*d + 286*d^2 - 305*d^3 + 140*d^4 - 19*d^5) + 
              b^6*(-696 + 468*d + 238*d^2 - 263*d^3 + 80*d^4 - 13*d^5) - 
              3*b^2*(56 + 4*d - 14*d^2 - 5*d^3 + d^5) + 6*b*(8 - 4*d - 
                8*d^2 + 12*d^3 - 6*d^4 + d^5) + 3*b^8*(56 - 36*d - 18*d^2 + 
                15*d^3 - 4*d^4 + d^5) + 2*b^7*(-96 + 132*d - 6*d^2 - 37*d^3 + 
                34*d^4 - 14*d^5 + 2*d^6) + 2*b^3*(-216 + 108*d + 66*d^2 - 
                91*d^3 + 46*d^4 - 14*d^5 + 2*d^6) + 2*b^5*(-96 + 36*d - 
                36*d^2 - 108*d^3 + 122*d^4 - 39*d^5 + 4*d^6))*g1*gA)/
            (13824*(-1 + b)*b^4*(-1 + d)^3*F^2*Pi^2) + 
           ((1 + b)*(316 - 172*d - 97*d^2 + 88*d^3 - 18*d^4 - 2*d^5 + d^6 + 
              2*b^5*(68 - 90*d + 13*d^2 + 31*d^3 + d^4 - 3*d^5) + 
              4*b^3*(16 + 20*d - 53*d^2 + 5*d^3 + 11*d^4 - 3*d^5) - 
              2*b*(36 + 18*d + 35*d^2 - 7*d^3 - 9*d^4 + 3*d^5) + 
              b^6*(-12 + 8*d + 31*d^2 + 4*d^3 - 10*d^4 - 2*d^5 + d^6) + 
              b^2*(-188 + 60*d - 19*d^2 - 20*d^3 + 34*d^4 - 18*d^5 + 3*d^6) + 
              b^4*(-36 - 115*d^2 + 8*d^3 + 42*d^4 - 18*d^5 + 3*d^6))*gA^2)/
            (1536*(-1 + b)*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
         ((-((-2 + d)^3*(-7 + 6*d)) + b^12*(-2 + d)^2*(46 - 31*d + 6*d^2) - 
            2*b*(-2 + d)^2*(32 - 15*d + 6*d^2) + b^11*(96 - 248*d + 168*d^2 - 
              34*d^3) + b^5*(1424 - 1480*d + 424*d^2 + 76*d^3 - 72*d^4) + 
            4*b^2*(-224 + 266*d - 113*d^2 + 12*d^3 + 3*d^4) - 
            2*b^9*(520 - 968*d + 592*d^2 - 131*d^3 + 6*d^4) - 
            8*b^6*(340 - 598*d + 396*d^2 - 110*d^3 + 9*d^4) - 
            4*b^10*(344 - 546*d + 327*d^2 - 88*d^3 + 9*d^4) + 
            4*b^7*(236 - 634*d + 510*d^2 - 153*d^3 + 12*d^4) + 
            b^4*(3240 - 4524*d + 1934*d^2 - 253*d^3 + 18*d^4) + 
            2*b^3*(312 - 944*d + 800*d^2 - 269*d^3 + 24*d^4) + 
            b^8*(2392 - 4100*d + 2658*d^2 - 759*d^3 + 78*d^4))*hA^4)/
          (2304*(-1 + b)^3*b^4*(1 + b)*(-2 + d)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (-((1 + b^2 - 2*b*(-2 + d))*gA^2*hA^2)/(6*(-1 + b)^3*(1 + b)^2*
           (-2 + d)*(-1 + d)*F^2*Pi^2) + 
         ((2*(-2 + d)^2 - 2*b^3*(70 - 89*d + 27*d^2) + 
            b^6*(40 - 64*d + 62*d^2 - 22*d^3) + b*(32 - 30*d + d^2 + 3*d^3) - 
            2*b^4*(56 - 66*d + 13*d^2 + 3*d^3) + b^2*(-8 + 24*d - 22*d^2 + 
              6*d^3) - 6*b^8*(20 - 18*d - 8*d^2 + 7*d^3) + 
            2*b^5*(26 - 15*d - 14*d^2 + 9*d^3) + 6*b^7*(-46 + 93*d - 63*d^2 + 
              16*d^3) + b^9*(-116 + 284*d - 245*d^2 + 75*d^3))*hA^4)/
          (576*(-1 + b)^3*b^6*(1 + b)*(-2 + d)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] + 
       ((-2 - 2*b + b^2*(-2 + d) + d)*gA^2*hA^2*M^2*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/(6*a^2*(-1 + b)^2*b*(1 + b)*
         (-2 + d)*(-1 + d)*F^2*Pi^2) - 
       (5*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
          2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 5*d^3))*
         g1^2*hA^2*M^2*C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(108*a^2*(-1 + b)^2*(1 + b)*(-2 + d)*(-1 + d)^3*F^2*
         Pi^2) + ((3*(-2 + d)^2 + b^5*(8 + 24*d - 18*d^2) - 
          2*b*(-12 + 4*d + d^2) - 4*b^3*(-16 + 4*d + 3*d^2) + 
          3*b^6*(12 - 20*d + 9*d^2) + b^2*(76 - 68*d + 21*d^2) + 
          b^4*(100 - 116*d + 45*d^2))*hA^4*M^2*C0i[cc0, (b^2*M^2)/a^2, 0, 
          M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/(144*a^2*(-1 + b)^2*b^3*
         (-2 + d)*(-1 + d)^2*F^2*Pi^2), deltad1qTo4Delta -> 
      -deltad2qTo4Delta + 
       (gA*hA*(-(a*(-24 + 22*d + 2*b^4*(-1 + d)*d - 7*d^2 + d^3 + 2*b^5*d*
                (6 - 5*d + d^2) + b^3*(-16 + 2*d + 9*d^2 - 3*d^3) + b^2*
                (-16 + 8*d + d^2 - d^3) + b*(-40 + 38*d - 11*d^2 + d^3))*
              LECb4)/(192*(-1 + b)^2*b^2*(1 + b)^2*(-1 + d)^2*d*F^2*M*Pi^2) + 
           (a*(-8 + 34*d - 29*d^2 + 7*d^3 + 4*b^5*d*(16 - 10*d + d^2) + 
              2*b^4*d*(48 - 28*d + 5*d^2) + b*d*(6 - 27*d + 7*d^2) + 
              b^2*(48 - 174*d + 97*d^2 - 17*d^3) + b^3*(8 - 66*d + 63*d^2 - 
                11*d^3))*LECb5)/(384*(-1 + b)^2*b^2*(1 + b)^2*(-1 + d)^2*d*
             F^2*M*Pi^2)) - (a*(-((c2rbar + 2*c3rbar - c4rbar)*d*
              (-4 + d^2)) + 2*b^8*c2rbar*d*(-2 + d + d^2) + 
            b^9*c2rbar*d*(-2 + d + d^2) - b*(c2rbar + 2*c3rbar - c4rbar)*d*
             (-10 - d + 2*d^2) + b^2*(2 + d)*(2*(2*c3rbar - c4rbar)*(4 - 
                3*d + d^2) + c2rbar*(8 - 8*d + 3*d^2)) - b^7*(2 + d)*
             (2*c3rbar*(16 - 17*d + d^2) + c2rbar*(20 - 22*d + 3*d^2) + 
              c4rbar*(80 - 183*d + 71*d^2)) - b^5*(2 + d)*
             (c2rbar*(-16 + 32*d - 17*d^2 + 4*d^3) + c3rbar*(-40 + 58*d - 
                28*d^2 + 8*d^3) + c4rbar*(-180 + 303*d - 138*d^2 + 16*d^3)) + 
            b^3*(c4rbar*(-56 + 54*d - 25*d^2 + 23*d^3 - 8*d^4) + 
              c2rbar*(8 + 8*d - 8*d^2 - 9*d^3 + 4*d^4) + 2*c3rbar*(-88 + 
                74*d - 19*d^2 - 7*d^3 + 4*d^4)) - b^6*(2 + d)*
             (c2rbar*(4 - 8*d + 7*d^2) + 2*(-1 + d)*(2*c3rbar*(-8 + 3*d) + 
                c4rbar*(-8 + 13*d - 8*d^2))) - 
            b^4*(c2rbar*(8 + 12*d - 18*d^2 + d^3) - (2 + d)*(2*c3rbar*
                 (-16 + 2*d + d^2) + c4rbar*(48 + 14*d - 41*d^2 + 8*d^3))))*
           hA^2)/(384*(-1 + b)^2*b^5*(1 + b)*(-1 + d)^2*d*(2 + d)*F^2*M*
           Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*((a*(2*b^6*d*(10 - 39*d + 65*d^2 - 23*d^3) + 2*b^9*d*
                 (2 - 11*d + d^2 + 2*d^3) + b^8*d^2*(10 - 22*d + 2*d^2 + 
                  3*d^3) + 2*b*d*(-98 + 90*d - 5*d^2 - 14*d^3 + 3*d^4) + 
                d*(-48 + 48*d - 8*d^2 - 8*d^3 + 3*d^4) - 2*b^2*(96 - 74*d + 
                  57*d^2 - 47*d^3 + 13*d^4) + b^3*(-304 + 244*d + 6*d^2 - 
                  64*d^3 + 32*d^4 - 6*d^5) - 2*b^4*(64 - 52*d - 51*d^2 + 
                  97*d^3 - 39*d^4 + 3*d^5) + 2*b^7*(8 - 70*d + 105*d^2 - 
                  16*d^3 - 16*d^4 + 3*d^5) - 2*b^5*(80 - 252*d + 235*d^2 - 
                  52*d^3 - 12*d^4 + 3*d^5))*LECb4)/(1536*(-1 + b)^2*b^2*
               (1 + b)^2*(-1 + d)^2*d*F^2*M*Pi^2) + 
             (a*(4*b^9*d*(8 - 14*d - d^2 + 3*d^3) + b^8*d^2*(-30 - 41*d + 
                  16*d^2 + 4*d^3) - 2*b^6*d*(140 + 12*d - 145*d^2 + 54*d^3) + 
                b^2*(64 + 24*d - 152*d^2 + 222*d^3 - 68*d^4) + 
                4*b*d*(-2 + 45*d - 15*d^2 - 6*d^3 + 2*d^4) + 
                d*(16 + 14*d - 19*d^2 - 4*d^3 + 4*d^4) - 4*b^4*(96 - 148*d - 
                  24*d^2 + 113*d^3 - 41*d^4 + 2*d^5) - 4*b^5*(80 - 78*d + 
                  5*d^2 + 42*d^3 - 23*d^4 + 2*d^5) + 4*b^7*(32 - 110*d + 
                  65*d^2 + 16*d^3 - 19*d^4 + 2*d^5) - 4*b^3*(-32 - 18*d + 
                  83*d^2 - 42*d^3 + d^4 + 2*d^5))*LECb5)/(3072*(-1 + b)^2*b^
                2*(1 + b)^2*(-1 + d)^2*d*F^2*M*Pi^2)) + 
           g1*((-5*a*(-((-2 + d)^2*d*(-11 + 4*d)) + 4*b^7*d*(6 - d - d^2 - 
                  2*d^3 + d^4) + 2*b*d*(10 - d + 8*d^2 - 9*d^3 + 2*d^4) + 
                b^6*d*(16 + 22*d + 41*d^2 - 56*d^3 + 14*d^4) + 
                b^2*(176 - 472*d + 494*d^2 - 193*d^3 + 12*d^4 + 6*d^5) + 
                4*b^3*(28 + 34*d - 75*d^2 + 27*d^3 + 10*d^4 - 7*d^5 + d^6) + 
                2*b^5*(48 - 50*d + 77*d^2 - 48*d^3 + 9*d^4 - 6*d^5 + 2*d^6) + 
                b^4*(64 + 92*d + 128*d^2 - 395*d^3 + 264*d^4 - 76*d^5 + 
                  8*d^6))*LECb4)/(9216*b^4*(-1 + d)^3*d*F^2*M*Pi^2) - 
             (5*a*(-3*(-3 + d)*(-2 + d)^2*d + 4*b^7*(-2 + d)^2*d*
                 (1 + d + d^2) + 2*b*d*(10 - d + 8*d^2 - 9*d^3 + 2*d^4) + 
                b^6*d*(16 - 2*d + 49*d^2 - 55*d^3 + 14*d^4) + 
                b^2*(144 - 376*d + 402*d^2 - 157*d^3 + 7*d^4 + 6*d^5) + 
                4*b^3*(12 + 56*d - 109*d^2 + 51*d^3 + 5*d^4 - 7*d^5 + d^6) + 
                2*b^5*(32 - 30*d + 67*d^2 - 80*d^3 + 33*d^4 - 10*d^5 + 
                  2*d^6) + b^4*(64 + 76*d + 96*d^2 - 417*d^3 + 299*d^4 - 
                  84*d^5 + 8*d^6))*LECb5)/(9216*b^4*(-1 + d)^3*d*F^2*M*Pi^
                2))) + hA^2*(-(a*(b^9*c2rbar*d*(-8 - 2*d + d^2) - d*
                (-4 + d^2)*(20*c3rbar + 6*c4rbar*(-1 + d) + c2rbar*
                  (-9 + 4*d)) + b*d*(2 + d)*(c3rbar*(48 - 20*d) + 
                 c2rbar*(-28 + 29*d - 8*d^2) + 6*c4rbar*(4 - 3*d + d^2)) - 
               b^8*d*(2 + d)*(4*(2*c3rbar + 3*c4rbar)*(-2 + d) + 
                 c2rbar*(-2 - 5*d + 4*d^2)) + 2*b^6*(2 + d)*
                (c3rbar*(32 - 36*d + 6*d^2) - 3*c4rbar*(-16 + 38*d - 15*d^2 + 
                   d^3) + 4*c2rbar*(1 + 5*d - 7*d^2 + 2*d^3)) + 2*b^3*(2 + d)*
                (2*c3rbar*(32 - 32*d + 7*d^2) + 3*c4rbar*(-32 + 8*d + 
                   29*d^2 - 13*d^3) + c2rbar*(-40 + 54*d - 24*d^2 + 4*d^3)) + 
               2*b^2*(2 + d)*(2*c3rbar*(40 - 50*d + 17*d^2) + 4*c2rbar*
                  (-9 + 16*d - 10*d^2 + 2*d^3) + 3*c4rbar*(-8 + 18*d - 
                   15*d^2 + 5*d^3)) - 2*b^7*(2 + d)*(2*c2rbar*(4 - 7*d - 
                   2*d^2 + 2*d^3) + d*(c3rbar*(-8 + 6*d) - 3*c4rbar*
                    (4 - 5*d + d^2))) - 2*b^4*(c2rbar*(-64 + 104*d - 14*d^2 - 
                   41*d^3 + 12*d^4) + (-2 + d)*(2*c3rbar*(24 - 26*d + 
                     5*d^2) + 3*c4rbar*(-56 + 18*d + 21*d^2 - 13*d^3))) + 2*
                b^5*(c2rbar*(96 - 40*d - 66*d^2 + 21*d^3 + 4*d^4) + 
                 (2 + d)*(2*c3rbar*(4 - 3*d)^2 + 3*c4rbar*(16 - 56*d + 
                     35*d^2 - 5*d^3)))))/(1536*(-1 + b)^2*b^2*(1 + b)*
             (-1 + d)^2*d*(2 + d)*F^2*M*Pi^2) + 
           (a*(-2 + d)*(b*d*(-14 + 13*d - 3*d^2) - d*(2 - 3*d + d^2) + 
              2*b^2*(-4 - 2*d + d^2) + b^8*d*(-2 + d + d^2) - 
              4*b^4*d*(9 - 8*d + 2*d^2) - 2*b^6*(4 - 6*d + 3*d^2) + 
              b^7*d*(-2 - d + 3*d^2) + b^3*(-24 + 6*d + 13*d^2 - 7*d^3) - 
              b^5*(8 + 6*d - 15*d^2 + 9*d^3))*LECc11Delta)/
            (1536*b^4*(-1 + d)^3*d*F^2*M*Pi^2) + 
           (7*a*(-2 + d)*(b*d*(-14 + 13*d - 3*d^2) - d*(2 - 3*d + d^2) + 
              2*b^2*(-4 - 2*d + d^2) + b^8*d*(-2 + d + d^2) - 
              4*b^4*d*(9 - 8*d + 2*d^2) - 2*b^6*(4 - 6*d + 3*d^2) + 
              b^7*d*(-2 - d + 3*d^2) + b^3*(-24 + 6*d + 13*d^2 - 7*d^3) - 
              b^5*(8 + 6*d - 15*d^2 + 9*d^3))*LECc12Delta)/
            (4608*b^4*(-1 + d)^3*d*F^2*M*Pi^2) - 
           (7*a*(2*b^10*d*(2 + d)^2*(2 - 3*d + d^2) - (-2 + d)^2*d*(-6 + 
                5*d + 4*d^2) + b^2*(96 - 224*d + 88*d^2 + 56*d^3 - 28*d^4) - 
              4*b*d*(-20 + 32*d - 7*d^2 - 8*d^3 + 3*d^4) + 2*b^9*d*(8 + 4*d - 
                14*d^2 - d^3 + 3*d^4) + b^7*(64 - 8*d - 92*d^2 + 48*d^3 + 
                22*d^4 - 10*d^5) + b^8*(64 - 80*d + 16*d^2 + 14*d^3 - 7*d^4 + 
                2*d^5) - 2*b^6*(-32 + 32*d + 24*d^2 - 30*d^3 - 5*d^4 + 
                5*d^5) - 2*b^3*(96 - 148*d + 74*d^2 + 8*d^3 - 25*d^4 + 
                7*d^5) - 2*b^5*(16 - 72*d + 68*d^2 + 16*d^3 - 37*d^4 + 
                9*d^5) - 2*b^4*(96 - 188*d + 74*d^2 + 72*d^3 - 62*d^4 + 
                11*d^5))*LECc13Delta)/(18432*b^6*(-1 + d)^3*d*(2 + d)*F^2*M*
             Pi^2) + (a*(2*b^10*d*(2 + d)^2*(2 - 3*d + d^2) - 
              (-2 + d)^2*d*(-6 + 5*d + 4*d^2) + b^2*(96 - 224*d + 88*d^2 + 
                56*d^3 - 28*d^4) - 4*b*d*(-20 + 32*d - 7*d^2 - 8*d^3 + 
                3*d^4) + 2*b^9*d*(8 + 4*d - 14*d^2 - d^3 + 3*d^4) + 
              b^7*(64 - 8*d - 92*d^2 + 48*d^3 + 22*d^4 - 10*d^5) + 
              b^8*(64 - 80*d + 16*d^2 + 14*d^3 - 7*d^4 + 2*d^5) - 
              2*b^6*(-32 + 32*d + 24*d^2 - 30*d^3 - 5*d^4 + 5*d^5) - 
              2*b^3*(96 - 148*d + 74*d^2 + 8*d^3 - 25*d^4 + 7*d^5) - 
              2*b^5*(16 - 72*d + 68*d^2 + 16*d^3 - 37*d^4 + 9*d^5) - 
              2*b^4*(96 - 188*d + 74*d^2 + 72*d^3 - 62*d^4 + 11*d^5))*
             LECc2Delta)/(6144*b^6*(-1 + d)^3*d*(2 + d)*F^2*M*Pi^2) + 
           (a*(-2 + d)*(b*d*(-14 + 13*d - 3*d^2) - d*(6 - 5*d + d^2) - 
              4*b^6*(2 - 3*d + d^2) + b^8*d*(-2 + d + d^2) - 4*b^2*(6 - 7*d + 
                2*d^2) + b^7*d*(-2 - d + 3*d^2) - 2*b^4*d*(8 - 11*d + 
                4*d^2) + b^5*(-8 + 2*d + 15*d^2 - 9*d^3) + b^3*(8 - 34*d + 
                29*d^2 - 7*d^3))*LECc3Delta)/(768*b^4*(-1 + d)^3*d*F^2*M*
             Pi^2) + (5*a*(-((-2 + d)^2*(-1 + d)*d) + b^8*d*(4 - 4*d - d^2 + 
                d^3) + b^7*d*(4 - 7*d^2 + 3*d^3) + b*d*(-4 + 40*d - 29*d^2 + 
                5*d^3) + 4*b^4*d*(50 - 49*d + 9*d^2 - 2*d^3 + d^4) + 
              b^5*(16 + 36*d - 12*d^2 - 35*d^3 + 23*d^4 - 4*d^5) - 
              2*b^2*(-8 + 48*d - 108*d^2 + 68*d^3 - 16*d^4 + d^5) - 
              2*b^6*(-8 + 16*d - 16*d^2 + 8*d^3 - 4*d^4 + d^5) + 
              b^3*(176 - 4*d - 444*d^2 + 423*d^3 - 127*d^4 + 12*d^5))*
             LECc4Delta)/(4608*b^4*(-1 + d)^3*d*F^2*M*Pi^2)))*
        A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(-((1 + b)*(-48 + 48*d - 8*d^2 - 8*d^3 + 3*d^4 + 
                 2*b^6*(2 - 11*d + d^2 + 2*d^3) + 2*b^2*(-20 - 35*d + 
                   52*d^2 - 21*d^3 + 3*d^4) + b*(-148 + 132*d - 2*d^2 - 
                   20*d^3 + 3*d^4) + b^4*(-36 + 104*d - 18*d^2 - 18*d^3 + 
                   3*d^4) + 2*b^3*(8 - 32*d + 37*d^2 - 17*d^3 + 3*d^4) + 
                 b^5*(-4 + 32*d - 24*d^2 - 2*d^3 + 3*d^4))*LECb4*M)/
              (1536*a*b^2*(-1 + d)^2*F^2*Pi^2) - ((1 + b)*(16 + 14*d - 
                19*d^2 - 4*d^3 + 4*d^4 + 4*b^6*(8 - 14*d - d^2 + 3*d^3) + 
                b^4*(-88 + 82*d + 41*d^2 - 44*d^3 + 4*d^4) + 
                b*(-24 + 166*d - 41*d^2 - 20*d^3 + 4*d^4) + 
                b^5*(-32 + 26*d - 37*d^2 + 4*d^3 + 4*d^4) + 
                b^2*(40 - 200*d + 222*d^2 - 76*d^3 + 8*d^4) + 
                b^3*(-72 - 32*d + 62*d^2 - 32*d^3 + 8*d^4))*LECb5*M)/
              (3072*a*b^2*(-1 + d)^2*F^2*Pi^2)) + 
           g1*((5*(1 + b)*(-((-2 + d)^2*(-11 + 4*d)) + 4*b^8*(6 - d - d^2 - 
                  2*d^3 + d^4) + b^2*(-164 + 268*d - 139*d^2 + 22*d^3 + 
                  2*d^4) + b*(-24 + 58*d - 11*d^2 - 14*d^3 + 4*d^4) + 
                b^7*(-8 + 26*d + 45*d^2 - 48*d^3 + 10*d^4) + 
                b^5*(72 - 154*d - 17*d^2 + 110*d^3 - 44*d^4 + 4*d^5) + 
                b^4*(36 - 176*d + 77*d^2 + 44*d^3 - 28*d^4 + 4*d^5) + 
                b^3*(72 - 290*d + 199*d^2 - 26*d^4 + 4*d^5) + 
                b^6*(-52 + 140*d - 113*d^2 + 42*d^3 - 18*d^4 + 4*d^5))*LECb4*
               M)/(9216*a*b^4*(-1 + d)^3*F^2*Pi^2) + 
             (5*(1 + b)*(-3*(-3 + d)*(-2 + d)^2 + 4*b^8*(-2 + d)^2*
                 (1 + d + d^2) + b^7*d*(-2 + 45*d - 43*d^2 + 10*d^3) + 
                b^2*(-132 + 224*d - 119*d^2 + 19*d^3 + 2*d^4) + 
                b*(-16 + 46*d - 5*d^2 - 15*d^3 + 4*d^4) + b^5*(144 - 222*d + 
                  5*d^2 + 107*d^3 - 44*d^4 + 4*d^5) + b^4*(92 - 104*d - 
                  49*d^2 + 99*d^3 - 36*d^4 + 4*d^5) + b^3*(96 - 270*d + 
                  171*d^2 + 7*d^3 - 26*d^4 + 4*d^5) + b^6*(-44 + 120*d - 
                  153*d^2 + 81*d^3 - 26*d^4 + 4*d^5))*LECb5*M)/
              (9216*a*b^4*(-1 + d)^3*F^2*Pi^2))) + 
         hA^2*(((1 + b)^3*((-1 + b^2)*c2rbar*(18 + b^3*(-4 + d) - 17*d + 
                4*d^2 + b*(-8 + 5*d) + b^2*(10 + 3*d - 4*d^2)) - 
              2*(2*c3rbar*(b*(8 - 5*d) - b^3*(-4 + d) + 5*(-2 + d) + 
                  3*b^2*(-2 + d) + 2*b^4*(-2 + d)) + 3*c4rbar*
                 (2 + 2*b^4*(-2 + d) - 3*d + d^2 + b*(-8 + 9*d - 3*d^2) + 
                  b^3*(4 + d - d^2) + b^2*(14 - 13*d + 3*d^2))))*M)/
            (1536*a*b^2*(-1 + d)^2*F^2*Pi^2) - ((-1 + b)^2*(1 + b)^4*(-2 + d)*
             (-2 + 3*d - 2*b^2*d - d^2 - b*(10 - 7*d + d^2) + 
              b^3*(2 - 3*d + d^2) + b^4*(-2 + d + d^2))*LECc11Delta*M)/
            (1536*a*b^4*(-1 + d)^3*F^2*Pi^2) - (7*(-1 + b)^2*(1 + b)^4*
             (-2 + d)*(-2 + 3*d - 2*b^2*d - d^2 - b*(10 - 7*d + d^2) + 
              b^3*(2 - 3*d + d^2) + b^4*(-2 + d + d^2))*LECc12Delta*M)/
            (4608*a*b^4*(-1 + d)^3*F^2*Pi^2) + (7*(-1 + b)^2*(1 + b)^4*
             (2*b^5*(-2 + d)^2*(-1 + d) - (-2 + d)^2*(-3 + 4*d) - 
              2*b^2*(16 - 18*d + 5*d^2) + 2*b^3*(-2 + 6*d - 4*d^2 + d^3) + 
              2*b^6*(4 - 4*d - d^2 + d^3) - 2*b*(-8 + 14*d - 9*d^2 + 2*d^3) + 
              b^4*(8 - 4*d - 3*d^2 + 2*d^3))*LECc13Delta*M)/
            (18432*a*b^6*(-1 + d)^3*F^2*Pi^2) - ((-1 + b)^2*(1 + b)^4*
             (2*b^5*(-2 + d)^2*(-1 + d) - (-2 + d)^2*(-3 + 4*d) - 
              2*b^2*(16 - 18*d + 5*d^2) + 2*b^3*(-2 + 6*d - 4*d^2 + d^3) + 
              2*b^6*(4 - 4*d - d^2 + d^3) - 2*b*(-8 + 14*d - 9*d^2 + 2*d^3) + 
              b^4*(8 - 4*d - 3*d^2 + 2*d^3))*LECc2Delta*M)/
            (6144*a*b^6*(-1 + d)^3*F^2*Pi^2) - ((-1 + b)^2*(1 + b)^4*(-2 + d)*
             (-6 + 5*d - d^2 - b*(2 - 3*d + d^2) + b^3*(2 - 3*d + d^2) + 
              b^4*(-2 + d + d^2))*LECc3Delta*M)/(768*a*b^4*(-1 + d)^3*F^2*
             Pi^2) - (5*(-1 + b)*(1 + b)^3*((-2 + d)^2*(-1 + d) + 
              b^5*(-2 + d)^2*(-1 + d) + b*(12 - 56*d + 39*d^2 - 7*d^3) + 
              b^6*(4 - 4*d - d^2 + d^3) + 2*b^3*(28 - 12*d - 17*d^2 + 
                7*d^3) + b^4*(-4 + 16*d - 11*d^2 + 7*d^3 - 2*d^4) + 
              b^2*(36 - 76*d + 49*d^2 - 17*d^3 + 2*d^4))*LECc4Delta*M)/
            (4608*a*b^4*(-1 + d)^3*F^2*Pi^2)))*B0i[bb0, M^2/a^2, 0, 
         (b^2*M^2)/a^2] + ((1 + b)^4*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*
         (-2 + b + b^2*(-1 + d) + d - b*d)*hA^2*M*B0i[bb0, (b^2*M^2)/a^2, 0, 
          M^2/a^2])/(384*a*b^5*(-1 + d)^2*F^2*Pi^2), 
     deltad3qTo4Delta -> 
      (gA*hA*(-(a*(-2 + d)*(-2 - 2*b + b^2*(-2 + d) + d)*LECb4)/
            (48*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*F^2*M*Pi^2) - 
           (a*(-2 + d)*(-2 - 2*b + b^2*(-2 + d) + d)*LECb5)/
            (192*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*F^2*M*Pi^2)) + 
         (a*(-2 + d)*(b^2*(-8*c3rbar + 4*c4rbar + c2rbar*(-4 + d))*(2 + d) - 
            (c2rbar + 2*c3rbar - c4rbar)*d*(2 + d) - 
            3*b*(c2rbar + 2*c3rbar - c4rbar)*d*(2 + d) + b^6*(2 + d)*
             (8*c4rbar*(-1 + d)^2 + c2rbar*(11 - 8*d)*d - 16*c3rbar*(-1 + 
                d^2)) + b^7*(2 + d)*(c2rbar*d + 16*c3rbar*(1 + d) - 
              8*c4rbar*(-5 + d + 2*d^2)) + b^4*(2 + d)*
             (c4rbar*(-24 - 9*d + 4*d^2) + c2rbar*(4 - 7*d + 4*d^2) + 
              2*c3rbar*(8 + d + 4*d^2)) + b^5*(2 + d)*
             (2*c3rbar*(-8 - 13*d + 4*d^2) + c2rbar*(-4 - d + 8*d^2) + 
              c4rbar*(-72 + 13*d + 12*d^2)) + b^3*(-4*(2 + d)*(-10*c3rbar + 
                c4rbar + 4*c3rbar*d - 4*c4rbar*d + 2*c4rbar*d^2) + 
              c2rbar*(8 + 10*d - 17*d^2 - 4*d^3)))*hA^2)/(384*(-1 + b)^2*b^5*
           (1 + b)*(-1 + d)^2*d*(2 + d)*F^2*M*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*(-(a*((-2 + d)^2*d*(-8 - 6*d + 3*d^2) - b^2*(-2 + d)^2*
                  (32 + d + d^2 + 3*d^3) - b^3*(-2 + d)^2*(28 - 3*d + 
                   13*d^2 + 3*d^3) + b^8*d*(4 - 20*d - d^2 + 5*d^3) + 
                 b^7*d*(-4 + 28*d - 11*d^2 - 7*d^3 + 3*d^4) + 
                 b*d*(-156 + 176*d - 55*d^2 - 3*d^3 + 3*d^4) + 
                 b^5*(-16 + 100*d - 112*d^2 + 23*d^3 + 11*d^4 - 3*d^5) - 
                 b^4*(144 - 292*d + 148*d^2 + 43*d^3 - 37*d^4 + 3*d^5) + 
                 b^6*(16 - 132*d + 128*d^2 + 25*d^3 - 35*d^4 + 3*d^5))*LECb4)/
              (1536*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*F^2*M*Pi^2) - 
             (a*(2*(-2 + d)^2*d*(-1 - 2*d + d^2) - b^2*(-2 + d)^2*
                 (8 - 6*d + 9*d^2 + 2*d^3) - b^3*(-2 + d)^2*(-8 - 12*d + 
                  17*d^2 + 2*d^3) + b^8*d*(16 - 20*d - 4*d^2 + 5*d^3) + 
                b^7*d*(-16 + 12*d - 4*d^2 - 3*d^3 + 2*d^4) + 
                b*d*(-104 + 144*d - 60*d^2 + 3*d^3 + 2*d^4) - 
                b^4*(96 - 168*d + 12*d^2 + 102*d^3 - 43*d^4 + 2*d^5) + 
                b^6*(64 - 168*d + 92*d^2 + 50*d^3 - 35*d^4 + 2*d^5) - 
                b^5*(64 - 120*d + 48*d^2 + 8*d^3 - 9*d^4 + 2*d^5))*LECb5)/
              (1536*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*F^2*M*Pi^2)) + 
           g1*((5*a*((-2 + d)^2*d*(2 + d^2) + b*d*(8 + 8*d^2 - 9*d^3 + 
                  2*d^4) + b^2*(-2 + d)^2*(8 - 18*d + 9*d^2 - 7*d^3 + 
                  2*d^4) + b^4*(32 + 24*d - 50*d^3 + 30*d^4 - 5*d^5) + 
                b^7*d*(12 + 4*d - 3*d^2 - 5*d^3 + d^5) - 3*b^5*(-16 + 8*d + 
                  4*d^2 - 5*d^4 + 2*d^5) + b^6*d*(8 + 12*d + 18*d^2 - 
                  11*d^3 - 5*d^4 + 2*d^5) + b^3*(32 - 36*d + 72*d^2 - 
                  85*d^3 + 55*d^4 - 20*d^5 + 3*d^6))*LECb4)/
              (4608*b^4*(-1 + d)^3*d*F^2*M*Pi^2) + 
             (5*a*((-2 + d)^2*d*(2 + d^2) + b^7*(-2 + d)^2*d*(2 + 3*d + 
                  3*d^2 + d^3) + b^2*(-2 + d)^2*(8 - 18*d + 8*d^2 - 7*d^3 + 
                  2*d^4) + b*d*(8 - 4*d + 16*d^2 - 14*d^3 + 3*d^4) + 
                b^4*(32 - 24*d + 24*d^2 - 62*d^3 + 44*d^4 - 9*d^5) + 
                b^6*d*(8 + 18*d^2 - 8*d^3 - 5*d^4 + 2*d^5) - 
                b^5*(-32 + 8*d + 28*d^2 + 4*d^3 - 22*d^4 + 7*d^5) + 
                b^3*(32 - 88*d + 140*d^2 - 130*d^3 + 73*d^4 - 23*d^5 + 
                  3*d^6))*LECb5)/(4608*b^4*(-1 + d)^3*d*F^2*M*Pi^2))) + 
         hA^2*((a*(-2 + d)*(b^9*c2rbar*d*(2 + d)^2 + b*d*(2 + d)*(
                -6*c4rbar*(-4 + d) + 11*c2rbar*d + 4*c3rbar*(-4 + 3*d)) + 
              d*(2 + d)*(4*(2*c3rbar - 3*c4rbar)*(-2 + d) + c2rbar*
                 (2 + 7*d)) + 2*b^6*(2 + d)*(c2rbar*d*(-5 + 3*d) + 
                2*c3rbar*(-8 + 3*d^2) + 3*c4rbar*(-8 + 8*d + 3*d^2)) - 
              2*b^7*(2 + d)*((2*c3rbar + 3*c4rbar)*d*(2 + d) + 
                c2rbar*(-4 + 3*d + 5*d^2)) + 2*b^3*(2 + d)*(c2rbar*(7 - 3*d)*
                 d + c4rbar*(48 + 18*d - 33*d^2) + 2*c3rbar*(-16 + 6*d + 
                  5*d^2)) + 2*b^5*(2 + d)*(2*c3rbar*(-8 + d^2) + 
                3*c4rbar*(-8 + 8*d + 5*d^2) + c2rbar*(-4 - 13*d + 10*d^2)) - 
              2*b^2*(2 + d)*(2*c3rbar*(16 - 20*d + 7*d^2) - 3*c4rbar*
                 (16 - 20*d + 9*d^2) + c2rbar*(-4 - 9*d + 11*d^2)) - 
              b^8*d*(2 + d)*(4*c3rbar*(2 + d) + 3*(c2rbar*d + 2*c4rbar*
                   (2 + d))) - 2*b^4*(c2rbar*(8 + 14*d - 15*d^2 + 2*d^3) + 
                (-4 + d^2)*(3*c4rbar*(8 + d) + 2*c3rbar*(-8 + 5*d)))))/
            (1536*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*(2 + d)*F^2*M*Pi^2) + 
           (a*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 2*b^5*d*(1 + d) + 
              b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + b^4*(8 - 2*d - 3*d^2) + 
              b^2*(8 - 10*d + 3*d^2))*LECc11Delta)/(1536*b^4*(-1 + d)^3*d*F^2*
             M*Pi^2) + (7*a*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 
              2*b^5*d*(1 + d) + b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + 
              b^4*(8 - 2*d - 3*d^2) + b^2*(8 - 10*d + 3*d^2))*LECc12Delta)/
            (4608*b^4*(-1 + d)^3*d*F^2*M*Pi^2) - 
           (7*a*(-((-2 + d)^2*d*(-2 + 3*d)) - b*(-2 + d)^2*d*(-5 + 7*d) - 
              b^3*(-2 + d)^2*(12 - 27*d + 13*d^2) + b^7*d*(-4 + 4*d - 3*d^2 + 
                d^3) + b^6*d*(-12 + 26*d - 20*d^2 + 5*d^3) + 
              b^4*(-48 + 152*d - 176*d^2 + 90*d^3 - 17*d^4) + 
              b^5*(-16 + 20*d + 8*d^2 - 13*d^3 + 3*d^4) + b^2*(32 - 92*d + 
                98*d^2 - 44*d^3 + 7*d^4))*LECc13Delta)/(9216*b^6*(-1 + d)^3*d*
             F^2*M*Pi^2) + (a*(-((-2 + d)^2*d*(-2 + 3*d)) - b*(-2 + d)^2*d*(
                -5 + 7*d) - b^3*(-2 + d)^2*(12 - 27*d + 13*d^2) + 
              b^7*d*(-4 + 4*d - 3*d^2 + d^3) + b^6*d*(-12 + 26*d - 20*d^2 + 
                5*d^3) + b^4*(-48 + 152*d - 176*d^2 + 90*d^3 - 17*d^4) + 
              b^5*(-16 + 20*d + 8*d^2 - 13*d^3 + 3*d^4) + b^2*(32 - 92*d + 
                98*d^2 - 44*d^3 + 7*d^4))*LECc2Delta)/(3072*b^6*(-1 + d)^3*d*
             F^2*M*Pi^2) + (a*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 
              2*b^5*d*(1 + d) + b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + 
              b^4*(8 - 2*d - 3*d^2) + b^2*(8 - 10*d + 3*d^2))*LECc3Delta)/
            (768*b^4*(-1 + d)^3*d*F^2*M*Pi^2) + 
           (5*a*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 2*b^5*d*(1 + 
                d) + b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + b^4*(8 - 2*d - 
                3*d^2) + b^2*(8 - 10*d + 3*d^2))*LECc4Delta)/
            (4608*b^4*(-1 + d)^3*d*F^2*M*Pi^2)))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((1 + b)*((-2 + d)^2*(-8 - 6*d + 3*d^2) + b^2*(-2 + d)^2*
                 (-1 - 31*d + 6*d^2) + b^6*(4 - 20*d - d^2 + 5*d^3) + 
                b^4*(-40 + 72*d + 2*d^2 - 20*d^3 + 3*d^4) + 2*b^3*
                 (-12 + 8*d + 9*d^2 - 11*d^3 + 3*d^4) + b^5*(-4 + 28*d - 
                  11*d^2 - 7*d^3 + 3*d^4) + b*(-156 + 176*d - 55*d^2 - 
                  3*d^3 + 3*d^4))*LECb4*M)/(1536*a*b^2*(-1 + d)^2*F^2*Pi^2) + 
             ((1 + b)*(2*(-2 + d)^2*(-1 - 2*d + d^2) + b^2*(-2 + d)^2*
                 (16 - 29*d + 4*d^2) + b^6*(16 - 20*d - 4*d^2 + 5*d^3) + 
                2*b^4*(-20 + 24*d + 9*d^2 - 10*d^3 + d^4) + 4*b^3*
                 (6 + d - 2*d^2 - 2*d^3 + d^4) + b^5*(-16 + 12*d - 4*d^2 - 
                  3*d^3 + 2*d^4) + b*(-104 + 144*d - 60*d^2 + 3*d^3 + 2*d^4))*
               LECb5*M)/(1536*a*b^2*(-1 + d)^2*F^2*Pi^2)) + 
           g1*((-5*(1 + b)*((-2 + d)^2*(2 + d^2) + b*d*(8 + 2*d - 5*d^2 + 
                  d^3) - b^6*(24 + 4*d + 4*d^2 - 16*d^3 + 5*d^4) + 
                b^8*(12 + 4*d - 3*d^2 - 5*d^3 + d^5) + b^4*(-4 + 72*d - 
                  85*d^2 + 39*d^3 - 9*d^4 + d^5) + b^7*(-4 + 8*d + 21*d^2 - 
                  6*d^3 - 5*d^4 + d^5) + b^3*(68 - 196*d + 141*d^2 - 28*d^3 - 
                  3*d^4 + d^5) + b^2*(-64 + 76*d - 62*d^2 + 42*d^3 - 15*d^4 + 
                  2*d^5) + b^5*(8 - 56*d + 16*d^2 + 23*d^3 - 13*d^4 + 2*d^5))*
               LECb4*M)/(4608*a*b^4*(-1 + d)^3*F^2*Pi^2) - 
             (5*(1 + b)*((-2 + d)^2*(2 + d^2) + 2*b*d*(2 + 5*d - 5*d^2 + 
                  d^3) + b^8*(-2 + d)^2*(2 + 3*d + 3*d^2 + d^3) + 
                2*b^5*d*(-10 - 7*d + 16*d^2 - 7*d^3 + d^4) + 
                b^7*d*(-4 + 16*d - 3*d^2 - 4*d^3 + d^4) - 2*b^6*(8 + 14*d - 
                  d^2 - 12*d^3 + 4*d^4) + b^4*(64 + 28*d - 100*d^2 + 55*d^3 - 
                  12*d^4 + d^5) + 2*b^2*(-32 + 38*d - 33*d^2 + 23*d^3 - 
                  8*d^4 + d^5) + b^3*(96 - 180*d + 104*d^2 - 15*d^3 - 4*d^4 + 
                  d^5))*LECb5*M)/(4608*a*b^4*(-1 + d)^3*F^2*Pi^2))) + 
         hA^2*(-((1 + b)^3*(-2 + d)*((-1 + b^2)*c2rbar*(-2 - 7*d + 
                 b^3*(2 + d) + b*(4 + 3*d) - b^2*(4 + 5*d)) - 2*
                (3*c4rbar*(b*(4 - 3*d) + b^2*(-4 + d) + 2*(-2 + d) - 
                   b^3*(2 + d) + b^4*(2 + d)) + 2*c3rbar*(4 + b*(-4 + d) - 
                   2*d - b^3*(2 + d) + b^4*(2 + d) + b^2*(4 + d))))*M)/
            (1536*a*b^2*(-1 + d)^2*F^2*Pi^2) - ((-1 + b)^2*(1 + b)^4*
             (-2 + d)^2*(2 - 2*b - d + b^2*(2 + d))*LECc11Delta*M)/
            (1536*a*b^4*(-1 + d)^3*F^2*Pi^2) - (7*(-1 + b)^2*(1 + b)^4*
             (-2 + d)^2*(2 - 2*b - d + b^2*(2 + d))*LECc12Delta*M)/
            (4608*a*b^4*(-1 + d)^3*F^2*Pi^2) + (7*(-1 + b)^2*(1 + b)^4*
             (-2 + d)*(-4 + 8*d - 3*d^2 - b*(2 - 3*d + d^2) + 
              b^3*(2 - d + d^2) + b^2*(2 - 8*d + 3*d^2))*LECc13Delta*M)/
            (9216*a*b^6*(-1 + d)^3*F^2*Pi^2) - ((-1 + b)^2*(1 + b)^4*(-2 + d)*
             (-4 + 8*d - 3*d^2 - b*(2 - 3*d + d^2) + b^3*(2 - d + d^2) + 
              b^2*(2 - 8*d + 3*d^2))*LECc2Delta*M)/(3072*a*b^6*(-1 + d)^3*F^2*
             Pi^2) - ((-1 + b)^2*(1 + b)^4*(-2 + d)^2*(2 - 2*b - d + 
              b^2*(2 + d))*LECc3Delta*M)/(768*a*b^4*(-1 + d)^3*F^2*Pi^2) - 
           (5*(-1 + b)^2*(1 + b)^4*(-2 + d)^2*(2 - 2*b - d + b^2*(2 + d))*
             LECc4Delta*M)/(4608*a*b^4*(-1 + d)^3*F^2*Pi^2)))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] - 
       ((1 + b)^4*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*(-2 + d)*hA^2*M*
         B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2])/(384*a*b^5*(-1 + d)^2*F^2*
         Pi^2), deltad5qTo4Delta -> 
      (gA*hA*((a*(8 - 12*b*(-2 + d)*(-1 + d)^2 - 18*d + 17*d^2 - 5*d^3 + 
              2*b^4*d*(10 - 9*d + 2*d^2) + 2*b^3*d*(15 - 15*d + 4*d^2) + 
              b^2*(8 - 20*d + 15*d^2 - 3*d^3))*LECb4)/(384*(-1 + b)*b^2*
             (1 + b)^2*(-1 + d)^2*d*F^2*M*Pi^2) + 
           (a*(-16 + 26*d - 19*d^2 + 5*d^3 - 6*b^3*d*(20 - 10*d + d^2) + 
              2*b^4*d*(-20 + 8*d + d^2) + b^2*(4 - 120*d + 55*d^2 - 9*d^3) + 
              2*b*(-14 + 5*d - 8*d^2 + 2*d^3))*LECb5)/(768*(-1 + b)*b^2*
             (1 + b)^2*(-1 + d)^2*d*F^2*M*Pi^2)) + 
         (a*(b^9*c2rbar*d*(2 + d) + b^8*c2rbar*d^2*(2 + d) + 
            (c2rbar + 2*c3rbar - c4rbar)*d*(-4 + d^2) + 
            b*(c2rbar + 2*c3rbar - c4rbar)*d*(-6 + d + 2*d^2) + 
            b^7*(2 + d)*(40*c4rbar - 32*c1rbar*d + 65*c4rbar*d + 
              32*c1rbar*d^2 - 72*c4rbar*d^2 + 16*c4rbar*d^3 + 
              c3rbar*(16 + 30*d - 16*d^2) + 2*c2rbar*(2 - 4*d + d^2)) - 
            b^2*(2 + d)*(2*c2rbar*(4 - 7*d + 2*d^2) + (2*c3rbar - c4rbar)*(
                8 - 12*d + 3*d^2)) + b^6*(2 + d)*(8*c4rbar + 2*c2rbar*(-2 + 
                d) + 32*c1rbar*d - 20*c4rbar*d - 32*c1rbar*d^2 + 
              13*c4rbar*d^2 + 2*c3rbar*(8 - 20*d + 11*d^2)) - 
            b^5*(2 + d)*(24*c3rbar + 20*c4rbar + 18*c3rbar*d + 127*c4rbar*d - 
              12*c3rbar*d^2 - 130*c4rbar*d^2 + 32*c4rbar*d^3 + 
              16*c1rbar*(2 - 3*d + d^3) + 2*c2rbar*(8 - 7*d - 3*d^2 + 
                2*d^3)) + b^3*(16*c3rbar - 40*c4rbar - 20*c3rbar*d + 
              74*c4rbar*d + 18*c3rbar*d^2 - 17*c4rbar*d^2 - 8*c3rbar*d^3 - 
              36*c4rbar*d^3 + 16*c4rbar*d^4 + 16*c1rbar*(4 - 5*d^2 + d^4) + 
              2*c2rbar*(8 + 4*d - 8*d^2 - 3*d^3 + 2*d^4)) + 
            b^4*(2*c2rbar*(16 - 10*d - 9*d^2 + 3*d^3) - (2 + d)*(
                -32*c1rbar*(-1 + d)*d + c4rbar*(-8 + 6*d + 3*d^2) + 
                2*c3rbar*(-8 + 2*d + 5*d^2))))*hA^2)/(768*(-1 + b)^2*b^5*
           (1 + b)*(-1 + d)^2*d*(2 + d)*F^2*M*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*(-(a*(b^8*d*(-2 - d + d^2) + 4*d*(6 - 7*d + 2*d^2) + 
                 b^7*d*(-10 - 7*d + 5*d^2) + b*d*(46 - 47*d + 13*d^2) + 
                 b^3*(232 - 346*d + 199*d^2 - 41*d^3) + b^2*(96 - 142*d + 
                   107*d^2 - 27*d^3) + b^4*(40 - 34*d + 37*d^2 - 13*d^3) - 
                 b^6*(8 - 10*d + 3*d^2 + d^3) - b^5*(40 - 70*d + d^2 + 
                   9*d^3))*LECb4)/(3072*(-1 + b)*b^2*(1 + b)^2*(-1 + d)^2*d*F^
                2*M*Pi^2) - (a*(b^4*d*(-672 + 346*d - 29*d^2) + 
                8*b^8*d*(-2 - d + d^2) + 3*b*d*(-64 + 18*d + 3*d^2) + 
                d*(-8 - 14*d + 9*d^2) + b^7*d*(-40 - 46*d + 25*d^2) + 
                b^5*(-160 - 120*d + 22*d^2 + 3*d^3) + b^6*(-64 - 74*d^2 + 
                  17*d^3) - b^2*(32 + 376*d - 166*d^2 + 21*d^3) - 
                b^3*(64 + 528*d - 322*d^2 + 53*d^3))*LECb5)/(6144*(-1 + b)*b^
                2*(1 + b)^2*(-1 + d)^2*d*F^2*M*Pi^2)) + 
           g1*((-5*a*(-((-2 + d)^2*d) + 2*b*d*(32 - 58*d + 29*d^2 - 4*d^3) + 
                b^6*d*(8 + 2*d + d^2 + 2*d^3 - 2*d^4) + 2*b^7*d*(6 - d - 
                  d^2 - 2*d^3 + d^4) + b^2*(-16 - 30*d^2 + 7*d^3 + 6*d^4 - 
                  2*d^5) + b^4*(32 - 116*d + 8*d^2 + 81*d^3 - 32*d^4 + 
                  4*d^5) - 2*b^5*(-24 + 52*d - 2*d^2 + d^3 - 24*d^4 + 
                  8*d^5) + 2*b^3*(16 - 2*d - 51*d^2 + 109*d^3 - 66*d^4 + 
                  11*d^5))*LECb4)/(18432*b^4*(-1 + d)^3*d*F^2*M*Pi^2) - 
             (5*a*(-((-2 + d)^2*(-1 + d)*d) + 2*b^7*(-2 + d)^2*d*
                 (1 + d + d^2) - 2*b*d*(-36 + 66*d - 34*d^2 + 5*d^3) + 
                b^6*d*(8 - 10*d + 11*d^2 + d^3 - 2*d^4) + 2*b^3*d*
                 (-24 - 58*d + 133*d^2 - 73*d^3 + 11*d^4) + 
                b^2*(16 - 96*d + 58*d^2 - 27*d^3 + 11*d^4 - 2*d^5) + 
                b^4*(32 - 212*d + 120*d^2 + 59*d^3 - 35*d^4 + 4*d^5) - 
                2*b^5*(-16 + 48*d - 16*d^2 + 8*d^3 - 25*d^4 + 8*d^5))*LECb5)/
              (18432*b^4*(-1 + d)^3*d*F^2*M*Pi^2))) + 
         hA^2*(-(a*(b^8*d*(2 + d)*(-2*c3rbar*(-2 + d) - 3*c4rbar*(-2 + d) + 
                 c2rbar*(-1 + d)*d) + d*(c2rbar + 6*c3rbar + 9*c4rbar + 
                 8*c1rbar*(-1 + d) + c2rbar*d - 3*c4rbar*d)*(-4 + d^2) + b^9*
                c2rbar*d*(-2 + d + d^2) + b*d*(2 + d)*(-20*c3rbar - 
                 30*c4rbar + 8*c3rbar*d + 18*c4rbar*d - 3*c4rbar*d^2 + 
                 16*c1rbar*(2 - 3*d + d^2) + c2rbar*(-1 - 3*d + 2*d^2)) + b^3*
                (2 + d)*(4*c3rbar*(4 - 9*d + 4*d^2) + 3*c4rbar*(8 - 26*d + 
                   18*d^2 - 3*d^3) + 2*c2rbar*(6 - 8*d^2 + 3*d^3)) - b^2*
                (2 + d)*(48*c3rbar + 72*c4rbar - 64*c3rbar*d - 120*c4rbar*d + 
                 24*c3rbar*d^2 + 78*c4rbar*d^2 - 15*c4rbar*d^3 + 
                 8*c1rbar*(-8 + 18*d - 13*d^2 + 3*d^3) + c2rbar*(8 - 6*d - 
                   8*d^2 + 4*d^3)) + b^7*(2 + d)*(2*c2rbar*(-2 + 4*d - 
                   4*d^2 + d^3) + d*(4*c3rbar - 3*c4rbar*(-2 - 2*d + d^2))) + 
               b^6*(2 + d)*(8*c3rbar*(2 - 2*d + d^2) - 3*c4rbar*(-8 + 8*d - 
                   6*d^2 + d^3) - 2*d*(4*c1rbar*(2 - 3*d + d^2) + 
                   c2rbar*(7 - 8*d + 2*d^2))) + b^5*(-4*c3rbar*(-8 - 6*d + 
                   3*d^2 + 2*d^3) + 3*c4rbar*(16 + 28*d - 26*d^2 - 8*d^3 + 
                   5*d^4) - 2*d*(8*c1rbar*(4 - 4*d - d^2 + d^3) + 
                   c2rbar*(14 - 15*d - 7*d^2 + 5*d^3))) + b^4*
                (-4*c3rbar*(-4 + d)*(-2 + d)^2 + 8*c1rbar*(-16 + 28*d - 
                   8*d^2 - 7*d^3 + 3*d^4) + 3*(2*c2rbar*d*(6 - 3*d - 3*d^2 + 
                     d^3) + c4rbar*(32 - 56*d + 28*d^2 + 2*d^3 - 3*d^4)))))/
            (1536*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*(2 + d)*F^2*M*Pi^2) - 
           (a*(-2 + d)*(b^8*d*(2 + d) + b*d*(-10 + 11*d - 3*d^2) - 
              d*(6 - 5*d + d^2) + b^7*d*(-2 + 3*d + d^2) + b^4*(-16 + 4*d + 
                22*d^2 - 11*d^3) + b^2*(-24 + 40*d - 16*d^2 + d^3) - 
              b^5*(8 - 22*d + 11*d^2 + d^3) + b^6*(8 - 8*d - 4*d^2 + 3*d^3) - 
              b^3*(8 + 2*d - 13*d^2 + 5*d^3))*LECc11Delta)/
            (3072*b^4*(-1 + d)^3*d*F^2*M*Pi^2) - 
           (7*a*(-2 + d)*(b^8*d*(2 + d) + b*d*(-10 + 11*d - 3*d^2) - 
              d*(6 - 5*d + d^2) + b^7*d*(-2 + 3*d + d^2) + b^4*(-16 + 4*d + 
                22*d^2 - 11*d^3) + b^2*(-24 + 40*d - 16*d^2 + d^3) - 
              b^5*(8 - 22*d + 11*d^2 + d^3) + b^6*(8 - 8*d - 4*d^2 + 3*d^3) - 
              b^3*(8 + 2*d - 13*d^2 + 5*d^3))*LECc12Delta)/
            (9216*b^4*(-1 + d)^3*d*F^2*M*Pi^2) + 
           (7*a*(2*b^10*(-2 + d)*d*(2 + d)^2 + (-2 + d)^2*d*(-6 + d + 
                2*d^2) + 2*b^9*d*(8 - 12*d - 6*d^2 + 3*d^3 + d^4) + 
              2*b*d*(-48 + 44*d - 11*d^3 + 3*d^4) + b^6*(128 + 80*d - 
                304*d^2 + 96*d^3 + 70*d^4 - 28*d^5) - 4*b^2*(24 - 36*d + 
                18*d^2 + 5*d^3 - 6*d^4 + d^5) - 4*b^7*(-16 + 38*d - 15*d^2 - 
                15*d^3 + 4*d^4 + d^5) - 4*b^5*(-40 + 32*d + 20*d^2 - 23*d^3 + 
                2*d^5) + 4*b^3*(32 - 98*d + 73*d^2 + 5*d^3 - 20*d^4 + 
                5*d^5) + b^8*(-64 + 64*d + 56*d^2 - 38*d^3 - 9*d^4 + 6*d^5) + 
              4*b^4*(32 - 130*d + 131*d^2 - 18*d^3 - 28*d^4 + 10*d^5))*
             LECc13Delta)/(36864*b^6*(-1 + d)^3*d*(2 + d)*F^2*M*Pi^2) - 
           (a*(2*b^3*(-2 + d)^2 + (-2 + d)^2*d + b^5*d*(2 - 3*d + d^2) + 
              b*d*(10 - 11*d + 3*d^2) + 2*b^2*(8 - 10*d + 3*d^2) + 
              b^4*d*(8 - 10*d + 3*d^2))*LECc1Delta)/(192*b^4*(-1 + d)^2*d*F^2*
             M*Pi^2) - (a*(2*b^10*(-2 + d)*d*(2 + d)^2 + (-2 + d)^2*d*(-6 + 
                d + 2*d^2) + 2*b^9*d*(8 - 12*d - 6*d^2 + 3*d^3 + d^4) + 
              2*b*d*(-48 + 44*d - 11*d^3 + 3*d^4) + b^6*(128 + 80*d - 
                304*d^2 + 96*d^3 + 70*d^4 - 28*d^5) - 4*b^2*(24 - 36*d + 
                18*d^2 + 5*d^3 - 6*d^4 + d^5) - 4*b^7*(-16 + 38*d - 15*d^2 - 
                15*d^3 + 4*d^4 + d^5) - 4*b^5*(-40 + 32*d + 20*d^2 - 23*d^3 + 
                2*d^5) + 4*b^3*(32 - 98*d + 73*d^2 + 5*d^3 - 20*d^4 + 
                5*d^5) + b^8*(-64 + 64*d + 56*d^2 - 38*d^3 - 9*d^4 + 6*d^5) + 
              4*b^4*(32 - 130*d + 131*d^2 - 18*d^3 - 28*d^4 + 10*d^5))*
             LECc2Delta)/(12288*b^6*(-1 + d)^3*d*(2 + d)*F^2*M*Pi^2) - 
           (a*(-2 + d)*(b^8*d*(2 + d) + b*d*(-10 + 11*d - 3*d^2) - 
              d*(2 - 3*d + d^2) + b^7*d*(-2 + 3*d + d^2) + b^2*(-8 + 8*d - 
                6*d^2 + d^3) - b^5*(8 - 14*d + 11*d^2 + d^3) + 
              b^6*(8 - 8*d - 6*d^2 + 3*d^3) - b^3*(40 - 38*d + 3*d^2 + 
                5*d^3) - b^4*(16 + 16*d - 32*d^2 + 11*d^3))*LECc3Delta)/
            (1536*b^4*(-1 + d)^3*d*F^2*M*Pi^2) - 
           (5*a*(-((-3 + d)*(-2 + d)^2*d) + b^8*d*(-4 + d^2) + 
              b^7*d*(4 - 8*d + d^2 + d^3) + b*d*(68 - 48*d + 5*d^2 + d^3) + 
              b^5*(16 + 60*d + 20*d^2 - 81*d^3 + 35*d^4 - 4*d^5) + 
              b^6*(-16 + 24*d + 32*d^2 - 40*d^3 + 15*d^4 - 2*d^5) + 
              b^2*(48 - 40*d + 128*d^2 - 104*d^3 + 29*d^4 - 2*d^5) + 
              b^4*(32 + 360*d - 456*d^2 + 160*d^3 - 27*d^4 + 4*d^5) + 
              b^3*(464 - 516*d - 68*d^2 + 291*d^3 - 109*d^4 + 12*d^5))*
             LECc4Delta)/(9216*b^4*(-1 + d)^3*d*F^2*M*Pi^2)))*
        A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((-1 + b)*(1 + b)^2*(b^2*(22 + d - 5*d^2) + 
                b*(-2 + 9*d - 3*d^2) + b^4*(-2 - d + d^2) + 
                4*(6 - 7*d + 2*d^2) + b^3*(-6 - 5*d + 3*d^2))*LECb4*M)/
              (3072*a*b^2*(-1 + d)^2*F^2*Pi^2) + ((-1 + b)*(1 + b)^2*(-8 - 
                14*d + 9*d^2 + b*(-176 + 82*d - 9*d^2) + 8*b^4*(-2 - d + 
                  d^2) + b^3*(-8 - 30*d + 9*d^2) + b^2*(16 - 62*d + 15*d^2))*
               LECb5*M)/(6144*a*b^2*(-1 + d)^2*F^2*Pi^2)) + 
           g1*((5*(-1 + b)*(1 + b)^2*((-2 + d)^2 + b*(-68 + 120*d - 59*d^2 + 
                  8*d^3) + b^4*(-68 + 4*d + 7*d^2 + 26*d^3 - 8*d^4) + 
                b^5*(-4 + 4*d + 3*d^2 + 6*d^3 - 4*d^4) + 2*b^2*(46 - 51*d + 
                  27*d^2 - 7*d^3 + d^4) + 2*b^6*(6 - d - d^2 - 2*d^3 + d^4) + 
                b^3*(-40 + 4*d + 68*d^2 - 46*d^3 + 8*d^4))*LECb4*M)/
              (18432*a*b^4*(-1 + d)^3*F^2*Pi^2) + (5*(-1 + b)*(1 + b)^2*(
                (-2 + d)^2*(-1 + d) + 2*b^6*(-2 + d)^2*(1 + d + d^2) + 
                b^5*d*(-10 + 9*d + 7*d^2 - 4*d^3) + b*(-68 + 124*d - 63*d^2 + 
                  9*d^3) + b^4*(-80 + 34*d + 3*d^2 + 23*d^3 - 8*d^4) + 
                2*b^2*(62 - 73*d + 38*d^2 - 9*d^3 + d^4) + b^3*(-76 + 22*d + 
                  74*d^2 - 48*d^3 + 8*d^4))*LECb5*M)/(18432*a*b^4*(-1 + d)^
                3*F^2*Pi^2))) + hA^2*(((-1 + b)*(1 + b)^4*(12*c3rbar - 
              4*b*c3rbar + 4*b^2*c3rbar + 18*c4rbar - 6*b*c4rbar + 
              6*b^2*c4rbar - 6*c3rbar*d + 4*b*c3rbar*d - 2*b^2*c3rbar*d - 
              15*c4rbar*d + 12*b*c4rbar*d - 3*b^2*c4rbar*d + 3*c4rbar*d^2 - 
              3*b*c4rbar*d^2 - 8*c1rbar*(2 - 3*d + d^2) + (-1 + b)*c2rbar*(
                -2 + b^2*(-1 + d) + b*(-1 + d)^2 - d + d^2))*M)/
            (1536*a*b^2*(-1 + d)^2*F^2*Pi^2) + ((-1 + b)^2*(1 + b)^4*(-2 + d)*
             (-6 + b^2*(-2 + d)^2 + 5*d - d^2 + b^4*(2 + d) + 
              b*(2 + d - d^2) + b^3*(-6 + d + d^2))*LECc11Delta*M)/
            (3072*a*b^4*(-1 + d)^3*F^2*Pi^2) + (7*(-1 + b)^2*(1 + b)^4*
             (-2 + d)*(-6 + b^2*(-2 + d)^2 + 5*d - d^2 + b^4*(2 + d) + 
              b*(2 + d - d^2) + b^3*(-6 + d + d^2))*LECc12Delta*M)/
            (9216*a*b^4*(-1 + d)^3*F^2*Pi^2) - (7*(-1 + b)^2*(1 + b)^5*
             ((-2 + d)^2*(-3 + 2*d) + b^3*(-48 + 44*d - 9*d^2) + 
              2*b^5*(-4 + d^2) - b*(12 - 8*d + d^2) + b^2*(52 - 64*d + 
                27*d^2 - 4*d^3) + 2*b^4*(16 - 8*d - 2*d^2 + d^3))*LECc13Delta*
             M)/(36864*a*b^6*(-1 + d)^3*F^2*Pi^2) + 
           ((-1 + b)^2*(1 + b)^4*(-2 + d)*(-2 + b*(-1 + d) + d)*LECc1Delta*M)/
            (192*a*b^4*(-1 + d)^2*F^2*Pi^2) + ((-1 + b)^2*(1 + b)^5*
             ((-2 + d)^2*(-3 + 2*d) + b^3*(-48 + 44*d - 9*d^2) + 
              2*b^5*(-4 + d^2) - b*(12 - 8*d + d^2) + b^2*(52 - 64*d + 
                27*d^2 - 4*d^3) + 2*b^4*(16 - 8*d - 2*d^2 + d^3))*LECc2Delta*
             M)/(12288*a*b^6*(-1 + d)^3*F^2*Pi^2) + 
           ((-1 + b)^2*(1 + b)^4*(-2 + d)*(-2 + 3*d - d^2 + b^4*(2 + d) + 
              b^2*(4 - 6*d + d^2) - b*(6 - 5*d + d^2) + b^3*(-6 + d + d^2))*
             LECc3Delta*M)/(1536*a*b^4*(-1 + d)^3*F^2*Pi^2) + 
           (5*(-1 + b)*(1 + b)^3*((-3 + d)*(-2 + d)^2 + b^5*(-2 + d)^2*(3 + 
                d) + b^6*(-4 + d^2) + b*(-44 + 16*d + 9*d^2 - 3*d^3) + 
              2*b^3*(48 - 40*d - 4*d^2 + 5*d^3) + b^4*(-4 + 44*d - 37*d^2 + 
                13*d^3 - 2*d^4) + b^2*(52 - 116*d + 75*d^2 - 22*d^3 + 2*d^4))*
             LECc4Delta*M)/(9216*a*b^4*(-1 + d)^3*F^2*Pi^2)))*
        B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] - 
       ((-1 + b)*(1 + b)^4*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*
         (-2 + b + d)*hA^2*M*B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2])/
        (768*a*b^5*(-1 + d)^2*F^2*Pi^2), deltad14qTo4Delta -> 
      deltad15qTo4Delta + 
       (gA*hA*(-(a*(8 - 10*d + 5*d^2 - d^3 + 2*b^4*d*(6 - 5*d + d^2) + 2*b*
                (-5 + 3*d - 3*d^2 + d^3) - b^2*(10 + 16*d - 15*d^2 + 3*d^3))*
              LECb4)/(48*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*F^2*M*Pi^2) - 
           (a*(24 + (-30 + 8*b - 58*b^2 + 36*b^4)*d - 3*(-5 + 6*b - 15*b^2 + 
                10*b^4)*d^2 + (-3 + 6*b - 9*b^2 + 6*b^4)*d^3)*LECb5)/
            (96*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*F^2*M*Pi^2)) + 
         (a*(b^7*c2rbar*d*(2 + d) - (c2rbar + 2*c3rbar - c4rbar)*d*(2 + d) - 
            3*b*(c2rbar + 2*c3rbar - c4rbar)*d*(2 + d) - b^5*(2 + d)*
             (c2rbar*(-4 + d) + 2*c3rbar*d + c4rbar*(8 - 53*d + 60*d^2 - 
                16*d^3)) - b^6*(2 + d)*(c2rbar*(16 - 27*d + 8*d^2) + 
              8*(2*c3rbar*(2 - 3*d + d^2) + c4rbar*(1 - 7*d + 2*d^2))) + 
            b^4*(c2rbar*(56 - 58*d - 7*d^2 + 12*d^3) + (2 + d)*(
                c3rbar*(64 - 62*d + 24*d^2) + c4rbar*(48 - 137*d + 72*d^2 - 
                  12*d^3))) - b^2*(c2rbar*(24 - 22*d + 7*d^2) + 
              4*(2 + d)*(2*c3rbar - c4rbar*(9 - 2*d - 3*d^2 + d^3))) + 
            b^3*(c2rbar*(-16 + 10*d + 7*d^2 - 4*d^3) - 4*(2 + d)*(
                2*c3rbar*(-1 - 3*d + d^2) + c4rbar*(-11 + 12*d - 8*d^2 + 
                  2*d^3))))*hA^2)/(96*(-1 + b)^2*b^4*(1 + b)*(-1 + d)^2*d*
           (2 + d)*F^2*M*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*(-(a*(2*b^8*d*(6 - 7*d - 2*d^2 + 2*d^3) + b*d*(44 + 28*d - 
                   3*d^2 - 14*d^3 + 3*d^4) + b^7*d*(12 - 24*d - 5*d^2 - 
                   8*d^3 + 3*d^4) + d*(-8 + 34*d - 23*d^2 - 2*d^3 + 3*d^4) + 
                 b^5*(48 - 116*d + 40*d^2 + 35*d^3 + 2*d^4 - 3*d^5) + 
                 b^3*(112 - 36*d + 52*d^2 - 59*d^3 + 20*d^4 - 3*d^5) + 
                 b^4*(16 + 36*d + 112*d^2 - 149*d^3 + 50*d^4 - 3*d^5) + 
                 b^6*(48 - 84*d + 8*d^2 + 63*d^3 - 32*d^4 + 3*d^5) - 
                 b^2*(32 - 268*d + 300*d^2 - 145*d^3 + 20*d^4 + 3*d^5))*
                LECb4)/(768*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*F^2*M*Pi^2) - 
             (a*(b^8*d*(4 - 8*d - 3*d^2 + 3*d^3) + b*d*(-12 + 46*d - 16*d^2 - 
                  3*d^3 + d^4) + b^7*d*(4 + 2*d - 10*d^2 - d^3 + d^4) + 
                d*(-16 + 28*d - 16*d^2 + d^3 + d^4) - b^4*(48 - 132*d + 
                  56*d^2 + 33*d^3 - 20*d^4 + d^5) + b^6*(16 - 68*d + 56*d^2 + 
                  11*d^3 - 14*d^4 + d^5) - b^3*(16 - 28*d - 14*d^2 + 18*d^3 - 
                  5*d^4 + d^5) - b^5*(-16 + 52*d - 10*d^2 - 20*d^3 + d^4 + 
                  d^5) - b^2*(64 - 156*d + 140*d^2 - 65*d^3 + 10*d^4 + d^5))*
               LECb5)/(384*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*F^2*M*Pi^2)) + 
           g1*((-5*a*(-((-2 + d)^2*d*(1 + d)) + 2*b^7*d*(2 - 3*d + d^2) - 
                b^6*d^2*(-12 + 6*d - 5*d^2 + d^3) - 2*b*d^2*(10 - 3*d - 
                  3*d^2 + d^3) + b^4*d*(-68 + 36*d + 97*d^2 - 95*d^3 + 
                  32*d^4 - 4*d^5) + b^2*(-16 + 8*d - 18*d^3 + 15*d^4 - 
                  3*d^5) - 2*b^3*(16 + 26*d - 41*d^2 + 6*d^3 + 13*d^4 - 
                  7*d^5 + d^6) - 2*b^5*(-8 + 40*d - 46*d^2 - 2*d^3 + 14*d^4 - 
                  6*d^5 + d^6))*LECb4)/(2304*b^4*(-1 + d)^3*d*F^2*M*Pi^2) + 
             (5*a*(-((-2 + d)^3*d) + 2*b^7*(-2 + d)^2*(-1 + d)*d + 
                2*b*d*(-6 + 11*d - 6*d^2 + d^3) + b^6*d*(-8 + 18*d + 5*d^2 - 
                  14*d^3 + 4*d^4) + b^2*(32 - 88*d + 98*d^2 - 45*d^3 + 
                  6*d^4) + b^4*(-32 + 48*d + 24*d^2 - 42*d^3 + 9*d^4) + 
                2*b^3*(-40 + 120*d - 122*d^2 + 61*d^3 - 17*d^4 + 2*d^5) + 
                b^5*(-32 + 76*d - 54*d^2 + 48*d^3 - 38*d^4 + 8*d^5))*LECb5)/
              (2304*b^4*(-1 + d)^3*d*F^2*M*Pi^2))) + 
         hA^2*(-(a*(2*b^9*c2rbar*d*(-4 + d^2) + b^10*c2rbar*d*(-4 + d^2) + d*
                (3*c2rbar - 4*c3rbar - 22*c4rbar + 6*c4rbar*d)*(-4 + d^2) + 2*
                b*d*(2 + d)*(c2rbar*(-7 + d) + 4*c3rbar*d + c4rbar*
                  (24 - 12*d + d^2)) - b^8*(2 + d)*(-2*(2*c3rbar + c4rbar)*
                  (-2 + d)*d + c2rbar*(8 - 12*d + 5*d^2)) + 2*b^3*(2 + d)*
                (-4*c3rbar*(-8 + 3*d + d^2) + c2rbar*(-12 + 5*d + 4*d^2) + 
                 c4rbar*(80 - 30*d - 44*d^2 + 19*d^3)) - 2*b^6*
                (c2rbar*d*(-2 - 23*d + d^2) + 4*c3rbar*(8 - 14*d - 3*d^2 + 
                   3*d^3) + c4rbar*(16 - 52*d + 6*d^2 + 12*d^3 - 3*d^4)) + 2*
                b^7*(2 + d)*(c2rbar*(-8 + 15*d - 4*d^2) + 
                 d*(4*c3rbar*(-1 + d) + c4rbar*(-2 + d^2))) - 2*b^5*
                (c2rbar*(-24 - 14*d + 7*d^2 + 10*d^3) + (-4 + d^2)*
                  (4*c3rbar*(-2 + 5*d) + c4rbar*(-4 + 10*d + 5*d^2))) - b^2*
                (2 + d)*(3*c2rbar*(8 - 8*d + 5*d^2) - 2*(4*c3rbar*(4 - 5*d + 
                     3*d^2) + c4rbar*(88 - 134*d + 78*d^2 - 15*d^3))) + 2*b^4*
                (c2rbar*(32 - 14*d - 29*d^2 + 17*d^3) + (2 + d)*
                  (16*c3rbar*(3 - 3*d + d^2) + c4rbar*(72 - 92*d + 44*d^2 - 
                     7*d^3)))))/(384*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*
             (2 + d)*F^2*M*Pi^2) - (a*(-((-2 + d)^2*d*(1 + 3*d)) - 
              b*(-2 + d)^2*d*(-11 + 9*d) + b^3*(-2 + d)^2*(-36 + 55*d + 
                21*d^2) + b^6*d*(-64 + 94*d - 37*d^2 + 3*d^3) + 
              b^7*d*(-44 + 48*d - 19*d^2 + 3*d^3) + b^4*(-256 + 560*d - 
                388*d^2 + 137*d^3 - 21*d^4) + b^5*(-176 + 332*d - 180*d^2 + 
                65*d^3 - 15*d^4) + b^2*(-16 + 140*d - 130*d^2 + 41*d^3 - 
                3*d^4))*LECc11Delta)/(384*b^4*(-1 + d)^3*d*F^2*M*Pi^2) - 
           (a*(-((-2 + d)^2*d*(7 + 6*d)) - b*(-2 + d)^2*d*(-17 + 18*d) + 
              b^6*d*(-148 + 208*d - 79*d^2 + 6*d^3) + b^7*d*(-128 + 126*d - 
                43*d^2 + 6*d^3) + b^4*(-592 + 1340*d - 916*d^2 + 299*d^3 - 
                42*d^4) + b^5*(-512 + 1004*d - 540*d^2 + 155*d^3 - 30*d^4) + 
              b^2*(-112 + 500*d - 400*d^2 + 107*d^3 - 6*d^4) + 
              b^3*(-48 + 328*d - 94*d^2 - 113*d^3 + 42*d^4))*LECc12Delta)/
            (1152*b^4*(-1 + d)^3*d*F^2*M*Pi^2) - 
           (a*(-5*(-2 + d)^2*d*(2 + d) - 4*b*d*(88 - 12*d - 22*d^2 + 3*d^3) + 
              6*b^9*d*(36 - 17*d^2 + 2*d^4) + b^8*d*(408 + 164*d - 186*d^2 - 
                59*d^3 + 12*d^4) - 2*b^3*(704 - 600*d - 2*d^2 + 145*d^3 - 
                34*d^4 + 6*d^5) - 2*b^2*(80 + 168*d + 36*d^2 - 60*d^3 - 
                11*d^4 + 6*d^5) + 4*b^4*(-352 + 408*d - 48*d^2 - 94*d^3 - 
                4*d^4 + 9*d^5) - 2*b^6*(-816 + 144*d + 616*d^2 - 88*d^3 - 
                93*d^4 + 18*d^5) + 2*b^5*(1024 - 524*d - 976*d^2 + 551*d^3 - 
                42*d^4 + 18*d^5) - 2*b^7*(-432 + 176*d + 58*d^2 - 73*d^3 + 
                34*d^4 + 18*d^5))*LECc13Delta)/(4608*b^6*(-1 + d)^3*d*(2 + d)*
             F^2*M*Pi^2) + (a*(-5*(-2 + d)^2*d*(2 + d) + 2*b*d*(-68 + 12*d + 
                17*d^2 - 3*d^3) + 6*b^9*d*(8 - 6*d^2 + d^4) + 
              b^8*d*(144 + 32*d - 78*d^2 - 17*d^3 + 6*d^4) - 
              2*b^2*(80 - 36*d + 18*d^2 - 8*d^4 + 3*d^5) - 2*b^3*(272 - 
                240*d - 26*d^2 + 55*d^3 - 7*d^4 + 3*d^5) + 2*b^4*(-272 + 
                348*d - 78*d^2 - 14*d^3 - 29*d^4 + 9*d^5) - 2*b^6*(-288 + 
                132*d + 178*d^2 - 64*d^3 - 24*d^4 + 9*d^5) + 2*b^5*(352 - 
                212*d - 268*d^2 + 173*d^3 - 21*d^4 + 9*d^5) - 
              2*b^7*(-96 + 8*d + 34*d^2 - 19*d^3 + 7*d^4 + 9*d^5))*
             LECc2Delta)/(1536*b^6*(-1 + d)^3*d*(2 + d)*F^2*M*Pi^2) + 
           (a*(-((-2 + d)^2*d) + b*(-2 + d)^2*d - b^5*(-2 + d)^2*(-8 + 5*d) + 
              b^2*(-2 + d)^2*(-4 + 5*d) - b^6*d*(-4 + d^2) + b^7*d*(8 - 6*d + 
                d^2) + b^3*(16 - 32*d + 22*d^2 - 5*d^3) + b^4*(16 - 4*d - 
                12*d^2 + 5*d^3))*LECc3Delta)/(192*b^4*(-1 + d)^3*d*F^2*M*
             Pi^2) + (5*a*(5*b*(-2 + d)^2*d + (-2 + d)^2*d*(-3 + 2*d) + 
              b^7*d*(8 - 6*d + d^2) - b^5*(-32 + 20*d - 4*d^2 + d^3) + 
              b^6*d*(4 + 12*d - 11*d^2 + 2*d^3) + b^2*(-48 + 180*d - 
                180*d^2 + 71*d^3 - 10*d^4) + b^4*(16 + 100*d - 156*d^2 + 
                71*d^3 - 10*d^4) + b^3*(144 - 304*d + 270*d^2 - 109*d^3 + 
                16*d^4))*LECc4Delta)/(1152*b^4*(-1 + d)^3*d*F^2*M*Pi^2)))*
        A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((1 + b)*(-8 + 34*d - 23*d^2 - 2*d^3 + 3*d^4 + 
                2*b^6*(6 - 7*d - 2*d^2 + 2*d^3) + b^4*(8 - 18*d + 35*d^2 - 
                  20*d^3 + 3*d^4) + 2*b^2*(54 - 53*d + 42*d^2 - 19*d^3 + 
                  3*d^4) + 2*b^3*(8 - 6*d + 26*d^2 - 17*d^3 + 3*d^4) + 
                b*(44 + 28*d - 3*d^2 - 14*d^3 + 3*d^4) + b^5*(12 - 24*d - 
                  5*d^2 - 8*d^3 + 3*d^4))*LECb4*M)/(768*a*b^2*(-1 + d)^2*F^
                2*Pi^2) + ((1 + b)*(-16 + 28*d - 16*d^2 + d^3 + d^4 + 
                b^6*(4 - 8*d - 3*d^2 + 3*d^3) + b^4*(-24 + 44*d - 10*d^2 - 
                  5*d^3 + d^4) + 2*b^3*(-24 + 28*d - 3*d^2 - 4*d^3 + d^4) + 
                b*(-12 + 46*d - 16*d^2 - 3*d^3 + d^4) + b^5*(4 + 2*d - 
                  10*d^2 - d^3 + d^4) + b^2*(-4 + 8*d + 13*d^2 - 11*d^3 + 
                  2*d^4))*LECb5*M)/(384*a*b^2*(-1 + d)^2*F^2*Pi^2)) + 
           g1*((5*(1 + b)*(-((-2 + d)^2*(1 + d)) + 2*b^8*(2 - 3*d + d^2) - 
                b^2*d*(-8 + 14*d - 7*d^2 + d^3) + b*(4 - 20*d + 3*d^2 + 
                  7*d^3 - 2*d^4) - b^7*(4 - 18*d + 8*d^2 - 5*d^3 + d^4) + 
                b^6*(-48 + 60*d + 14*d^2 - 33*d^3 + 13*d^4 - 2*d^5) + 
                b^5*(-68 + 12*d + 57*d^2 - 53*d^3 + 18*d^4 - 2*d^5) - 
                b^4*(40 + 30*d - 71*d^2 + 49*d^3 - 16*d^4 + 2*d^5) - 
                b^3*(36 - 70*d + 24*d^2 + 19*d^3 - 13*d^4 + 2*d^5))*LECb4*M)/
              (2304*a*b^4*(-1 + d)^3*F^2*Pi^2) - (5*(1 + b)*(-(-2 + d)^3 + 
                2*b^8*(-2 + d)^2*(-1 + d) - b^5*(36 - 22*d - 4*d^2 + d^3) + 
                b^2*(-12 + 28*d - 17*d^2 + 2*d^3) + b*(-20 + 34*d - 18*d^2 + 
                  3*d^3) + b^7*d*(2 + 15*d - 16*d^2 + 4*d^3) + 
                b^3*(40 - 82*d + 71*d^2 - 26*d^3 + 4*d^4) + 
                b^4*(-72 + 72*d + 14*d^2 - 23*d^3 + 4*d^4) + 
                b^6*(4 + 15*d^2 - 20*d^3 + 4*d^4))*LECb5*M)/
              (2304*a*b^4*(-1 + d)^3*F^2*Pi^2))) + 
         hA^2*(((1 + b)^3*((-1 + b^2)*c2rbar*(6 + b^4*(-2 + d) - 
                2*b^2*(-1 + d) - 3*d + b*(2 + 4*d)) + 
              2*(2*c3rbar*(2 + 2*b^3 + b^2*(6 - 4*d) + b^4*(-2 + d) + 
                  4*b*(-1 + d) - d) + c4rbar*(22 + b^4*(-2 + d) - 17*d + 
                  3*d^2 + b*(-20 + 22*d - 5*d^2) + b^2*(18 - 12*d + d^2) + 
                  b^3*(2 - 2*d + d^2))))*M)/(384*a*b^2*(-1 + d)^2*F^2*Pi^2) + 
           ((-1 + b)*(1 + b)^3*(b*(-2 + d)^2*(-13 + 3*d) + (-2 + d)^2*(1 + 
                3*d) - 2*b^2*(32 - 27*d + 7*d^2) + b^3*(48 - 52*d + 32*d^2 - 
                6*d^3) + b^4*(24 - 2*d + d^2 - 3*d^3) + b^5*(-44 + 48*d - 
                19*d^2 + 3*d^3))*LECc11Delta*M)/(384*a*b^4*(-1 + d)^3*F^2*
             Pi^2) + ((-1 + b)*(1 + b)^3*(b*(-2 + d)^2*(-31 + 6*d) + 
              (-2 + d)^2*(7 + 6*d) - 2*b^2*(104 - 84*d + 19*d^2) + 
              b^4*(108 - 44*d + 7*d^2 - 6*d^3) + b^5*(-128 + 126*d - 43*d^2 + 
                6*d^3) - 2*b^3*(-78 + 77*d - 37*d^2 + 6*d^3))*LECc12Delta*M)/
            (1152*a*b^4*(-1 + d)^3*F^2*Pi^2) + ((-1 + b)^2*(1 + b)^4*
             (-5*(-2 + d)^2 - 2*b*(68 - 36*d + d^2) + 6*b^5*(18 - 9*d - 
                4*d^2 + 2*d^3) - 4*b^2*(-6 + 14*d - 10*d^2 + 3*d^3) + 
              2*b^3*(32 - 25*d - 11*d^2 + 6*d^3) - b^4*(12 - 88*d + 35*d^2 + 
                12*d^3))*LECc13Delta*M)/(4608*a*b^6*(-1 + d)^3*F^2*Pi^2) - 
           ((-1 + b)^2*(1 + b)^4*(-5*(-2 + d)^2 + b*(-28 + 6*d + 4*d^2) + 
              b^4*(24 + 4*d - 5*d^2 - 6*d^3) + 6*b^5*(4 - 2*d - 2*d^2 + 
                d^3) + 2*b^3*(-4 + 5*d - 8*d^2 + 3*d^3) - 2*b^2*(-6 + 4*d - 
                5*d^2 + 3*d^3))*LECc2Delta*M)/(1536*a*b^6*(-1 + d)^3*F^2*
             Pi^2) - ((-1 + b)^2*(1 + b)^4*(-(-2 + d)^2 + 3*b*(-2 + d)^2 - 
              3*b^2*(-2 + d)^2 + b^3*(8 - 6*d + d^2))*LECc3Delta*M)/
            (192*a*b^4*(-1 + d)^3*F^2*Pi^2) - (5*(-1 + b)^2*(1 + b)^4*
             (-2 + d)*(6 + b^3*(-4 + d) - 7*d + 2*d^2 + b*(-22 + 19*d - 
                4*d^2) + b^2*(6 - 9*d + 2*d^2))*LECc4Delta*M)/
            (1152*a*b^4*(-1 + d)^3*F^2*Pi^2)))*B0i[bb0, M^2/a^2, 0, 
         (b^2*M^2)/a^2] - ((1 + b)^4*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*
         hA^2*M*B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2])/(96*a*b^4*(-1 + d)^2*F^2*
         Pi^2), deltae14qTo4Delta -> 
      (gA*hA*(-(a^2*(4 - 24*d + 31*d^2 - 12*d^3 + d^4 - 8*b^3*(-2 + d)^2*d*
                (1 + d) + 2*b^4*d*(6 + d - 4*d^2 + d^3) - 2*b*(13 - 21*d + 
                 3*d^2 + d^3) + b^2*(-2 - 2*d - 11*d^2 - 6*d^3 + 5*d^4))*
              LECb4)/(768*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*(1 + d)*F^2*M^2*
             Pi^2) - (a^2*(-8 - 22*d + 53*d^2 - 26*d^3 + 3*d^4 - 
              14*b^3*(-2 + d)^2*d*(1 + d) + b*(-48 + 56*d + 2*d^2 - 6*d^3) + 
              6*b^4*d*(6 + d - 4*d^2 + d^3) + b^2*(-16 - 26*d - 13*d^2 + 
                2*d^3 + 5*d^4))*LECb5)/(1536*(-1 + b)^2*b^2*(1 + b)*
             (-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^2)) + 
         hA^2*((5*a^3*((-2 + d)^4*(1 + d) + 2*b^7*(-2 + d)^3*d*(1 + d) + 
              b*(-2 + d)^2*(-10 - 3*d + 7*d^2) - b^2*(-2 + d)^2*(-8 + 13*d - 
                12*d^2 + d^3 + 2*d^4) + b^4*(120 - 108*d + 56*d^2 - 8*d^3 - 
                3*d^4 + d^5) + b^5*(24 + 4*d + 34*d^2 - 17*d^3 - 41*d^4 + 
                26*d^5 - 4*d^6) + 4*b^3*(8 + 48*d - 76*d^2 + 35*d^3 + d^4 - 
                5*d^5 + d^6) + b^6*(8 + 32*d - 52*d^2 - 15*d^3 + 42*d^4 - 
                17*d^5 + 2*d^6))*g1*gA)/(4608*(-1 + b)^3*b^4*(1 + b)^2*
             (-2 + d)*(-1 + d)^3*d*(1 + d)*F^2*M^3*Pi^2) + 
           (a^3*(-456 + 412*d + 302*d^2 - 259*d^3 - 119*d^4 + 121*d^5 - 
              27*d^6 + 2*d^7 + 4*b^7*d^2*(-6 - 7*d + d^3) + 2*b^5*(132 + 
                8*d + 23*d^2 + 86*d^3 - 78*d^4 + 8*d^5 + 19*d^6 - 6*d^7) + 
              2*b^8*d*(108 + 150*d - 80*d^2 - 96*d^3 + 46*d^4 + 11*d^5 - 
                8*d^6 + d^7) + 4*b^3*(108 - 116*d - 81*d^2 - 8*d^3 + 51*d^4 - 
                4*d^5 - 12*d^6 + 2*d^7) + 2*b*(-348 + 112*d + 223*d^2 + 
                32*d^3 - 80*d^4 + 22*d^5 - 11*d^6 + 2*d^7) + 
              b^6*(312 - 728*d - 1280*d^2 + 655*d^3 + 691*d^4 - 341*d^5 - 
                77*d^6 + 54*d^7 - 6*d^8) - b^2*(120 + 304*d + 772*d^2 - 
                793*d^3 + 11*d^4 + 179*d^5 - 65*d^6 - 2*d^7 + 2*d^8) + 
              b^4*(264 + 52*d + 1786*d^2 - 725*d^3 - 737*d^4 + 355*d^5 + 
                49*d^6 - 42*d^7 + 6*d^8))*gA^2)/(1536*(-1 + b)^4*b^2*
             (1 + b)^3*(-3 + d)*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) + 
           (a^2*(a*b^3*(-4 - 4*d + d^2 + d^3)*(4 + 3*d + 10*b^4*d - 
                4*b^3*(-1 + d)*d - 3*d^2 + 2*b*(2 - d + d^2) + 
                b^2*(4 - 19*d + 5*d^2)) + (-((c2rbar + 2*c3rbar - c4rbar)*d*
                  (-4 - 4*d + d^2 + d^3)) + b^8*c2rbar*d*(-2 - d + 2*d^2 + 
                  d^3) - b*(c2rbar + 2*c3rbar - c4rbar)*d*(-10 - 11*d + d^2 + 
                  2*d^3) + b^2*(2 + 3*d + d^2)*((2*c3rbar - c4rbar)*
                   (8 - 5*d + d^2) + c2rbar*(8 - 7*d + 2*d^2)) + 
                b^4*(c2rbar*d*(2 - 7*d - 5*d^2 + 4*d^3) + 2*c3rbar*
                   (56 - 8*d - 36*d^2 + d^3 + 5*d^4) + c4rbar*(-24 - 16*d + 
                    32*d^2 - 17*d^3 - d^4 + 8*d^5)) - b^6*(2 + 3*d + d^2)*
                 (c2rbar*(4 - 3*d + 2*d^2) + (-1 + d)*(2*c3rbar*d + 
                    c4rbar*(24 - 37*d + 16*d^2))) + b^7*(2 + 3*d + d^2)*
                 (c2rbar*(16 + 53*d - 46*d^2 + 8*d^3) + 8*(c4rbar*(3 - 11*d + 
                      5*d^2) + 2*c3rbar*(6 + 3*d - 5*d^2 + d^3))) + 
                b^3*(c2rbar*(-56 + 34*d + 73*d^2 - 35*d^3 - 14*d^4 + 4*d^5) + 
                  4*(2 + d)*(c4rbar*(7 - 14*d + 7*d^3 - 2*d^4) + 2*c3rbar*
                     (9 + 4*d + d^2 - 5*d^3 + d^4))) - 
                b^5*(3*c2rbar*(-8 + 66*d + 57*d^2 - 35*d^3 - 14*d^4 + 
                    4*d^5) + (2 + d)*(c4rbar*(64 - 97*d - 95*d^2 + 98*d^3 - 
                      16*d^4) + 2*c3rbar*(32 + 137*d - 13*d^2 - 58*d^3 + 
                      12*d^4))))*M))/(1536*(-1 + b)^2*b^5*(1 + b)*(-1 + d)^2*
             d*(1 + d)*(2 + d)*F^2*M^3*Pi^2)) - 
         (a^3*(-2*(-2 + d)^3*d*(8 + 14*d + 7*d^2 + d^3) - b*(-2 + d)^2*d*
             (-136 - 174*d + 17*d^2 + 81*d^3 + 29*d^4 + 3*d^5) + 
            b^9*(-12032 - 27904*d + 22464*d^2 + 21284*d^3 - 11452*d^4 - 
              5093*d^5 + 1851*d^6 + 415*d^7 - 33*d^8) + 
            b^2*(512 - 192*d - 384*d^2 + 340*d^3 - 124*d^4 - 93*d^5 + 
              59*d^6 + 5*d^7 - 3*d^8) + 16*b^11*(432 + 364*d - 556*d^2 - 
              331*d^3 + 276*d^4 + 76*d^5 - 49*d^6 - 4*d^7 + 2*d^8) + 
            6*b^3*(256 - 592*d + 588*d^2 - 676*d^3 + 517*d^4 - 46*d^5 - 
              80*d^6 + 8*d^7 + 5*d^8) + 2*b^5*(-3968 - 2896*d + 5172*d^2 + 
              1760*d^3 - 1949*d^4 - 369*d^5 + 151*d^6 + 53*d^7 + 6*d^8) - 
            2*b^4*(-768 + 2576*d - 2412*d^2 + 388*d^3 + 715*d^4 - 350*d^5 - 
              74*d^6 + 38*d^7 + 7*d^8) - b^10*(-1536 + 2144*d + 840*d^2 - 
              2628*d^3 + 1062*d^4 + 453*d^5 - 399*d^6 + 31*d^7 + 33*d^8) - 
            2*b^6*(2368 - 2112*d - 1748*d^2 + 1264*d^3 + 443*d^4 + 259*d^5 - 
              503*d^6 + 43*d^7 + 46*d^8) - 2*b^8*(-2752 + 5184*d - 2772*d^2 - 
              960*d^3 + 2193*d^4 - 702*d^5 - 515*d^6 + 177*d^7 + 57*d^8) + 
            2*b^7*(7808 + 11728*d - 10676*d^2 - 11644*d^3 + 8045*d^4 + 
              1958*d^5 - 1776*d^6 + 28*d^7 + 109*d^8))*hA^4)/
          (9216*(-1 + b)^4*b^7*(1 + b)^2*(-2 + d)*(-1 + d)^3*d*(1 + d)*
           (2 + d)*(4 + d)*F^2*M^3*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*((a^2*(2*b^8*d*(18 + 9*d - 13*d^2 - 2*d^3 + 2*d^4) + 
                b*d*(-92 + 72*d + 91*d^2 - 21*d^3 - 17*d^4 + 3*d^5) + 
                d*(-8 - 34*d + 41*d^2 - 13*d^3 - 5*d^4 + 3*d^5) + 
                b^7*d*(-60 + 36*d + d^2 - 25*d^3 + d^4 + 3*d^5) + 
                b^2*(-32 + 4*d + 96*d^2 - 349*d^3 + 213*d^4 - 29*d^5 - 
                  3*d^6) + b^3*(-176 + 4*d + 40*d^2 + 275*d^3 - 195*d^4 + 
                  35*d^5 - 3*d^6) - b^4*(80 + 148*d - 468*d^2 + 291*d^3 + 
                  99*d^4 - 77*d^5 + 3*d^6) + b^6*(144 - 108*d - 196*d^2 + 
                  209*d^3 + 31*d^4 - 47*d^5 + 3*d^6) - b^5*(240 - 308*d + 
                  244*d^2 + 15*d^3 - 113*d^4 + 19*d^5 + 3*d^6))*LECb4)/
              (12288*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^
                2) + (a^2*(b^8*d*(12 - 4*d - 17*d^2 + 2*d^3 + 3*d^4) + 
                d*(-16 - 8*d + 22*d^2 - 11*d^3 + d^5) + b*d*(-84 + 34*d + 
                  72*d^2 - 27*d^3 - 4*d^4 + d^5) + b^7*d*(-20 + 22*d + 
                  2*d^2 - 15*d^3 + 2*d^4 + d^5) - b^4*(80 - 44*d - 176*d^2 + 
                  197*d^3 + 3*d^4 - 29*d^5 + d^6) + b^6*(48 - 76*d - 32*d^2 + 
                  123*d^3 - 13*d^4 - 19*d^5 + d^6) - b^3*(112 + 12*d - 
                  50*d^2 - 90*d^3 + 65*d^4 - 10*d^5 + d^6) - 
                b^5*(80 - 116*d + 98*d^2 + 20*d^3 - 51*d^4 + 8*d^5 + d^6) - 
                b^2*(64 + 12*d - 52*d^2 + 123*d^3 - 81*d^4 + 13*d^5 + d^6))*
               LECb5)/(6144*(-1 + b)^2*b^2*(1 + b)*(-1 + d)^2*d*(1 + d)*F^2*M^
                2*Pi^2)) + g1*((5*a^2*(3*(-2 + d)^2*(-1 + d)*d + 
                b^6*d^2*(52 - 50*d + 19*d^2 - 3*d^3) - 2*b*d^2*(-6 + 11*d - 
                  6*d^2 + d^3) + 2*b^7*d*(6 - 5*d - 3*d^2 + 2*d^3) + 
                b^4*d*(180 - 292*d + 279*d^2 - 151*d^3 + 40*d^4 - 4*d^5) - 
                b^2*(48 - 184*d + 216*d^2 - 94*d^3 + 11*d^4 + d^5) - 
                2*b^3*(-16 - 18*d + 21*d^2 - 26*d^3 + 25*d^4 - 9*d^5 + d^6) - 
                2*b^5*(-24 + 24*d - 34*d^2 + 19*d^4 - 8*d^5 + d^6))*LECb4)/
              (36864*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
             (5*a^2*(-((-2 + d)^2*d*(-6 - 3*d + 5*d^2)) - 2*b*d*(-6 + d - 
                  d^2 + d^3) + 2*b^7*(-2 + d)^2*d*(3 + 3*d + 2*d^2 + d^3) + 
                b^6*d*(8 + 30*d + 9*d^2 - 5*d^3 - 8*d^4 + 2*d^5) + 
                b^4*(32 + 128*d - 72*d^2 - 26*d^3 - 11*d^4 + 9*d^5) + 
                b^5*(96 - 76*d + 42*d^2 - 22*d^3 - 42*d^4 + 28*d^5 - 4*d^6) - 
                2*b^3*(-40 + 8*d + 14*d^2 + 29*d^3 - 19*d^4 + d^6) + 
                b^2*(96 - 168*d - 10*d^2 + 239*d^3 - 155*d^4 + 24*d^5 + 
                  2*d^6))*LECb5)/(36864*b^4*(-1 + d)^3*d*(1 + d)*F^2*M^2*Pi^
                2))) + hA^2*((5*a^3*(-2*(-2 + d)^3*d^2*(48 + 2*d - 9*d^2 + 
                d^3) + 2*b*(-2 + d)^2*d*(-294 + 131*d + 241*d^2 - 63*d^3 - 
                37*d^4 + 10*d^5) + b^2*(-4608 + 4176*d - 8128*d^2 + 
                14836*d^3 - 7596*d^4 - 1458*d^5 + 2283*d^6 - 636*d^7 + 
                49*d^8 + 2*d^9) + b^14*d*(2256 - 3188*d - 676*d^2 + 
                1645*d^3 - 44*d^4 - 260*d^5 + 58*d^6 - 10*d^8 + 3*d^9) + 
              2*b^13*d*(2160 - 1536*d - 2272*d^2 + 1376*d^3 + 409*d^4 - 
                432*d^5 + 106*d^6 + 30*d^7 - 25*d^8 + 4*d^9) + 
              b^4*(3264 + 1632*d + 7484*d^2 - 19184*d^3 + 11061*d^4 - 
                1128*d^5 - 2079*d^6 + 1728*d^7 - 637*d^8 + 110*d^9 - 
                7*d^10) + 2*b^8*d*(8800 - 18124*d + 8204*d^2 + 3803*d^3 - 
                4987*d^4 + 9*d^5 + 1626*d^6 - 516*d^7 + 9*d^8 + 5*d^9 + 
                d^10) + 2*b^3*(-3552 + 8392*d - 10636*d^2 + 3642*d^3 + 
                6131*d^4 - 6696*d^5 + 1783*d^6 + 613*d^7 - 538*d^8 + 
                167*d^9 - 28*d^10 + 2*d^11) + b^6*(8832 - 30032*d + 
                31500*d^2 - 6612*d^3 - 14355*d^4 + 13066*d^5 - 318*d^6 - 
                3968*d^7 + 1598*d^8 - 152*d^9 - 17*d^10 + 2*d^11) + 
              2*b^11*(8640 - 21240*d + 4452*d^2 + 17662*d^3 - 10673*d^4 - 
                956*d^5 + 3571*d^6 - 1659*d^7 - 38*d^8 + 259*d^9 - 72*d^10 + 
                6*d^11) + b^12*(9024 - 26144*d + 18332*d^2 + 5592*d^3 - 
                9563*d^4 + 2710*d^5 + 709*d^6 - 986*d^7 + 311*d^8 + 72*d^9 - 
                51*d^10 + 6*d^11) - 2*b^5*(-2016 + 11424*d - 31784*d^2 + 
                17464*d^3 + 17250*d^4 - 22255*d^5 + 6670*d^6 + 1752*d^7 - 
                1830*d^8 + 601*d^9 - 104*d^10 + 8*d^11) + 4*b^7*(7632 - 
                9384*d - 13324*d^2 + 16860*d^3 + 1431*d^4 - 8682*d^5 + 
                4299*d^6 - 441*d^7 - 616*d^8 + 391*d^9 - 94*d^10 + 8*d^11) - 
              b^10*(16512 - 44336*d + 17432*d^2 + 25372*d^3 - 19522*d^4 + 
                1284*d^5 + 2009*d^6 - 778*d^7 + 287*d^8 + 40*d^9 - 62*d^10 + 
                10*d^11) - 2*b^9*(22368 - 50504*d + 6924*d^2 + 41450*d^3 - 
                27343*d^4 + 1577*d^5 + 7615*d^6 - 4803*d^7 + 318*d^8 + 
                582*d^9 - 180*d^10 + 16*d^11))*g1^2)/(221184*(-1 + b)^3*b^6*
             (1 + b)^3*(-3 + d)*(-1 + d)^4*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) - 
           (5*a^3*(24*(-2 + d)^3*d*(-1 + d^2) + 6*b*(-2 + d)^2*d*(-4 - 12*d + 
                4*d^2 + 6*d^3 - 5*d^4 + d^5) + 3*b^11*(-2 + d)^2*d*(-36 - 
                20*d + 23*d^2 + 9*d^3 + 3*d^4 + d^5) + b^2*(-2 + d)^2*(384 - 
                444*d + 232*d^2 + 679*d^3 - 427*d^4 + 53*d^5 + 3*d^6) + 
              2*b^9*(-2 + d)^2*(-216 + 204*d + 276*d^2 - 280*d^3 - 26*d^4 - 
                d^5 - 13*d^6 + 2*d^7) + b^10*d*(336 - 1008*d + 360*d^2 + 
                340*d^3 - 353*d^4 + 157*d^5 - 11*d^6 - 17*d^7 + 4*d^8) + 
              b^7*(4608 - 2496*d - 7664*d^2 + 10376*d^3 - 4308*d^4 + 
                374*d^5 + 34*d^6 - 6*d^7 + 22*d^8 - 4*d^9) - 
              4*b^5*(48 - 864*d + 308*d^2 - 620*d^3 + 1482*d^4 - 722*d^5 - 
                40*d^6 + 96*d^7 - 19*d^8 + d^9) + 4*b^4*(240 - 24*d + 
                64*d^2 - 508*d^3 + 734*d^4 - 296*d^5 - 48*d^6 + 71*d^7 - 
                18*d^8 + d^9) - 4*b^8*(-336 + 984*d - 1224*d^2 + 460*d^3 + 
                326*d^4 - 520*d^5 + 326*d^6 - 97*d^7 + 8*d^8 + d^9) - 
              2*b^6*(-2304 + 816*d + 976*d^2 + 620*d^3 - 1938*d^4 + 
                1691*d^5 - 971*d^6 + 351*d^7 - 59*d^8 + 2*d^9) + 
              b^3*(-1920 + 6192*d - 2384*d^2 - 4592*d^3 + 5984*d^4 - 
                2275*d^5 - 229*d^6 + 329*d^7 - 65*d^8 + 4*d^9))*g1*gA)/
            (221184*(-1 + b)^3*b^4*(1 + b)^2*(-2 + d)*(-1 + d)^3*d*(1 + d)*
             F^2*M^3*Pi^2) + (a^3*(2*b*d*(-136 - 64*d + 116*d^2 + 43*d^3 - 
                37*d^4 - 9*d^5 + 3*d^6) - 2*b^9*d*(-280 + 96*d + 120*d^2 - 
                77*d^3 - 29*d^4 + 11*d^5 + 3*d^6) - 8*b^5*(-64 + 124*d - 
                124*d^2 + 151*d^3 - 34*d^4 - 50*d^5 + 15*d^6) - 
              d*(680 + 180*d - 422*d^2 + 27*d^3 + 75*d^4 - 22*d^5 - 3*d^6 + 
                d^7) + b^10*d*(-72 - 28*d + 110*d^2 + 47*d^3 - 35*d^4 - 
                14*d^5 + 3*d^6 + d^7) - 4*b^3*(176 + 528*d - 92*d^2 - 
                738*d^3 + 79*d^4 + 135*d^5 - 19*d^6 + 3*d^7) + 
              4*b^7*(560 - 704*d + 124*d^2 + 302*d^3 - 177*d^4 - 57*d^5 + 
                21*d^6 + 3*d^7) - 2*b^6*(-16 - 360*d + 1000*d^2 - 410*d^3 - 
                693*d^4 + 167*d^5 + 98*d^6 - 15*d^7 + d^8) + 2*b^4*(464 + 
                712*d - 608*d^2 + 306*d^3 - 641*d^4 + 41*d^5 + 106*d^6 - 
                9*d^7 + d^8) + b^2*(-2720 + 2488*d + 1964*d^2 - 2722*d^3 + 
                103*d^4 + 529*d^5 - 110*d^6 - d^7 + d^8) - b^8*(288 - 216*d - 
                692*d^2 + 650*d^3 + 483*d^4 - 217*d^5 - 86*d^6 + 17*d^7 + 
                d^8))*gA^2)/(24576*(-1 + b)^4*b^2*(1 + b)^2*(-1 + d)^2*d*
             (1 + d)*(2 + d)*F^2*M^3*Pi^2) + 
           (a^2*((-2 + d)^2*d*(-13 + 10*d) + b*d*(-124 + 216*d - 149*d^2 + 
                52*d^3 - 8*d^4) + b^7*d*(36 - 28*d + 13*d^2 - 8*d^3 + 
                2*d^4) + b^6*d*(64 - 50*d + 33*d^2 - 20*d^3 + 4*d^4) + 
              b^2*(-16 + 188*d - 338*d^2 + 147*d^3 + 16*d^4 - 16*d^5) + 
              b^4*(256 - 432*d + 304*d^2 - 175*d^3 + 74*d^4 - 12*d^5) + 
              b^5*(144 - 220*d + 148*d^2 - 67*d^3 + 24*d^4 - 4*d^5) + 
              b^3*(144 - 164*d - 112*d^2 + 203*d^3 - 84*d^4 + 10*d^5))*
             LECc11Delta)/(6144*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*((-2 + d)^2*d*(-31 + 25*d) + b*d*(-388 + 632*d - 393*d^2 + 
                119*d^3 - 16*d^4) + b^7*d*(72 - 66*d + 41*d^2 - 21*d^3 + 
                4*d^4) + b^6*d*(148 - 180*d + 131*d^2 - 55*d^3 + 8*d^4) + 
              b^2*(-112 + 396*d - 676*d^2 + 309*d^3 + 27*d^4 - 32*d^5) + 
              b^4*(592 - 1444*d + 1328*d^2 - 685*d^3 + 203*d^4 - 24*d^5) + 
              b^5*(288 - 540*d + 376*d^2 - 159*d^3 + 53*d^4 - 8*d^5) + 
              b^3*(48 - 128*d - 174*d^2 + 311*d^3 - 143*d^4 + 20*d^5))*
             LECc12Delta)/(18432*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*(-((-2 + d)^2*d*(30 + 5*d + 51*d^2 + 28*d^3)) - 
              4*b*d*(-8 - 36*d + 130*d^2 - 75*d^3 - 32*d^4 + 21*d^5) + 
              2*b^2*(-240 + 440*d - 820*d^2 + 444*d^3 + 225*d^4 - 134*d^5 + 
                d^6) + 2*b^9*d*(-380 + 36*d + 203*d^2 - 45*d^3 - 43*d^4 + 
                9*d^5 + 4*d^6) + 2*b^7*(-1520 + 1424*d + 938*d^2 - 655*d^3 - 
                167*d^4 + 71*d^5 + 5*d^6) + b^8*d*(-1336 + 308*d + 918*d^2 - 
                247*d^3 - 219*d^4 + 38*d^5 + 16*d^6) + 2*b^3*(-1728 + 
                2648*d - 154*d^2 - 1345*d^3 + 371*d^4 + 153*d^5 - 49*d^6 + 
                8*d^7) - 2*b^6*(2672 - 3232*d - 1288*d^2 + 2020*d^3 + 
                73*d^4 - 350*d^5 + 13*d^6 + 8*d^7) - 2*b^5*(960 - 3644*d + 
                2052*d^2 + 1183*d^3 - 579*d^4 - 251*d^5 + 51*d^6 + 12*d^7) - 
              2*b^4*(960 - 2480*d + 704*d^2 + 200*d^3 + 808*d^4 - 487*d^5 - 
                39*d^6 + 16*d^7))*LECc13Delta)/(73728*b^6*(-1 + d)^3*d*
             (1 + d)*(2 + d)*F^2*M^2*Pi^2) - 
           (a^2*(-((-2 + d)^2*d*(30 + 5*d + 3*d^2 + 4*d^3)) - 
              2*b*d*(92 - 96*d + 5*d^2 - 7*d^4 + 6*d^5) + 2*b^7*(-800 + 
                712*d + 474*d^2 - 365*d^3 - 76*d^4 + 43*d^5) + 
              4*b^9*d*(-100 + 4*d + 57*d^2 - 5*d^3 - 12*d^4 + d^5 + d^6) - 
              4*b^2*(120 - 190*d + 125*d^2 - 21*d^3 - 45*d^4 + 16*d^5 + 
                d^6) + b^8*d*(-688 + 64*d + 454*d^2 - 41*d^3 - 107*d^4 + 
                4*d^5 + 8*d^6) - 4*b^6*(688 - 778*d - 367*d^2 + 475*d^3 + 
                57*d^4 - 80*d^5 - 3*d^6 + 2*d^7) + 2*b^3*(-624 + 1184*d - 
                282*d^2 - 455*d^3 + 168*d^4 + 29*d^5 - 12*d^6 + 4*d^7) - 
              2*b^5*(480 - 1732*d + 1016*d^2 + 449*d^3 - 262*d^4 - 73*d^5 + 
                8*d^6 + 6*d^7) - 2*b^4*(240 - 980*d + 622*d^2 - 300*d^3 + 
                399*d^4 - 111*d^5 - 52*d^6 + 8*d^7))*LECc2Delta)/
            (24576*b^6*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*M^2*Pi^2) + 
           (a^2*(-2 + d)*(-(b^7*(-1 + d)*d^2) + b^6*d*(-2 + 5*d - 3*d^2) + 
              d*(54 - 53*d + 13*d^2) + b*d*(110 - 109*d + 51*d^2 - 12*d^3) + 
              b^5*d*(2 + 17*d - d^2 - 8*d^3 + 2*d^4) + b^2*(120 - 158*d + 
                173*d^2 - 105*d^3 + 30*d^4 - 8*d^5) - b^3*(8 - 160*d + 
                89*d^2 + 25*d^3 - 16*d^4 + 2*d^5) + b^4*(-8 + 58*d - 13*d^2 + 
                19*d^3 - 22*d^4 + 4*d^5))*LECc3Delta)/(3072*b^4*(-1 + d)^3*d*
             F^2*M^2*Pi^2) - (5*a^2*(-2 + d)*(b^7*(-1 + d)*d^2 + 
              b^5*d*(14 + 7*d - 5*d^2) + b*d*(26 - 15*d + d^2) + 
              d*(6 - 5*d + d^2) + b^6*d*(2 + d + d^2) + b^4*(8 + 34*d - 
                11*d^2 - 5*d^3) + b^2*(24 - 2*d + 7*d^2 - 5*d^3) + 
              b^3*(72 - 72*d + 33*d^2 - 5*d^3))*LECc4Delta)/
            (18432*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*(a*(-4 - 4*d + d^2 + d^3)*(30*b*(-2 + d)*d - 15*(-2 + d)^2*
                 d + 3*b^8*d*(4 - 13*d + 4*d^2) + 2*b^7*d*(-24 + 11*d + 
                  4*d^2 - 8*d^3 + 2*d^4) + b^3*(240 - 528*d + 394*d^2 - 
                  40*d^3 - 40*d^4 + 4*d^5) + b^6*(48 - 252*d + 259*d^2 - 
                  19*d^3 - 40*d^4 + 4*d^5) + b^2*(-240 + 552*d - 419*d^2 + 
                  119*d^3 - 16*d^4 + 4*d^5) + 2*b^5*(-96 + 290*d - 223*d^2 + 
                  36*d^3 + 4*d^4 + 4*d^5) + b^4*(288 - 452*d + 283*d^2 - 
                  105*d^3 + 8*d^4 + 8*d^5)) + 3*b^2*(-1 + d)*(-2*b^9*c2rbar*d*
                 (-4 - 4*d + d^2 + d^3) - b^10*c2rbar*d*(-4 - 4*d + d^2 + 
                  d^3) - 2*b*d*(2 + d)*(-4*c3rbar*(-4 - d + d^2) + 
                  c4rbar*d*(-4 + d + d^2) + c2rbar*(-11 + 2*d + 9*d^2 - 
                    4*d^3)) - 2*b^3*(2 + d)*(4*c3rbar*(24 - 11*d - 12*d^2 + 
                    5*d^3) + c4rbar*(-16 - 46*d + 38*d^2 + 19*d^3 - 13*d^4) + 
                  c2rbar*(-28 + 5*d + 17*d^2 - 12*d^3 + 4*d^4)) + 
                b^8*(2 + d)*(2*(2*c3rbar + c4rbar)*d*(-6 + d + d^2) + 
                  c2rbar*(8 - 12*d - 19*d^2 + 5*d^3 + 4*d^4)) + d*(-4 + d^2)*
                 (c2rbar*(-7 - 3*d + 4*d^2) + 2*(2*c3rbar*(5 + 3*d) + 
                    c4rbar*(-1 - 2*d + d^2))) - 2*b^5*(c2rbar*(88 + 46*d - 
                    101*d^2 - 41*d^3 + 22*d^4 + 4*d^5) + (-4 + d^2)*
                   (4*c3rbar*(-6 + d + d^2) + c4rbar*(-12 + 18*d + 13*d^2 - 
                      5*d^3))) + 2*b^7*(2 + d)*(c2rbar*(8 - 11*d - 19*d^2 + 
                    4*d^3 + 4*d^4) + d*(4*c3rbar*(-3 + d^2) - c4rbar*
                     (6 - 2*d - 3*d^2 + d^3))) - 2*b^6*(c2rbar*(32 + 34*d - 
                    23*d^2 - 30*d^3 + 3*d^4 + 8*d^5) - (2 + d)*
                   (4*c3rbar*(-12 + 9*d - 2*d^2 + d^3) + c4rbar*(-24 + 38*d + 
                      4*d^2 - 9*d^3 + d^4))) - b^2*(2 + d)*
                 (c2rbar*(-56 + 48*d + 33*d^2 - 55*d^3 + 16*d^4) + 
                  2*(4*c3rbar*(20 - 15*d - 6*d^2 + 5*d^3) + c4rbar*
                     (-8 - 10*d + 24*d^2 - 17*d^3 + 5*d^4))) + 
                2*b^4*(c2rbar*(-32 + 46*d + 59*d^2 - 52*d^3 - 21*d^4 + 
                    12*d^5) - (2 + d)*(8*c3rbar*(10 - 14*d + 4*d^2 + d^3) + 
                    c4rbar*(-40 - 12*d + 72*d^2 - 51*d^3 + 13*d^4))))*M))/
            (18432*(-1 + b)^2*b^4*(1 + b)*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*
             M^3*Pi^2)) + (a^3*(-3*(-2 + d)^3*d*(-24 - 122*d - 33*d^2 + 
              23*d^3 + 6*d^4) + b^12*(-2 + d)^2*d*(720 + 324*d - 160*d^2 - 
              109*d^3 + 9*d^4 + 22*d^5 + 4*d^6) + 2*b*(-2 + d)^2*d*
             (-224 - 16*d + 382*d^2 - 159*d^3 - 199*d^4 - 2*d^5 + 8*d^6) + 
            2*b^11*d*(1920 - 1152*d - 1128*d^2 + 372*d^3 + 326*d^4 - 21*d^5 - 
              49*d^6 + 2*d^8) - 4*b^7*(-896 + 2368*d - 1816*d^2 + 48*d^3 + 
              446*d^4 + 978*d^5 - 897*d^6 + 7*d^7 + 88*d^8 + 4*d^9) + 
            4*b^2*(-576 + 1648*d + 3200*d^2 - 8064*d^3 + 2808*d^4 + 
              2093*d^5 - 1265*d^6 - 61*d^7 + 93*d^8 + 4*d^9) - 
            4*b^10*(-2880 + 4368*d - 616*d^2 - 1344*d^3 + 98*d^4 + 347*d^5 + 
              55*d^6 - 95*d^7 + d^8 + 6*d^9) - 8*b^6*(-384 - 2960*d + 
              3700*d^2 + 3224*d^3 - 4841*d^4 + 225*d^5 + 1392*d^6 - 299*d^7 - 
              98*d^8 + 11*d^9) + b^4*(2560 - 23104*d + 19536*d^2 + 
              15488*d^3 - 4808*d^4 - 11240*d^5 + 3053*d^6 + 979*d^7 - 
              46*d^8 + 12*d^9) - 2*b^9*(-7680 + 14144*d - 1392*d^2 - 
              7016*d^3 + 432*d^4 + 1738*d^5 + 123*d^6 - 265*d^7 - 6*d^8 + 
              12*d^9) + 4*b^5*(-2944 - 1472*d + 10504*d^2 - 2664*d^3 - 
              7214*d^4 + 3166*d^5 + 1651*d^6 - 781*d^7 - 122*d^8 + 26*d^9) - 
            2*b^3*(-5120 + 6208*d + 368*d^2 - 1080*d^3 - 1784*d^4 + 
              1042*d^5 + 301*d^6 - 431*d^7 + 64*d^8 + 42*d^9) + 
            b^8*(1536 - 21696*d + 23408*d^2 + 1376*d^3 - 12200*d^4 + 
              3520*d^5 + 2563*d^6 - 1307*d^7 - 70*d^8 + 80*d^9))*hA^4)/
          (36864*(-1 + b)^4*b^4*(1 + b)^2*(-2 + d)*(-1 + d)^3*d*(1 + d)*
           (2 + d)*(4 + d)*F^2*M^3*Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(-((1 + b)*(-8 - 34*d + 41*d^2 - 13*d^3 - 5*d^4 + 3*d^5 + 
                 2*b^6*(18 + 9*d - 13*d^2 - 2*d^3 + 2*d^4) + 
                 b^4*(-72 - 38*d + 147*d^2 + 3*d^3 - 35*d^4 + 3*d^5) + 
                 2*b^2*(58 - 85*d - 87*d^2 + 97*d^3 - 28*d^4 + 3*d^5) + 
                 b*(-92 + 72*d + 91*d^2 - 21*d^3 - 17*d^4 + 3*d^5) + 
                 2*b^3*(-8 - 70*d + 44*d^2 + 17*d^3 - 14*d^4 + 3*d^5) + 
                 b^5*(-60 + 36*d + d^2 - 25*d^3 + d^4 + 3*d^5))*LECb4)/
              (12288*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^2) - 
             ((1 + b)*(-16 - 8*d + 22*d^2 - 11*d^3 + d^5 + b^6*(12 - 4*d - 
                  17*d^2 + 2*d^3 + 3*d^4) + b^4*(-24 + 24*d + 64*d^2 - 
                  19*d^3 - 10*d^4 + d^5) + b*(-84 + 34*d + 72*d^2 - 27*d^3 - 
                  4*d^4 + d^5) + 2*b^3*(-16 - 20*d + 23*d^2 - d^3 - 3*d^4 + 
                  d^5) + b^5*(-20 + 22*d + 2*d^2 - 15*d^3 + 2*d^4 + d^5) + 
                b^2*(-28 - 60*d - 13*d^2 + 48*d^3 - 17*d^4 + 2*d^5))*LECb5)/
              (6144*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
           g1*((-5*(1 + b)*(3*(-2 + d)^2*(-1 + d) + 2*b^8*(6 - 5*d - 3*d^2 + 
                  2*d^3) + b^7*(-12 + 62*d - 44*d^2 + 15*d^3 - 3*d^4) + 
                b*(12 - 12*d - 7*d^2 + 9*d^3 - 2*d^4) + b^2*(64 - 120*d + 
                  74*d^2 - 17*d^3 + d^4) + b^6*(16 + 20*d + 22*d^2 - 49*d^3 + 
                  19*d^4 - 2*d^5) + b^4*(-184 + 118*d + 65*d^2 - 81*d^3 + 
                  24*d^4 - 2*d^5) - b^5*(44 + 60*d - 131*d^2 + 71*d^3 - 
                  18*d^4 + 2*d^5) - b^3*(140 - 170*d + 36*d^2 + 29*d^3 - 
                  15*d^4 + 2*d^5))*LECb4)/(36864*b^4*(-1 + d)^3*F^2*Pi^2) + 
             (5*(-1 + b^2)*((-2 + d)^2*(-6 - 3*d + 5*d^2) + 
                2*b*(-6 + d - d^2 + d^3) + 2*b^7*(-2 + d)^2*(3 + 3*d + 
                  2*d^2 + d^3) + 2*b^5*(-14 + 25*d - 9*d^2 - 15*d^3 + 
                  6*d^4) + 2*b^3*(16 - 16*d + 3*d^2 + 3*d^3 - 4*d^4 + d^5) + 
                b^6*(8 + 30*d + 9*d^2 - 5*d^3 - 8*d^4 + 2*d^5) - 
                b^2*(-72 + 70*d + 95*d^2 - 89*d^3 + 14*d^4 + 2*d^5) + 
                b^4*(24 - 48*d + 12*d^2 + 11*d^3 - 15*d^4 + 4*d^5))*LECb5)/
              (36864*b^4*(-1 + d)^3*(1 + d)*F^2*Pi^2))) + 
         hA^2*(-((-1 + b)*(1 + b)^3*(-((-2 + d)^2*(-13 + 10*d)) + b^4*
                (-8 + 6*d + 7*d^2 - 4*d^3) - 2*b^2*(-8 + 23*d - 18*d^2 + 
                 5*d^3) - 2*b^3*(28 - 28*d + 18*d^2 - 8*d^3 + d^4) + b^5*
                (36 - 28*d + 13*d^2 - 8*d^3 + 2*d^4) + b*(20 - 32*d + 
                 43*d^2 - 32*d^3 + 8*d^4))*LECc11Delta)/(6144*b^4*(-1 + d)^3*
             F^2*Pi^2) - ((-1 + b)*(1 + b)^3*(-((-2 + d)^2*(-31 + 25*d)) + 
              b^4*(4 - 48*d + 49*d^2 - 13*d^3) - 2*b^2*(4 - 4*d - 6*d^2 + 
                5*d^3) - 2*b^3*(106 - 121*d + 66*d^2 - 21*d^3 + 2*d^4) + 
              b^5*(72 - 66*d + 41*d^2 - 21*d^3 + 4*d^4) + b*(140 - 184*d + 
                131*d^2 - 69*d^3 + 16*d^4))*LECc12Delta)/
            (18432*b^4*(-1 + d)^3*F^2*Pi^2) - ((-1 + b)^2*(1 + b)^4*
             (-((-2 + d)^2*(15 - 5*d + 28*d^2)) + 2*b*(68 - 48*d + d^2 + 
                31*d^3 - 14*d^4) + 2*b^2*(-76 - 80*d + 114*d^2 - 25*d^3 + 
                d^4) + b^4*(92 + 36*d + 35*d^2 - 51*d^3 + 2*d^4) + 
              2*b^5*(-190 + 113*d + 45*d^2 - 45*d^3 + d^4 + 4*d^5) + 
              2*b^3*(168 - 67*d - 54*d^2 + 18*d^3 - 11*d^4 + 8*d^5))*
             LECc13Delta)/(73728*b^6*(-1 + d)^3*(1 + d)*F^2*Pi^2) + 
           ((-1 + b)^2*(1 + b)^4*(-((-2 + d)^2*(15 - 5*d + 4*d^2)) + 
              b^4*(56 - 12*d + 5*d^2 - 3*d^3 - 4*d^4) + b^2*(4 - 100*d + 
                54*d^2 + 10*d^3 - 4*d^4) - 2*b*(-14 + 9*d - 13*d^2 + 2*d^3 + 
                2*d^4) + 4*b^5*(-50 + 27*d + 15*d^2 - 10*d^3 - d^4 + d^5) + 
              2*b^3*(84 - 41*d - 27*d^2 + 14*d^3 - 8*d^4 + 4*d^5))*
             LECc2Delta)/(24576*b^6*(-1 + d)^3*(1 + d)*F^2*Pi^2) + 
           ((-1 + b)*(1 + b)^3*(-2 + d)*(54 - 53*d + b^5*(-1 + d)*d + 
              13*d^2 + b^4*(2 - 3*d + d^2) + b*(2 - 3*d + 25*d^2 - 12*d^3) + 
              2*b^2*(-16 + 13*d - 7*d^2 + 3*d^3) - 2*b^3*(1 + 8*d - 4*d^3 + 
                d^4))*LECc3Delta)/(3072*b^4*(-1 + d)^3*F^2*Pi^2) + 
           (5*(-1 + b)^2*(1 + b)^4*(-2 + d)*(6 - 5*d + b^3*(-1 + d)*d + d^2 + 
              b^2*(2 + 3*d - d^2) - b*(-14 + 5*d + d^2))*LECc4Delta)/
            (18432*b^4*(-1 + d)^3*F^2*Pi^2) - 
           (5*a*(-2*(-8 + d)*(-2 + d)^4*d + 2*b*(-2 + d)^3*(49 - 30*d - 
                27*d^2 + 10*d^3) + b^2*(-2 + d)^2*(-292 - 252*d + 698*d^2 - 
                271*d^3 + 21*d^4 + 2*d^5) + b^16*(-2 + d)^2*(188 - 203*d - 
                77*d^2 + 45*d^3 + 9*d^4 - d^5 + 3*d^6) + 2*b^15*(-2 + d)^2*(
                180 - 68*d - 167*d^2 + 27*d^3 + 7*d^4 - 13*d^5 + 4*d^6) + 
              2*b^3*(2176 - 5776*d + 4472*d^2 + 642*d^3 - 2599*d^4 + 
                1367*d^5 - 289*d^6 + 21*d^7) + b^4*(5136 - 8156*d - 
                2564*d^2 + 12425*d^3 - 10363*d^4 + 4515*d^5 - 1239*d^6 + 
                207*d^7 - 15*d^8) - 2*b^5*(4984 - 13180*d + 10990*d^2 + 
                673*d^3 - 5126*d^4 + 2169*d^5 - 88*d^6 - 108*d^7 + 16*d^8) + 
              b^10*(-7056 + 19216*d - 19996*d^2 + 7356*d^3 + 1862*d^4 - 
                3353*d^5 + 2183*d^6 - 822*d^7 + 144*d^8 - 8*d^9) + 
              b^12*(7152 - 15460*d + 12468*d^2 - 4881*d^3 + 379*d^4 + 
                1189*d^5 - 965*d^6 + 273*d^7 - 9*d^8 - 4*d^9) + 
              2*b^9*(-7144 + 8012*d - 1122*d^2 + 2211*d^3 - 6038*d^4 + 
                4489*d^5 - 1626*d^6 + 360*d^7 - 46*d^8 + 2*d^9) + 
              b^6*(-6880 + 23400*d - 14216*d^2 - 16470*d^3 + 23636*d^4 - 
                11749*d^5 + 2965*d^6 - 364*d^7 + 6*d^8 + 2*d^9) + 
              2*b^7*(12576 - 19720*d + 7160*d^2 + 3884*d^3 - 3495*d^4 - 
                49*d^5 + 817*d^6 - 255*d^7 + 14*d^8 + 2*d^9) + 
              b^8*(19600 - 40100*d + 16988*d^2 + 18251*d^3 - 23187*d^4 + 
                11027*d^5 - 3035*d^6 + 589*d^7 - 75*d^8 + 4*d^9) + 
              2*b^13*(-4312 + 6876*d - 570*d^2 - 4051*d^3 + 2796*d^4 - 
                433*d^5 - 472*d^6 + 316*d^7 - 74*d^8 + 6*d^9) + 
              b^14*(-3712 + 8424*d - 5552*d^2 + 26*d^3 + 1596*d^4 - 807*d^5 + 
                55*d^6 + 128*d^7 - 54*d^8 + 6*d^9) - 2*b^11*(-9808 + 
                14440*d - 1704*d^2 - 6158*d^3 + 3731*d^4 - 263*d^5 - 
                885*d^6 + 521*d^7 - 118*d^8 + 10*d^9))*g1^2)/
            (221184*b^6*(-1 + b^2)^3*(-2 + d)*(-1 + d)^4*(1 + d)*F^2*M*
             Pi^2) + (5*a*(24*(-2 + d)^2*(-1 + d^2) + 3*b^2*(72 - 68*d - 
                138*d^2 + 111*d^3 + d^4 - 11*d^5 + d^6) + 6*b*(8 + 20*d - 
                20*d^2 - 8*d^3 + 16*d^4 - 7*d^5 + d^6) + 3*b^9*(72 + 4*d - 
                66*d^2 + 5*d^3 + 3*d^4 + d^5 + d^6) + b^4*(-1992 - 492*d + 
                2170*d^2 - 549*d^3 - 555*d^4 + 317*d^5 - 55*d^6 + 4*d^7) + 
              b^3*(-936 - 588*d + 1110*d^2 - 209*d^3 - 207*d^4 + 145*d^5 - 
                39*d^6 + 4*d^7) + b^7*(-648 + 132*d + 1018*d^2 - 447*d^3 - 
                33*d^4 + 47*d^5 - 25*d^6 + 4*d^7) + b^8*(-168 + 420*d + 
                30*d^2 - 155*d^3 + 99*d^4 - 29*d^5 - 9*d^6 + 4*d^7) + 
              b^5*(-696 - 1116*d + 478*d^2 + 833*d^3 - 761*d^4 + 359*d^5 - 
                89*d^6 + 8*d^7) + b^6*(-552 - 492*d + 814*d^2 - 157*d^3 - 
                275*d^4 + 257*d^5 - 83*d^6 + 8*d^7))*g1*gA)/
            (221184*(-1 + b)*b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2) - 
           (a*(340 - 80*d - 171*d^2 + 99*d^3 - 12*d^4 - 5*d^5 + d^6 + 
              b*(476 - 84*d - 285*d^2 + 113*d^3 + 18*d^4 - 11*d^5 + d^6) + 
              b^6*(244 - 232*d + 51*d^2 + 75*d^3 - 26*d^4 - 5*d^5 + d^6) + 
              b^7*(-36 + 4*d + 53*d^2 - 3*d^3 - 16*d^4 + d^5 + d^6) + 
              b^3*(-52 + 544*d - 137*d^2 - 193*d^3 + 120*d^4 - 33*d^5 + 
                3*d^6) + b^4*(116 + 356*d - 561*d^2 + 41*d^3 + 92*d^4 - 
                27*d^5 + 3*d^6) + b^2*(-108 + 340*d + 177*d^2 - 279*d^3 + 
                106*d^4 - 27*d^5 + 3*d^6) + b^5*(300 - 176*d - 231*d^2 + 
                115*d^3 + 38*d^4 - 21*d^5 + 3*d^6))*gA^2)/(24576*(-1 + b)*b^2*
             (-1 + d)^2*(1 + d)*F^2*M*Pi^2) + 
           (-(a*(-15*(-2 + d)^3*(1 + d) + 15*b*(-2 + d)^2*d*(1 + d) + 
                3*b^9*(-8 + 22*d + 9*d^2 - 17*d^3 + 4*d^4) - 3*b^3*d*
                 (62 + 25*d - 50*d^2 - 5*d^3 + 8*d^4) - 3*b^7*(-16 + 66*d + 
                  43*d^2 - 54*d^3 - 7*d^4 + 8*d^5) - 3*b^5*(-56 - 54*d + 
                  69*d^2 + 8*d^3 - 43*d^4 + 16*d^5) + b^8*(120 - 62*d - 
                  113*d^2 + 97*d^3 + 4*d^4 - 20*d^5 + 4*d^6) + 
                b^2*(-504 + 286*d + 343*d^2 - 326*d^3 + 97*d^4 - 20*d^5 + 
                  4*d^6) + 3*b^4*(256 - 162*d - 171*d^2 + 196*d^3 - 59*d^4 - 
                  4*d^5 + 4*d^6) + 3*b^6*(-168 + 86*d + 135*d^2 - 102*d^3 + 
                  9*d^4 - 4*d^5 + 4*d^6))) + 3*(-1 + b)^2*b^2*(1 + b)^3*
              (-1 + d)*((-1 + b^2)*c2rbar*(14 - d - 11*d^2 + 4*d^3 + 
                 b^4*(-2 - d + d^2) + b*(-6 - 2*d + 4*d^2) - 2*b^2*
                  (-5 - 6*d + d^2 + 2*d^3)) - 2*(2*c3rbar*(-10 - 
                   2*b^3*(-3 + d) - d + 3*d^2 - 4*b*(-3 + d^2) + 
                   b^4*(-6 + d + d^2) + 2*b^2*(-5 - d + 2*d^2)) + 
                 c4rbar*(2 + 3*d - 4*d^2 + d^3 + b^4*(-6 + d + d^2) + 
                   b^3*(6 + d^2 - d^3) + b^2*(10 + 2*d - 9*d^2 + 3*d^3) - 
                   b*(4 + 2*d - 7*d^2 + 3*d^3))))*M)/(18432*(-1 + b)^2*b^4*
             (-1 + d)^3*(1 + d)*F^2*M*Pi^2)) - 
         (a*(3*(-2 + d)^3*(-19 - 13*d + 22*d^2) + b^13*(-2 + d)^2*
             (90 - 27*d - 11*d^2 - 2*d^3 + 4*d^4) - b*(-2 + d)^2*
             (-314 - 63*d + 389*d^2 - 86*d^3 + 16*d^4) - 
            4*b^11*(48 - 94*d + 109*d^2 - 75*d^3 + 39*d^4 - 16*d^5 + 3*d^6) - 
            8*b^7*(-384 + 452*d - 27*d^2 - 108*d^3 + 28*d^4 - 4*d^5 + 
              3*d^6) - 4*b^2*(-588 + 904*d - 127*d^2 - 443*d^3 + 347*d^4 - 
              101*d^5 + 8*d^6) - 4*b^10*(524 - 748*d + 265*d^2 - 25*d^3 + 
              65*d^4 - 45*d^5 + 8*d^6) + b^12*(840 - 1116*d + 298*d^2 + 
              75*d^3 + 27*d^4 - 42*d^5 + 8*d^6) + 4*b^3*(416 - 534*d + 
              55*d^2 - 171*d^3 + 319*d^4 - 128*d^5 + 9*d^6) - 
            b^5*(456 - 1684*d + 3146*d^2 - 2459*d^3 + 465*d^4 + 110*d^5 + 
              12*d^6) - 8*b^6*(-248 + 346*d - 21*d^2 - 442*d^3 + 466*d^4 - 
              171*d^5 + 16*d^6) + b^9*(-1608 + 1580*d + 390*d^2 - 815*d^3 + 
              353*d^4 - 118*d^5 + 24*d^6) + b^8*(1400 - 2732*d + 1534*d^2 - 
              725*d^3 + 751*d^4 - 410*d^5 + 80*d^6) + 
            b^4*(1208 - 2116*d - 794*d^2 + 2465*d^3 - 1111*d^4 - 30*d^5 + 
              104*d^6))*hA^4)/(36864*(-1 + b)^3*b^4*(1 + b)^2*(-2 + d)*
           (-1 + d)^3*(1 + d)*F^2*M*Pi^2))*B0i[bb0, M^2/a^2, 0, 
         (b^2*M^2)/a^2] + 
       (hA^2*(-((1 + b)^3*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*
              (-2 - b + b^2*(-1 + d) + d))/(1536*b^5*(-1 + d)^2*F^2*Pi^2) - 
           (a*(-2 + b^4*(-1 + d) + d + b^2*(-7 + 4*d) + b^3*(-5 + 6*d - 
                2*d^2) + b*(-9 + 8*d - 2*d^2))*gA^2)/(96*b*(-1 + b^2)^3*
             (-2 + d)*(-1 + d)*F^2*M*Pi^2)) + 
         (a*(2*(-2 + d)^3 + b*(-2 + d)^2*(-21 + 10*d + 3*d^2) + 
            b^4*(480 - 808*d + 428*d^2 - 72*d^3) + 
            b^8*(512 - 880*d + 336*d^2 + 102*d^3 - 64*d^4) + 
            b^10*(236 - 506*d + 296*d^2 + 18*d^3 - 42*d^4) + 
            b^3*(268 - 488*d + 301*d^2 - 68*d^3 + 3*d^4) + 
            2*b^2*(-30 + 31*d + 6*d^2 - 13*d^3 + 3*d^4) - 
            4*b^6*(32 - 47*d + 41*d^2 - 26*d^3 + 7*d^4) + 
            2*b^5*(92 - 196*d + 151*d^2 - 56*d^3 + 9*d^4) + 
            2*b^7*(200 - 572*d + 601*d^2 - 294*d^3 + 57*d^4) + 
            b^11*(116 - 400*d + 529*d^2 - 320*d^3 + 75*d^4) + 
            b^9*(652 - 1668*d + 1683*d^2 - 830*d^3 + 171*d^4))*hA^4)/
          (9216*(-1 + b)^3*b^7*(1 + b)^2*(-2 + d)*(-1 + d)^3*F^2*M*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] + 
       ((b^3*(4 - 3*d) - 3*b*(-2 + d) + (-2 + d)^2 + b^4*(2 - 3*d + d^2) + 
          b^2*(8 - 7*d + 2*d^2))*gA^2*hA^2*M*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/(96*a*(-1 + b)^2*b^2*(1 + b)^2*
         (-2 + d)*(-1 + d)*F^2*Pi^2) - (5*(-2 - b + b^2*(-1 + d) + d)*
         (8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 2*b^2*(2 + 6*d - 5*d^2 + 
            d^3) + b^4*(-28 + 40*d - 25*d^2 + 5*d^3))*g1^2*hA^2*M*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(1728*a*(-1 + b)^2*b*(1 + b)^2*(-2 + d)*(-1 + d)^3*
         F^2*Pi^2) + ((-2 - b + b^2*(-1 + d) + d)*(3*(-2 + d)^2 + 
          b^5*(8 + 24*d - 18*d^2) - 2*b*(-12 + 4*d + d^2) - 
          4*b^3*(-16 + 4*d + 3*d^2) + 3*b^6*(12 - 20*d + 9*d^2) + 
          b^2*(76 - 68*d + 21*d^2) + b^4*(100 - 116*d + 45*d^2))*hA^4*M*
         C0i[cc0, (b^2*M^2)/a^2, 0, M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (2304*a*(-1 + b)^2*b^4*(1 + b)*(-2 + d)*(-1 + d)^2*F^2*Pi^2), 
     deltae15qTo4Delta -> 
      (gA*hA*(-(a^2*(-10 + b^2*(-4 + d)*(-2 + d)^2 + 13*d - 4*d^2 + b^4*
                (-2 + d)*(1 + d)^2 - b*(14 - 20*d + d^3) - b^3*(6 + 10*d - 
                 4*d^2 + d^3))*LECb4)/(192*(-1 + b)^3*b^2*(1 + b)^2*
             (-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^2) - 
           (a^2*(-40 + 44*d - 12*d^2 + b*(-52 + 40*d + 5*d^2 - 3*d^3) + 
              b^2*(-48 + 50*d - 19*d^2 + 3*d^3) - b^3*(8 + 10*d - 7*d^2 + 
                3*d^3) + b^4*(4 - 4*d - 5*d^2 + 3*d^3))*LECb5)/
            (384*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*
             Pi^2)) + hA^2*((5*a^3*((-2 + d)^3*(8 + 3*d + 3*d^2) - 
              b*(-2 + d)^2*(-56 + 30*d - 23*d^2 + 5*d^3 + 2*d^4) + 
              b^3*(304 - 496*d + 352*d^2 - 114*d^3 + 26*d^4 - 4*d^5) + 
              b^4*(16 - 40*d + 4*d^2 + 36*d^3 - 63*d^4 + 29*d^5 - 4*d^6) + 
              b^5*(-16 + 24*d - 28*d^2 - 16*d^3 + 35*d^4 - 15*d^5 + 2*d^6) + 
              2*b^2*(56 + 152*d - 232*d^2 + 105*d^3 - 9*d^4 - 8*d^5 + 2*d^6))*
             g1*gA)/(2304*(-1 + b)^4*b^3*(1 + b)^2*(-2 + d)*(-1 + d)^3*d*
             (1 + d)*F^2*M^3*Pi^2) - (a^3*(3*b^3*d*(-38 + 104*d - 303*d^2 + 
                187*d^3 - 39*d^4 + d^5) + 2*b^8*d*(264 + 6*d - 166*d^2 + 
                77*d^3 - 14*d^4 + d^5) + 3*b^7*d*(76 - 54*d - 63*d^2 + 
                53*d^3 - 13*d^4 + d^5) + 3*b*(-156 + 194*d - 80*d^2 + 
                157*d^3 - 84*d^4 + 3*d^5 + 2*d^6) - 3*b^6*(-168 + 732*d + 
                85*d^2 - 521*d^3 + 246*d^4 - 45*d^5 + 3*d^6) - 
              3*b^5*(-156 + 264*d - 38*d^2 - 249*d^3 + 164*d^4 - 41*d^5 + 
                4*d^6) - 3*(72 - 282*d + 169*d^2 - 45*d^3 + 49*d^4 - 27*d^5 + 
                4*d^6) + 3*b^4*(72 + 484*d + 347*d^2 - 855*d^3 + 455*d^4 - 
                111*d^5 + 12*d^6) - b^2*(504 + 822*d + 75*d^2 - 1319*d^3 + 
                850*d^4 - 217*d^5 + 17*d^6))*gA^2)/(1152*(-1 + b)^4*b^2*
             (1 + b)^3*(-3 + d)*(-1 + d)^2*d*(1 + d)*F^2*M^3*Pi^2) - 
           (a^2*(2*a*b^3*(8 + 6*d + d^2)*(12 - 100*d + 59*d^2 + 12*d^3 - 
                13*d^4 + 2*d^5 + 2*b^6*d*(32 + 12*d - 17*d^2 + 3*d^3) - 
                2*b^5*d*(-18 + 9*d + 17*d^2 - 9*d^3 + d^4) + 
                b^2*(24 + 98*d + 55*d^2 - 115*d^3 + 43*d^4 - 5*d^5) - 
                b*(-12 + 40*d - 15*d^2 + 19*d^3 - 9*d^4 + d^5) + 
                b^4*(48 - 180*d - 72*d^2 + 119*d^3 - 34*d^4 + 3*d^5) + 
                b^3*(48 - 46*d + d^2 + 63*d^3 - 29*d^4 + 3*d^5)) + 
              (2*(c2rbar + 2*c3rbar - c4rbar)*d*(48 + 44*d - 20*d^2 - 
                  15*d^3 + 2*d^4 + d^5) + b*(c2rbar + 2*c3rbar - c4rbar)*d*
                 (288 + 288*d - 86*d^2 - 83*d^3 + 8*d^4 + 5*d^5) - 
                2*b^2*(-24 - 34*d - 7*d^2 + 4*d^3 + d^4)*((2*c3rbar - c4rbar)*
                   (8 - 4*d + d^2) + 2*c2rbar*(4 - 3*d + d^2)) - 
                2*b^8*(-24 - 34*d - 7*d^2 + 4*d^3 + d^4)*(c2rbar*d^2 + 
                  4*c4rbar*(-8 + 18*d - 13*d^2 + 3*d^3)) + 2*b^6*
                 (-24 - 10*d + 3*d^2 + d^3)*(2*c2rbar*(10 - 9*d^2 + 2*d^3 + 
                    d^4) + 2*c3rbar*(40 - 24*d - 21*d^2 + 5*d^3 + 2*d^4) + 
                  c4rbar*(-64 + 36*d + 57*d^2 - 65*d^3 + 18*d^4)) + 
                b^7*(8 + 6*d + d^2)*(2*c2rbar*(168 + 484*d - 39*d^2 - 
                    278*d^3 + 77*d^4) + c4rbar*(672 - 984*d - 709*d^2 + 
                    968*d^3 - 289*d^4 + 26*d^5) - 2*c3rbar*(-624 - 1344*d + 
                    527*d^2 + 596*d^3 - 285*d^4 + 30*d^5)) - 
                b^9*(8 + 14*d + 7*d^2 + d^3)*(c2rbar*(192 + 176*d - 251*d^2 + 
                    57*d^3) + 4*(c4rbar*(48 - 138*d + 81*d^2 - 13*d^3) + 
                    c3rbar*(192 + 24*d - 152*d^2 + 58*d^3 - 6*d^4))) - 
                2*b^4*(-12 + d + d^2)*(2*c2rbar*(8 - 12*d^2 - 4*d^3 + d^4 + 
                    d^5) + (2 + d)*(c4rbar*d*(6 + 19*d - 21*d^2 + 6*d^3) + 
                    2*c3rbar*(-24 + 14*d - 19*d^2 + d^3 + 2*d^4))) + 
                b^3*(-3 + d)*(c2rbar*(-512 - 560*d - 80*d^2 + 24*d^3 + 
                    78*d^4 + 26*d^5 + 4*d^6) + (8 + 6*d + d^2)*
                   (2*c3rbar*d*(-124 + 31*d + 21*d^2 - 2*d^3) + c4rbar*
                     (-80 + 124*d - 11*d^2 - 45*d^3 + 14*d^4))) - 
                b^5*(4 + d)*(4*c2rbar*(168 + 400*d + 130*d^2 - 187*d^3 - 
                    59*d^4 + 27*d^5 + d^6) - (2 + d)*(c4rbar*(-480 + 816*d + 
                      501*d^2 - 898*d^3 + 337*d^4 - 40*d^5) + 2*c3rbar*
                     (-672 - 672*d + 119*d^2 + 550*d^3 - 221*d^4 + 20*d^5))))*
               M))/(768*(-1 + b)^3*b^5*(1 + b)^2*(-3 + d)*(-1 + d)^2*d*
             (1 + d)*(2 + d)*(4 + d)*F^2*M^3*Pi^2)) + 
         (a^3*(-4*(-2 + d)^3*d*(-24 - 34*d - 7*d^2 + 4*d^3 + d^4) + 
            32*b^10*(-2 + d)^2*(-96 + 32*d + 138*d^2 - 37*d^3 - 45*d^4 + 
              5*d^5 + 3*d^6) - 2*b*(-2 + d)^2*d*(456 + 430*d - 245*d^2 - 
              241*d^3 - 4*d^4 + 21*d^5 + 3*d^6) + b^6*(-19968 + 65408*d - 
              76224*d^2 + 784*d^3 + 48332*d^4 - 17436*d^5 - 7981*d^6 + 
              4159*d^7 + 257*d^8 - 211*d^9) + b^9*(89088 + 191488*d - 
              197552*d^2 - 133660*d^3 + 123508*d^4 + 17083*d^5 - 24488*d^6 + 
              1572*d^7 + 1128*d^8 - 127*d^9) + b^2*(-3072 + 640*d + 
              1760*d^2 - 976*d^3 + 1284*d^4 - 296*d^5 - 475*d^6 + 161*d^7 + 
              23*d^8 - 9*d^9) + 8*b^11*(-6912 - 4128*d + 9592*d^2 + 
              3020*d^3 - 4958*d^4 - 213*d^5 + 908*d^6 - 95*d^7 - 40*d^8 + 
              6*d^9) + b^3*(-39936 + 51136*d - 6560*d^2 - 20172*d^3 + 
              11032*d^4 - 2209*d^5 + 1308*d^6 - 666*d^7 + 52*d^8 + 15*d^9) + 
            b^8*(-36864 + 58368*d - 10464*d^2 + 792*d^3 - 9652*d^4 - 
              2998*d^5 + 4937*d^6 - 235*d^7 - 301*d^8 + 17*d^9) + 
            b^4*(-13824 + 14976*d - 8352*d^2 + 9000*d^3 - 3572*d^4 - 
              4638*d^5 + 3539*d^6 - 317*d^7 - 207*d^8 + 35*d^9) + 
            b^5*(37632 + 64448*d - 105968*d^2 + 22676*d^3 + 5804*d^4 + 
              827*d^5 + 2138*d^6 - 1656*d^7 - 86*d^8 + 105*d^9) + 
            b^7*(-137472 - 71488*d + 112944*d^2 + 128956*d^3 - 103876*d^4 - 
              18935*d^5 + 25688*d^6 - 3298*d^7 - 1180*d^8 + 261*d^9))*hA^4)/
          (4608*(-1 + b)^4*b^7*(1 + b)^2*(-3 + d)*(-2 + d)*(-1 + d)^3*d*
           (1 + d)*(2 + d)*(4 + d)*F^2*M^3*Pi^2))*A0[M^2/a^2] + 
       (hA*(g1*((-5*a^2*(24*b^8*d*(2 + d)^2*(2 - 3*d + d^2) + 3*(-2 + d)^2*d*
                 (4 - 8*d + 9*d^2) - 3*b*d*(-16 + 64*d - 104*d^2 + 64*d^3 - 
                  17*d^4 + 2*d^5) - 3*b^7*d*(112 - 240*d + 8*d^2 + 40*d^3 - 
                  11*d^4 + 4*d^5) + b^2*(192 - 1488*d + 3056*d^2 - 2824*d^3 + 
                  1216*d^4 - 209*d^5 + 6*d^6) + b^6*(768 - 1104*d + 144*d^2 + 
                  600*d^3 - 232*d^4 - 59*d^5 + 34*d^6 - 4*d^7) + 
                b^5*(-1344 + 4272*d - 3408*d^2 + 608*d^3 + 232*d^4 - 
                  127*d^5 + 38*d^6 - 4*d^7) + b^3*(192 + 240*d - 1600*d^2 + 
                  1168*d^3 - 24*d^4 - 189*d^5 + 52*d^6 - 4*d^7) - 
                b^4*(-192 + 336*d + 144*d^2 + 488*d^3 - 796*d^4 + 399*d^5 - 
                  80*d^6 + 4*d^7))*LECb4)/(110592*(-1 + b)*b^4*(-1 + d)^3*d*F^
                2*M^2*Pi^2) + (5*a^2*(3*(-2 + d)^2*d*(4 - 8*d - 3*d^2 + 
                  10*d^3) + 3*b^7*d*(2 + d)^2*(28 - 18*d + 6*d^2 - 8*d^3 + 
                  3*d^4) + 3*b*d*(16 - 32*d + 32*d^2 + 4*d^3 - 11*d^4 + 
                  2*d^5) + 3*b^6*d*(48 + 88*d + 84*d^2 + 26*d^3 - 44*d^4 - 
                  12*d^5 + 5*d^6) + b^5*(1344 - 816*d - 48*d^2 + 224*d^3 - 
                  232*d^4 - 23*d^5 + 22*d^6) + b^4*(576 + 528*d - 48*d^2 - 
                  64*d^3 - 388*d^4 + 13*d^5 + 82*d^6 - 12*d^7) + 
                b^3*(192 + 144*d + 488*d^2 - 884*d^3 + 258*d^4 + 2*d^5 + 
                  16*d^6 - 9*d^7) + b^2*(192 - 1392*d + 1784*d^2 + 628*d^3 - 
                  1902*d^4 + 944*d^5 - 140*d^6 - 3*d^7))*LECb5)/
              (110592*b^4*(-1 + d)^3*d*(1 + d)*F^2*M^2*Pi^2)) + 
           gA*(-(a^2*(-(b^2*(-2 + d)^2*(-240 + 248*d + 68*d^2 - 239*d^3 + 
                    49*d^4)) + b^10*d*(288 + 280*d - 100*d^2 - 90*d^3 + 
                   7*d^4 + 5*d^5) - 2*b^6*(1056 + 512*d - 2692*d^2 + 
                   488*d^3 + 1097*d^4 - 403*d^5 + 2*d^6) + b*d*(528 - 592*d - 
                   560*d^2 + 414*d^3 + 11*d^4 - 38*d^5 + 3*d^6) + 
                 d*(240 - 56*d - 160*d^2 + 36*d^3 + 40*d^4 - 19*d^5 + 
                   3*d^6) + b^9*d*(-288 - 88*d + 112*d^2 - 96*d^3 - 49*d^4 + 
                   16*d^5 + 3*d^6) + 2*b^3*(96 - 536*d + 620*d^2 - 275*d^4 + 
                   74*d^5 + 15*d^6) - 2*b^7*(576 - 760*d - 356*d^2 + 
                   624*d^3 - 187*d^4 - 134*d^5 + 39*d^6) - 2*b^4*(-1344 - 
                   64*d + 1628*d^2 + 284*d^3 - 1381*d^4 + 566*d^5 - 58*d^6 + 
                   3*d^7) + b^8*(1152 - 560*d - 2160*d^2 + 632*d^3 + 
                   706*d^4 - 156*d^5 - 49*d^6 + 3*d^7) - 2*b^5*(-1440 + 
                   824*d + 828*d^2 - 944*d^3 + 71*d^4 + 189*d^5 - 35*d^6 + 
                   3*d^7))*LECb4)/(18432*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^
                2*d*(1 + d)*F^2*M^2*Pi^2) - (a^2*(3*b^10*d*(128 + 40*d - 
                  140*d^2 - 30*d^3 + 27*d^4 + 5*d^5) + b^2*(3840 - 3776*d + 
                  760*d^2 + 1540*d^3 - 1670*d^4 + 625*d^5 - 77*d^6) - 
                2*b^6*(1728 - 704*d - 4136*d^2 + 2944*d^3 + 976*d^4 - 
                  719*d^5 + d^6) + 2*b*d*(1392 - 748*d - 1060*d^2 + 761*d^3 - 
                  91*d^4 - 22*d^5 + 2*d^6) + 2*b^9*d*(-192 + 68*d + 188*d^2 - 
                  109*d^3 - 61*d^4 + 14*d^5 + 2*d^6) + d*(960 - 368*d - 
                  500*d^2 + 268*d^3 - 5*d^4 - 17*d^5 + 4*d^6) + 
                4*b^3*(864 - 1064*d + 400*d^2 + 460*d^3 - 575*d^4 + 151*d^5 + 
                  10*d^6) - 4*b^7*(384 - 760*d - 64*d^2 + 716*d^3 - 223*d^4 - 
                  121*d^5 + 26*d^6) - 8*b^5*(-480 + 508*d + 206*d^2 - 
                  418*d^3 - 13*d^4 + 98*d^5 - 10*d^6 + d^7) - 
                2*b^4*(-3072 + 2848*d + 1424*d^2 - 928*d^3 - 1378*d^4 + 
                  803*d^5 - 79*d^6 + 4*d^7) + b^8*(1536 - 1920*d - 2480*d^2 + 
                  2836*d^3 + 688*d^4 - 533*d^5 - 77*d^6 + 4*d^7))*LECb5)/
              (36864*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^
                2))) + hA^2*((-5*a^3*(-3*(-2 + d)^3*d*(24 - 2*d - 29*d^2 + 
                3*d^4) - 3*b*(-2 + d)^2*d*(-504 + 192*d + 244*d^2 - 93*d^3 - 
                18*d^4 + 7*d^5) + 3*b^15*d*(5952 - 4168*d - 4084*d^2 + 
                2354*d^3 + 1085*d^4 - 388*d^5 - 109*d^6 + 3*d^7 + 3*d^9) + 
              3*b^14*d*(4224 + 3032*d - 6964*d^2 - 1694*d^3 + 2041*d^4 + 
                86*d^5 + 19*d^6 + 9*d^7 - 40*d^8 + 7*d^9) + 3*b^2*(9984 - 
                17824*d + 13352*d^2 - 9752*d^3 + 7014*d^4 - 1798*d^5 - 
                1007*d^6 + 775*d^7 - 183*d^8 + 15*d^9) - b^3*(-24192 + 
                40992*d + 30840*d^2 - 104776*d^3 + 60694*d^4 + 15498*d^5 - 
                31189*d^6 + 13795*d^7 - 2637*d^8 + 183*d^9) + 
              b^5*(-28800 + 133920*d - 79392*d^2 - 202700*d^3 + 233064*d^4 - 
                32017*d^5 - 64714*d^6 + 39124*d^7 - 8807*d^8 + 707*d^9 + 
                3*d^10) + b^4*(-65664 + 177408*d - 150480*d^2 + 8212*d^3 + 
                38920*d^4 - 9677*d^5 - 774*d^6 - 1680*d^7 + 1217*d^8 - 
                245*d^9 + 15*d^10) + b^11*(-258048 + 476832*d + 9720*d^2 - 
                335408*d^3 + 101534*d^4 + 12806*d^5 + 14005*d^6 - 4199*d^7 - 
                5085*d^8 + 1859*d^9 - 114*d^10 - 6*d^11) + b^10*(-176256 + 
                121248*d + 320904*d^2 - 179120*d^3 - 161882*d^4 + 72726*d^5 + 
                20823*d^6 - 847*d^7 - 4915*d^8 + 711*d^9 + 54*d^10 - 
                6*d^11) + b^9*(321408 - 461664*d - 133632*d^2 + 309904*d^3 - 
                56220*d^4 + 76888*d^5 - 117541*d^6 + 41256*d^7 + 1261*d^8 - 
                2612*d^9 + 330*d^10 - 6*d^11) - b^8*(-194688 + 101184*d + 
                296688*d^2 - 73352*d^3 - 213536*d^4 + 68012*d^5 + 27213*d^6 + 
                1492*d^7 - 9193*d^8 + 2468*d^9 - 210*d^10 + 6*d^11) + 
              b^7*(-130176 - 1344*d + 292248*d^2 + 11876*d^3 - 246638*d^4 + 
                37309*d^5 + 106370*d^6 - 58735*d^7 + 9015*d^8 + 484*d^9 - 
                183*d^10 + 6*d^11) + b^6*(-33408 - 135744*d + 236472*d^2 + 
                64052*d^3 - 186350*d^4 + 41313*d^5 + 18164*d^6 + 577*d^7 - 
                5427*d^8 + 1620*d^9 - 171*d^10 + 6*d^11) + b^12*(50688 - 
                58368*d - 132336*d^2 + 125316*d^3 + 45088*d^4 - 39707*d^5 - 
                536*d^6 - 530*d^7 + 463*d^8 + 457*d^9 - 129*d^10 + 6*d^11) + 
              b^13*(71424 - 185952*d + 50304*d^2 + 109092*d^3 - 39944*d^4 - 
                16599*d^5 + 2692*d^6 + 1146*d^7 + 991*d^8 - 255*d^9 - 
                45*d^10 + 6*d^11))*g1^2)/(663552*(-1 + b)^4*b^6*(1 + b)^3*
             (-3 + d)*(-1 + d)^4*d*(1 + d)*F^2*M^3*Pi^2) + 
           (5*a^3*(-((-2 + d)^4*d^2*(-52 - 51*d + d^2)) + 2*b*(-2 + d)^3*d*(
                -36 - 98*d - 39*d^2 + 27*d^3 - 18*d^4 + 2*d^5) + 
              b^12*(-2 + d)^2*d*(-624 - 576*d + 288*d^2 + 304*d^3 + 85*d^4 + 
                23*d^5 + 2*d^6) - 2*b^2*(-2 + d)^2*(384 - 344*d + 1368*d^2 + 
                882*d^3 - 1244*d^4 + 298*d^5 - 7*d^6 + d^7) + 
              2*b^11*d*(2016 - 1504*d - 2344*d^2 + 1396*d^3 + 220*d^4 - 
                123*d^5 + 56*d^6 - 37*d^7 + d^8 + d^9) + 4*b^6*(-7872 + 
                7008*d - 304*d^2 + 3104*d^3 - 6408*d^4 + 4092*d^5 - 
                1623*d^6 + 573*d^7 - 116*d^8 + 4*d^9) + 4*b^5*(192 - 1248*d - 
                4688*d^2 + 232*d^3 + 10320*d^4 - 7318*d^5 + 925*d^6 + 
                477*d^7 - 128*d^8 + 6*d^9) - 2*b^10*(4992 - 7392*d - 
                7072*d^2 + 11152*d^3 - 880*d^4 - 2290*d^5 + 530*d^6 - 
                16*d^7 + 3*d^8 + 7*d^9) + b^8*(16128 + 5504*d - 61184*d^2 + 
                44240*d^3 + 6800*d^4 - 16152*d^5 + 6232*d^6 - 1467*d^7 + 
                221*d^8 + 8*d^9) - b^4*(20736 - 26688*d - 4864*d^2 + 
                14800*d^3 + 5504*d^4 - 10588*d^5 + 3284*d^6 + 257*d^7 - 
                213*d^8 + 10*d^9) - 2*b^9*(-8064 + 18016*d - 192*d^2 - 
                19608*d^3 + 9276*d^4 + 816*d^5 - 711*d^6 + 233*d^7 - 
                174*d^8 + 30*d^9) + 2*b^3*(4224 - 17696*d + 11584*d^2 + 
                7864*d^3 - 15476*d^4 + 7616*d^5 - 331*d^6 - 776*d^7 + 
                223*d^8 - 23*d^9 + d^10) - 4*b^7*(7872 - 9888*d - 11280*d^2 + 
                19000*d^3 - 3728*d^4 - 3122*d^5 + 837*d^6 + 80*d^7 + 37*d^8 - 
                19*d^9 + d^10))*g1*gA)/(221184*(-1 + b)^4*b^4*(1 + b)^2*
             (-2 + d)*(-1 + d)^3*d*(1 + d)*F^2*M^3*Pi^2) - 
           (a^3*(-((-2 + d)^2*d*(-864 + 76*d + 456*d^2 - 79*d^3 - 24*d^4 + 
                 3*d^5)) + 3*b^8*d*(2176 - 1488*d - 240*d^2 + 720*d^3 - 
                40*d^4 - 73*d^5 + d^7) - 3*b*d*(-1920 + 2256*d + 1424*d^2 - 
                1432*d^3 + 100*d^4 + 103*d^5 - 20*d^6 + d^7) + 
              b^9*d*(-1152 - 464*d + 1184*d^2 + 240*d^3 - 320*d^4 - 43*d^5 + 
                24*d^6 + 3*d^7) - 4*b^4*(-5376 + 8480*d - 3720*d^2 + 
                4048*d^3 - 4120*d^4 + 1329*d^5 - 134*d^6 + 9*d^7) - 
              4*b^5*(-7296 + 6880*d + 3600*d^2 - 4252*d^3 - 1034*d^4 + 
                1437*d^5 - 256*d^6 + 21*d^7) + b^3*(15360 - 23232*d + 
                10496*d^2 + 400*d^3 - 7536*d^4 + 4136*d^5 - 626*d^6 + 
                96*d^7 - 6*d^8) + 2*b^7*(-2304 + 5024*d + 2496*d^2 - 
                4472*d^3 - 568*d^4 + 1116*d^5 - 23*d^6 - 48*d^7 + 3*d^8) + 
              2*b^6*(13056 - 19296*d + 9872*d^2 + 1936*d^3 - 4884*d^4 + 
                764*d^5 + 301*d^6 - 48*d^7 + 3*d^8) - 2*b^2*(-6912 + 
                13664*d - 5232*d^2 - 4160*d^3 + 5468*d^4 - 2292*d^5 + 
                445*d^6 - 48*d^7 + 3*d^8))*gA^2)/(147456*(-1 + b)^3*b^2*
             (1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^3*Pi^2) - 
           (a^2*((-2 + d)^3*d*(-14 + 3*d) + b^7*d^2*(-4 + d^2)^2 + 
              b^5*d*(80 + 56*d - 16*d^2 - 24*d^3 + 14*d^4 - 3*d^5) - 
              b*d*(-304 + 504*d - 344*d^2 + 116*d^3 - 18*d^4 + d^5) + 
              b^6*d*(16 + 48*d + 8*d^2 - 20*d^3 - 3*d^4 + 2*d^5) + 
              b^4*(64 + 144*d - 32*d^2 - 12*d^3 - 64*d^4 + 49*d^5 - 8*d^6) + 
              b^3*(64 + 352*d - 240*d^2 - 112*d^3 + 100*d^4 - 24*d^5 + 
                3*d^6) + b^2*(64 + 112*d + 320*d^2 - 788*d^3 + 524*d^4 - 
                145*d^5 + 14*d^6))*LECc11Delta)/(6144*b^4*(-1 + d)^3*d*F^2*
             M^2*Pi^2) - (a^2*((-2 + d)^3*d*(-19 + 3*d) + b^7*d^2*(-4 + d^2)^
                2 + b^5*d*(120 + 56*d - 46*d^2 - 14*d^3 + 14*d^4 - 3*d^5) - 
              b*d*(-344 + 584*d - 394*d^2 + 126*d^3 - 18*d^4 + d^5) + 
              b^6*d*(56 + 28*d - 2*d^2 - 15*d^3 - 3*d^4 + 2*d^5) + 
              b^4*(224 - 56*d - 12*d^2 + 38*d^3 - 79*d^4 + 49*d^5 - 8*d^6) + 
              b^3*(224 + 272*d - 440*d^2 + 68*d^3 + 60*d^4 - 24*d^5 + 
                3*d^6) + b^2*(224 - 248*d + 620*d^2 - 898*d^3 + 539*d^4 - 
                145*d^5 + 14*d^6))*LECc12Delta)/(9216*b^4*(-1 + d)^3*d*F^2*
             M^2*Pi^2) - (a^2*((-2 + d)^2*d*(-66 + 7*d + 61*d^2) + 
              2*b^9*d*(2 + d)^2*(-24 + 26*d - 7*d^2 - 2*d^3 + d^4) + 
              b*d*(-792 + 716*d + 474*d^2 - 651*d^3 + 191*d^4 - 12*d^5) + 
              b^6*(-1376 + 1424*d + 192*d^2 - 874*d^3 + 307*d^4 + 55*d^5 - 
                30*d^6) + b^2*(-1056 + 1088*d + 208*d^2 - 770*d^3 + 373*d^4 - 
                19*d^5 - 18*d^6) + 2*b^8*d*(-172 + 40*d + 133*d^2 - 23*d^3 - 
                35*d^4 + d^5 + 2*d^6) + b^4*(-1088 - 160*d + 564*d^2 + 
                1124*d^3 - 1013*d^4 + 141*d^5 + 46*d^6 - 4*d^7) + 
              b^3*(-480 - 600*d + 336*d^2 + 1052*d^3 - 815*d^4 + 123*d^5 + 
                20*d^6 - 2*d^7) + b^7*(-768 + 488*d + 248*d^2 - 104*d^3 + 
                79*d^4 - 55*d^5 - 20*d^6 + 2*d^7) - b^5*(1376 - 1496*d + 
                44*d^2 + 478*d^3 + 41*d^4 - 123*d^5 - 8*d^6 + 2*d^7))*
             LECc13Delta)/(36864*b^6*(-1 + d)^3*d*(1 + d)*F^2*M^2*Pi^2) + 
           (a^2*((-2 + d)^2*d*(-18 + d + 13*d^2) + b^9*d*(2 + d)^2*(-24 + 
                26*d - 7*d^2 - 2*d^3 + d^4) + b*d*(-216 + 188*d + 102*d^2 - 
                153*d^3 + 53*d^4 - 6*d^5) + b^6*(-608 + 592*d + 96*d^2 - 
                332*d^3 + 76*d^4 + 45*d^5 - 15*d^6) + b^2*(-288 + 224*d + 
                64*d^2 - 80*d^3 + 4*d^4 + 23*d^5 - 9*d^6) + b^8*d*(-152 + 
                40*d + 108*d^2 - 23*d^3 - 30*d^4 + d^5 + 2*d^6) + 
              b^4*(-704 + 480*d + 52*d^2 + 122*d^3 - 94*d^4 - 27*d^5 + 
                23*d^6 - 2*d^7) + b^7*(-384 + 264*d + 144*d^2 - 92*d^3 + 
                17*d^4 - 10*d^5 - 10*d^6 + d^7) - b^3*(480 - 360*d - 8*d^2 + 
                24*d^3 - 15*d^4 + 26*d^5 - 10*d^6 + d^7) - b^5*(608 - 728*d + 
                132*d^2 + 174*d^3 - 27*d^4 - 34*d^5 - 4*d^6 + d^7))*
             LECc2Delta)/(12288*b^6*(-1 + d)^3*d*(1 + d)*F^2*M^2*Pi^2) - 
           (a^2*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 2*b^5*d*(1 + 
                d) + b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + b^4*(8 - 2*d - 
                3*d^2) + b^2*(8 - 10*d + 3*d^2))*LECc3Delta)/
            (1536*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (5*a^2*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 
              2*b^5*d*(1 + d) + b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + 
              b^4*(8 - 2*d - 3*d^2) + b^2*(8 - 10*d + 3*d^2))*LECc4Delta)/
            (9216*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*(2*a*(b^8*(-2 + d)*d*(8 + 6*d + d^2)^2 - d*(2 + d)^2*
                 (8 - 18*d + 3*d^2 + 2*d^3) - b^4*(-2 + d)^2*(64 - 8*d - 
                  10*d^2 + 11*d^3 + 3*d^4) + b*d*(-32 + 40*d + 68*d^2 + 
                  2*d^3 - 15*d^4 - 3*d^5) + b^7*d*(-128 - 176*d - 52*d^2 + 
                  32*d^3 + 21*d^4 + 3*d^5) - b^6*(512 + 64*d - 352*d^2 - 
                  84*d^3 + 52*d^4 + 17*d^5 + d^6) + b^2*(-128 + 224*d + 
                  16*d^2 - 156*d^3 - 16*d^4 + 25*d^5 + 5*d^6) + 
                b^3*(-128 + 288*d + 128*d^2 - 212*d^3 - 60*d^4 + 35*d^5 + 
                  9*d^6) - b^5*(512 + 288*d - 296*d^2 - 268*d^3 + 6*d^4 + 
                  49*d^5 + 9*d^6)) - (b^10*d*(-16 - 4*d + 4*d^2 + d^3)*
                 (2*c2rbar*(4 + 5*d + d^2) + (2*c3rbar + c4rbar)*(16 + 10*d + 
                    d^2)) + d*(-16 - 4*d + 4*d^2 + d^3)*(c4rbar*(10 - 3*d)*
                   d + 2*c3rbar*(24 + 14*d + d^2) + 2*c2rbar*(-12 - 5*d + 
                    7*d^2)) + 2*b^9*d*(8 + 6*d + d^2)*(c2rbar*(-8 - 2*d + 
                    6*d^2) + (2*c3rbar + c4rbar)*(-16 - 2*d + 5*d^2 + d^3)) + 
                2*b*d*(8 + 6*d + d^2)*(c4rbar*d*(-2 + 5*d - 3*d^2) + 
                  2*c3rbar*(-24 - 6*d + 5*d^2 + d^3) + 2*c2rbar*(16 - 3*d - 
                    13*d^2 + 6*d^3)) + 8*b^7*(8 + 6*d + d^2)*
                 (c4rbar*(-16 + 24*d + 11*d^2 - 6*d^3 - 2*d^4) - 2*c3rbar*
                   (16 - 10*d - 6*d^2 + 2*d^3 + d^4) + c2rbar*(-8 + 8*d + 
                    3*d^2 - 10*d^3 + 3*d^4)) - 8*b^3*(8 + 6*d + d^2)*
                 (c4rbar*d*(20 - 15*d - 6*d^2 + 4*d^3) + 2*c3rbar*
                   (24 - 14*d - 8*d^2 + 2*d^3 + d^4) + c2rbar*(-16 + 8*d + 
                    11*d^2 - 10*d^3 + 3*d^4)) - b^8*(8 + 6*d + d^2)*
                 (-(c4rbar*(-128 + 192*d + 48*d^2 - 52*d^3 + d^4)) + 
                  2*c2rbar*(32 - 8*d - 34*d^2 + 7*d^3 + d^4) + 2*c3rbar*
                   (128 - 80*d - 48*d^2 + 16*d^3 + 3*d^4)) + 
                2*b^6*(-2*c2rbar*d*(-16 + 56*d + 16*d^2 - 50*d^3 + 15*d^4 + 
                    9*d^5) + c4rbar*(1280 + 448*d - 1168*d^2 - 180*d^3 + 
                    238*d^4 + 8*d^5 - 11*d^6) + 2*c3rbar*(-512 + 640*d + 
                    144*d^2 - 244*d^3 - 26*d^4 + 12*d^5 + d^6)) - 
                4*b^5*(4 + d)*(2*c2rbar*(24 + 24*d - 26*d^2 - 24*d^3 + 
                    5*d^4 + 3*d^5) - (-4 + d^2)*(2*c3rbar*(16 - 22*d + d^2 + 
                      3*d^3) + c4rbar*(-40 - 24*d + 29*d^2 + 13*d^3))) - 
                b^2*(8 + 6*d + d^2)*(2*c2rbar*(-96 + 104*d + 58*d^2 - 
                    111*d^3 + 31*d^4) + 3*(c4rbar*d*(16 - 48*d + 36*d^2 - 
                      7*d^3) + 2*c3rbar*(64 - 48*d - 16*d^2 + 12*d^3 + 
                      d^4))) + 2*b^4*(4 + d)*(2*c2rbar*(-64 + 48*d + 88*d^2 - 
                    78*d^3 - 33*d^4 + 21*d^5) + (2 + d)*(c4rbar*(64 - 136*d + 
                      98*d^2 - 22*d^3 + d^4) + 2*c3rbar*(-64 + 136*d - 
                      102*d^2 + 26*d^3 + d^4))))*M))/(3072*(-1 + b)^3*b^2*
             (1 + b)^2*(-1 + d)^2*d*(1 + d)*(2 + d)*(4 + d)*F^2*M^3*Pi^2)) - 
         (a^3*(b^12*d*(-4 + d^2)^2*(544 - 104*d - 60*d^2 + 4*d^3 + 5*d^4 + 
              d^5) - (-2 + d)^3*d*(1536 + 1352*d - 538*d^2 - 563*d^3 - 
              56*d^4 + 9*d^5) + b*(-2 + d)^2*d*(4736 + 2912*d - 2992*d^2 - 
              1152*d^3 + 314*d^4 - 15*d^5 - 24*d^6 + d^7) + 
            b^11*d*(2 + d)^2*(2304 - 3392*d + 1232*d^2 + 108*d^3 - 60*d^4 - 
              11*d^5 - 2*d^6 + d^7) + b^5*(43008 - 65024*d + 7680*d^2 + 
              19392*d^3 - 12752*d^4 + 8960*d^5 + 292*d^6 - 2424*d^7 + 
              234*d^8 + 60*d^9 - 26*d^10) + b^2*(30720 - 23040*d + 3200*d^2 + 
              14752*d^3 - 19056*d^4 + 2836*d^5 + 3788*d^6 - 1695*d^7 + 
              134*d^8 + 106*d^9 - 15*d^10) + b^9*(36864 - 52224*d - 
              9216*d^2 + 30784*d^3 + 176*d^4 - 5592*d^5 - 576*d^6 + 290*d^7 + 
              161*d^8 - 7*d^10) + b^10*(34816 - 40448*d - 20032*d^2 + 
              24048*d^3 + 3872*d^4 - 4688*d^5 - 572*d^6 + 373*d^7 + 106*d^8 - 
              18*d^9 - 7*d^10) + b^3*(26624 - 19968*d + 7808*d^2 + 
              17184*d^3 - 28320*d^4 + 1944*d^5 + 8900*d^6 - 1508*d^7 - 
              771*d^8 + 38*d^9 + 9*d^10) + 2*b^7*(4096 - 29696*d + 
              29760*d^2 - 4752*d^3 - 6584*d^4 + 1788*d^5 + 278*d^6 + 
              458*d^7 - 183*d^8 - 36*d^9 + 11*d^10) - 
            2*b^6*(-15872 + 37632*d - 29184*d^2 + 6920*d^3 + 9120*d^4 - 
              6718*d^5 - 360*d^6 + 1563*d^7 - 352*d^8 - 100*d^9 + 21*d^10) + 
            b^8*(4096 - 61440*d + 74112*d^2 - 2208*d^3 - 22816*d^4 + 
              3756*d^5 + 2120*d^6 + 219*d^7 - 366*d^8 - 15*d^9 + 22*d^10) + 
            b^4*(39936 - 38912*d - 18816*d^2 - 12208*d^3 + 50240*d^4 - 
              8572*d^5 - 16896*d^6 + 6066*d^7 + 500*d^8 - 269*d^9 + 41*d^10))*
           hA^4)/(18432*(-1 + b)^4*b^4*(1 + b)^2*(-2 + d)*(-1 + d)^3*d*
           (1 + d)*(2 + d)*(4 + d)*F^2*M^3*Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((240 - 56*d - 160*d^2 + 36*d^3 + 40*d^4 - 19*d^5 + 3*d^6 + 
                b^8*(288 + 280*d - 100*d^2 - 90*d^3 + 7*d^4 + 5*d^5) + 
                3*b^4*(464 + 256*d - 596*d^2 - 30*d^3 + 183*d^4 - 46*d^5 + 
                  3*d^6) + b*(528 - 592*d - 560*d^2 + 414*d^3 + 11*d^4 - 
                  38*d^5 + 3*d^6) + b^6*(-816 - 920*d + 692*d^2 + 408*d^3 - 
                  155*d^4 - 34*d^5 + 3*d^6) + 3*b^3*(-192 + 344*d + 40*d^2 - 
                  200*d^3 + 111*d^4 - 32*d^5 + 3*d^6) + 3*b^5*(336 - 
                  176*d^2 + 94*d^3 + 19*d^4 - 14*d^5 + 3*d^6) + 
                b^7*(-288 - 88*d + 112*d^2 - 96*d^3 - 49*d^4 + 16*d^5 + 
                  3*d^6) + b^2*(-1008 + 1432*d + 356*d^2 - 1272*d^3 + 
                  631*d^4 - 118*d^5 + 9*d^6))*LECb4)/(18432*(-1 + b)*b^2*
               (-1 + d)^2*(1 + d)*F^2*Pi^2) + ((960 - 368*d - 500*d^2 + 
                268*d^3 - 5*d^4 - 17*d^5 + 4*d^6 + 3*b^8*(128 + 40*d - 
                  140*d^2 - 30*d^3 + 27*d^4 + 5*d^5) + 6*b^4*(336 - 76*d - 
                  504*d^2 + 165*d^3 + 82*d^4 - 29*d^5 + 2*d^6) + 
                6*b^2*(96 + 276*d - 172*d^2 - 141*d^3 + 113*d^4 - 24*d^5 + 
                  2*d^6) + 2*b*(1392 - 748*d - 1060*d^2 + 761*d^3 - 91*d^4 - 
                  22*d^5 + 2*d^6) + 6*b^3*(-48 + 196*d - 40*d^2 - 45*d^3 + 
                  39*d^4 - 18*d^5 + 2*d^6) + 2*b^6*(-624 - 220*d + 968*d^2 + 
                  47*d^3 - 175*d^4 - 16*d^5 + 2*d^6) + 6*b^5*(224 - 140*d - 
                  144*d^2 + 121*d^3 + d^4 - 6*d^5 + 2*d^6) + 
                2*b^7*(-192 + 68*d + 188*d^2 - 109*d^3 - 61*d^4 + 14*d^5 + 
                  2*d^6))*LECb5)/(36864*(-1 + b)*b^2*(-1 + d)^2*(1 + d)*F^
                2*Pi^2)) + g1*((5*(24*b^10*(2 + d)^2*(2 - 3*d + d^2) + 
                3*(-2 + d)^2*(4 - 8*d + 9*d^2) + 6*b^2*(-112 + 224*d - 
                  200*d^2 + 88*d^3 - 17*d^4 + d^5) - 3*b*(-16 + 64*d - 
                  104*d^2 + 64*d^3 - 17*d^4 + 2*d^5) - 3*b^9*(112 - 240*d + 
                  8*d^2 + 40*d^3 - 11*d^4 + 4*d^5) + b^8*(-528 + 624*d + 
                  360*d^2 - 304*d^3 - 35*d^4 + 34*d^5 - 4*d^6) + 
                b^3*(2400 - 2592*d + 600*d^2 + 284*d^3 - 194*d^4 + 46*d^5 - 
                  4*d^6) - 2*b^4*(-1584 + 816*d + 944*d^2 - 998*d^3 + 
                  332*d^4 - 43*d^5 + 2*d^6) - 2*b^7*(-528 + 1296*d - 
                  532*d^2 + 10*d^3 + 23*d^4 - 13*d^5 + 2*d^6) - 
                2*b^6*(48 + 720*d - 184*d^2 - 448*d^3 + 297*d^4 - 65*d^5 + 
                  4*d^6) - 2*b^5*(336 - 888*d + 920*d^2 - 616*d^3 + 258*d^4 - 
                  53*d^5 + 4*d^6))*LECb4)/(110592*(-1 + b)*b^4*(-1 + d)^3*F^
                2*Pi^2) - (5*(3*(-2 + d)^2*(4 - 8*d - 3*d^2 + 10*d^3) + 
                3*b^9*(2 + d)^2*(28 - 18*d + 6*d^2 - 8*d^3 + 3*d^4) + 
                3*b*(16 - 32*d + 32*d^2 + 4*d^3 - 11*d^4 + 2*d^5) + 
                b^4*(-192 + 504*d + 316*d^2 - 278*d^3 + 5*d^4 + 50*d^5 - 
                  15*d^6) + b^5*(192 - 1080*d + 724*d^2 + 430*d^3 - 349*d^4 + 
                  74*d^5 - 9*d^6) - 3*b^2*(192 - 280*d - 116*d^2 + 274*d^3 - 
                  109*d^4 + 10*d^5 + d^6) - 3*b^3*(-64 + 40*d + 60*d^2 - 
                  150*d^3 + 109*d^4 - 34*d^5 + 3*d^6) + b^6*(-384 - 792*d - 
                  124*d^2 + 218*d^3 + 25*d^4 - 14*d^5 + 3*d^6) + 
                3*b^8*(48 + 88*d + 84*d^2 + 26*d^3 - 44*d^4 - 12*d^5 + 
                  5*d^6) + b^7*(-960 + 312*d + 476*d^2 - 142*d^3 - 113*d^4 - 
                  2*d^5 + 9*d^6))*LECb5)/(110592*b^4*(-1 + d)^3*(1 + d)*F^
                2*Pi^2))) + hA^2*(((-1 + b)*(1 + b)^3*
             (-((-2 + d)^3*(-14 + 3*d)) + b^5*d*(-4 + d^2)^2 + 
              2*b^2*d*(-32 + 38*d - 20*d^2 + 3*d^3) + b^4*(16 + 16*d + 
                8*d^2 - 4*d^3 - 3*d^4) + b*(-80 + 120*d - 104*d^2 + 52*d^3 - 
                12*d^4 + d^5) - 2*b^3*(8 - 20*d + 12*d^3 - 8*d^4 + d^5))*
             LECc11Delta)/(6144*b^4*(-1 + d)^3*F^2*Pi^2) + 
           ((-1 + b)*(1 + b)^3*(-((-2 + d)^3*(-19 + 3*d)) + b^5*d*(-4 + d^2)^
                2 + 2*b^2*d*(-52 + 58*d - 25*d^2 + 3*d^3) + b^4*(56 - 4*d - 
                2*d^2 + d^3 - 3*d^4) + b*(-40 + 80*d - 94*d^2 + 52*d^3 - 
                12*d^4 + d^5) - 2*b^3*(28 - 40*d + 5*d^2 + 12*d^3 - 8*d^4 + 
                d^5))*LECc12Delta)/(9216*b^4*(-1 + d)^3*F^2*Pi^2) + 
           ((-1 + b)*(1 + b)^3*(-((-2 + d)^2*(-66 + 7*d + 61*d^2)) + 
              2*b^7*(2 + d)^2*(-24 + 26*d - 7*d^2 - 2*d^3 + d^4) + 
              b^6*(40 + 48*d + 58*d^2 - 6*d^3 - 26*d^4 - 6*d^5) + 
              b^2*(-184 + 364*d + 20*d^2 - 246*d^3 + 96*d^4 - 6*d^5) + 
              3*b*(88 - 44*d - 58*d^2 + 59*d^3 - 23*d^4 + 4*d^5) - 
              3*b^4*(-24 + 88*d + 48*d^2 - 61*d^3 - 5*d^4 + 4*d^5) + 
              2*b^3*(-112 + 102*d + 117*d^2 - 82*d^3 - 2*d^4 + 2*d^5 + d^6) + 
              b^5*(152 - 248*d - 36*d^2 + 159*d^3 - 41*d^4 - 12*d^5 + 4*d^6))*
             LECc13Delta)/(36864*b^6*(-1 + d)^3*(1 + d)*F^2*Pi^2) - 
           ((-1 + b)*(1 + b)^3*(-((-2 + d)^2*(-18 + d + 13*d^2)) + 
              b^7*(2 + d)^2*(-24 + 26*d - 7*d^2 - 2*d^3 + d^4) + 
              b^6*(40 + 24*d + 4*d^2 - 3*d^3 - 8*d^4 - 3*d^5) + 
              b^2*(8 + 52*d - 70*d^2 - 3*d^3 + 18*d^4 - 3*d^5) + 
              3*b*(24 - 12*d - 14*d^2 + 17*d^3 - 9*d^4 + 2*d^5) - 
              3*b^4*(8 + 24*d + 4*d^2 - 13*d^3 - 5*d^4 + 2*d^5) + 
              b^3*(-32 + 52*d + 62*d^2 - 22*d^3 - 17*d^4 + 2*d^5 + d^6) + 
              b^5*(56 - 104*d - 8*d^2 + 57*d^3 - 13*d^4 - 6*d^5 + 2*d^6))*
             LECc2Delta)/(12288*b^6*(-1 + d)^3*(1 + d)*F^2*Pi^2) + 
           ((-1 + b)^2*(1 + b)^4*(-2 + d)^2*(2 - 2*b - d + b^2*(2 + d))*
             LECc3Delta)/(1536*b^4*(-1 + d)^3*F^2*Pi^2) + 
           (5*(-1 + b)^2*(1 + b)^4*(-2 + d)^2*(2 - 2*b - d + b^2*(2 + d))*
             LECc4Delta)/(9216*b^4*(-1 + d)^3*F^2*Pi^2) + 
           (5*a*(-3*(-2 + d)^4*(-8 - 2*d + 9*d^2 + 3*d^3) - 3*b*(-2 + d)^3*(
                168 - 8*d - 84*d^2 + 3*d^3 + 7*d^4) + 3*b^2*(-2 + d)^2*(
                -432 + 364*d - 82*d^2 - 260*d^3 + 288*d^4 - 111*d^5 + 
                15*d^6) + 3*b^17*(-2 + d)^2*(992 + 132*d - 736*d^2 - 
                243*d^3 + 101*d^4 + 60*d^5 + 15*d^6 + 3*d^7) + 
              3*b^16*(-2 + d)^2*(704 + 1092*d - 368*d^2 - 771*d^3 - 241*d^4 - 
                58*d^5 - 5*d^6 + 7*d^7) + 3*b^3*(-13056 + 25104*d - 
                11896*d^2 - 9564*d^3 + 13730*d^4 - 6572*d^5 + 1530*d^6 - 
                181*d^7 + 11*d^8) + b^12*(152064 + 12624*d - 215984*d^2 + 
                26176*d^3 + 55320*d^4 - 103*d^5 - 284*d^6 - 5961*d^7 + 
                1669*d^8 - 99*d^9) + b^5*(152640 - 273264*d + 118672*d^2 + 
                113936*d^3 - 152936*d^4 + 74235*d^5 - 19606*d^6 + 3127*d^7 - 
                265*d^8 + 3*d^9) + b^8*(169344 + 24048*d - 174720*d^2 - 
                55240*d^3 + 90888*d^4 + 28267*d^5 - 39814*d^6 + 10467*d^7 - 
                881*d^8 + 15*d^9) + b^4*(39936 - 35664*d + 8784*d^2 - 
                224*d^3 - 16856*d^4 + 23611*d^5 - 12500*d^6 + 3085*d^7 - 
                353*d^8 + 15*d^9) + b^9*(452928 - 441744*d - 116256*d^2 + 
                184824*d^3 - 21860*d^4 + 35243*d^5 - 51312*d^6 + 20389*d^7 - 
                2965*d^8 + 123*d^9) - b^13*(-238656 + 223440*d + 98736*d^2 - 
                117280*d^3 + 9936*d^4 - 4025*d^5 + 5666*d^6 + 2091*d^7 - 
                1637*d^8 + 183*d^9) + b^11*(-422784 + 406800*d + 134952*d^2 - 
                187564*d^3 + 31186*d^4 - 32424*d^5 + 32054*d^6 - 7469*d^7 - 
                477*d^8 + 252*d^9 - 12*d^10) + b^10*(-227520 - 4176*d + 
                296248*d^2 - 30396*d^3 - 96266*d^4 + 740*d^5 + 13764*d^6 + 
                2893*d^7 - 2273*d^8 + 300*d^9 - 12*d^10) + b^7*(-430080 + 
                577008*d - 64904*d^2 - 285300*d^3 + 244706*d^4 - 122078*d^5 + 
                48528*d^6 - 14083*d^7 + 2337*d^8 - 174*d^9 + 6*d^10) + 
              b^6*(-156480 + 59184*d + 100104*d^2 - 4932*d^3 - 21838*d^4 - 
                33146*d^5 + 33090*d^6 - 10885*d^7 + 1729*d^8 - 150*d^9 + 
                6*d^10) + b^14*(-54720 - 17328*d + 90616*d^2 - 1036*d^3 - 
                28594*d^4 + 1670*d^5 + 338*d^6 + 953*d^7 + 163*d^8 - 
                102*d^9 + 6*d^10) + b^15*(-78720 + 70992*d + 40456*d^2 - 
                39980*d^3 - 3818*d^4 + 3514*d^5 + 748*d^6 + 655*d^7 - 
                309*d^8 - 30*d^9 + 6*d^10))*g1^2)/(663552*(-1 + b)^4*b^6*
             (1 + b)^3*(-2 + d)*(-1 + d)^4*(1 + d)*F^2*M*Pi^2) - 
           (5*a*(-((-2 + d)^3*d*(-52 - 51*d + d^2)) + 2*b*(-2 + d)^2*(-36 - 
                98*d - 39*d^2 + 27*d^3 - 18*d^4 + 2*d^5) + b^4*(5184 + 
                2976*d - 7568*d^2 + 968*d^3 + 3064*d^4 - 1558*d^5 + 250*d^6 - 
                16*d^7) + 2*b^6*(2304 + 848*d - 3256*d^2 + 936*d^3 + 
                546*d^4 - 455*d^5 + 139*d^6 - 12*d^7) + b^8*(-3264 - 3328*d + 
                4216*d^2 + 820*d^3 - 886*d^4 + 5*d^5 + 15*d^6 - 8*d^7) + 
              b^2*(1056 + 1232*d - 240*d^2 - 1488*d^3 + 798*d^4 - 129*d^5 + 
                15*d^6 - 2*d^7) + b^10*(1248 + 528*d - 1152*d^2 - 320*d^3 + 
                134*d^4 + 39*d^5 + 19*d^6 + 2*d^7) + 2*b^3*(3744 + 1136*d - 
                3216*d^2 + 688*d^3 + 444*d^4 - 309*d^5 + 95*d^6 - 15*d^7 + 
                d^8) + 2*b^9*(-1008 + 248*d + 1296*d^2 - 50*d^3 - 135*d^4 - 
                6*d^5 - 31*d^6 + 3*d^7 + d^8) + 2*b^5*(-1920 + 1536*d + 
                1976*d^2 - 1524*d^3 + 542*d^4 - 549*d^5 + 257*d^6 - 45*d^7 + 
                3*d^8) + 2*b^7*(2976 - 1040*d - 4016*d^2 + 976*d^3 + 
                320*d^4 + 101*d^5 + 9*d^6 - 25*d^7 + 3*d^8))*g1*gA)/
            (221184*(-1 + b)^2*b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2) + 
           (a*((-2 + d)^2*(-864 + 76*d + 456*d^2 - 79*d^3 - 24*d^4 + 3*d^5) - 
              8*b*(288 - 376*d - 452*d^2 + 279*d^3 + 47*d^4 - 35*d^5 + 
                3*d^6) - 24*b^3*(-32 + 324*d - 162*d^2 - 58*d^3 + 75*d^4 - 
                28*d^5 + 3*d^6) - 24*b^5*(400 - 432*d + 24*d^2 + 153*d^3 - 
                25*d^4 - 9*d^5 + 3*d^6) - 8*b^7*(-960 + 500*d + 238*d^2 - 
                240*d^3 - 25*d^4 + 22*d^5 + 3*d^6) + 4*b^2*(1920 - 2144*d - 
                592*d^2 + 1584*d^3 - 743*d^4 + 203*d^5 - 39*d^6 + 3*d^7) + 
              6*b^4*(-640 - 528*d + 1544*d^2 + 32*d^3 - 470*d^4 + 153*d^5 - 
                30*d^6 + 3*d^7) + 4*b^6*(480 + 832*d - 1408*d^2 - 324*d^3 + 
                391*d^4 - 13*d^5 - 9*d^6 + 3*d^7) + b^8*(-1152 - 464*d + 
                1184*d^2 + 240*d^3 - 320*d^4 - 43*d^5 + 24*d^6 + 3*d^7))*
             gA^2)/(147456*(-1 + b)^2*b^2*(-1 + d)^2*(1 + d)*F^2*M*Pi^2) + 
           ((1 + b)^2*(-2*a*(-4 + 8*d + d^2 - 2*d^3 + b^3*(16 - 2*d - 5*d^2 + 
                  d^3) - b^2*(8 - 2*d - 3*d^2 + d^3) + b*(4 - 8*d + d^2 + 
                  d^3) + b^4*(-16 - 4*d + 4*d^2 + d^3)) + 
              (2*c3rbar*(-48 - 4*d + 12*d^2 + d^3 + b^5*(32 + 4*d - 6*d^2) - 
                  4*b^3*(-8 + 2*d + d^2) - 2*b*(-24 + 2*d + 7*d^2) - 
                  b^2*(32 - 12*d^2 + d^3) - b^4*(32 - 8*d^2 + d^3) + 
                  b^6*(-32 - 4*d + 8*d^2 + d^3)) + 2*(-1 + b^2)*c2rbar*
                 (-24 + 2*d + 19*d^2 - 7*d^3 - 2*b^3*(-4 - 5*d + d^3) + 
                  2*b*(8 + d - 6*d^2 + d^3) + b^4*(-8 - 6*d + 3*d^2 + d^3) + 
                  2*b^2*(-4 - 8*d - d^2 + 3*d^3)) + c4rbar*(2*b*(18 - 11*d)*
                   d + b^5*(32 + 4*d - 6*d^2) + d*(-20 + 16*d - 3*d^2) + 
                  b^6*(-32 - 4*d + 8*d^2 + d^3) + b^4*(80 - 28*d^2 + 3*d^3) - 
                  4*b^3*(20 - 8*d - 9*d^2 + 4*d^3) + b^2*(32 - 32*d - 
                    20*d^2 + 15*d^3)))*M))/(3072*(-1 + b)*b^2*(-1 + d)^2*
             (1 + d)*F^2*M*Pi^2)) + 
         (a*(-((-2 + d)^3*(96 + 25*d - 14*d^2 + 9*d^3)) + 
            b*(-2 + d)^2*(208 - 192*d - 4*d^2 + 269*d^3 - 30*d^4 + d^5) + 
            b^14*(-2 + d)^2*(272 + 16*d - 60*d^2 + 2*d^3 + 3*d^4 + d^5) + 
            b^8*(-3904 + 1960*d + 1444*d^2 - 1694*d^3 + 1253*d^4 - 692*d^5 + 
              185*d^6 - 20*d^7) + b^12*(-3136 + 2296*d + 564*d^2 - 666*d^3 + 
              41*d^4 + 16*d^5 + 19*d^6 - 6*d^7) + b^4*(-6016 + 4824*d + 
              964*d^2 - 3822*d^3 + 3307*d^4 - 1120*d^5 + 61*d^6 - 6*d^7) + 
            b^13*(1152 - 1408*d + 120*d^2 + 332*d^3 - 86*d^4 + d^5 - 4*d^6 + 
              d^7) + b^2*(-4256 + 7592*d - 300*d^2 - 5512*d^3 + 3700*d^4 - 
              802*d^5 + 11*d^6 + d^7) - 2*b^3*(2912 - 3960*d - 892*d^2 + 
              3250*d^3 - 1653*d^4 + 397*d^5 - 77*d^6 + 3*d^7) - 
            2*b^11*(1600 - 1936*d + 216*d^2 + 302*d^3 - 37*d^4 + 9*d^5 - 
              17*d^6 + 3*d^7) - 4*b^7*(48 - 1436*d + 634*d^2 + 1024*d^3 - 
              955*d^4 + 333*d^5 - 65*d^6 + 5*d^7) + 
            b^5*(1472 - 9232*d + 5280*d^2 + 6444*d^3 - 7974*d^4 + 2855*d^5 - 
              280*d^6 + 15*d^7) + b^6*(4416 + 224*d - 3264*d^2 - 608*d^3 + 
              1728*d^4 - 250*d^5 - 175*d^6 + 15*d^7) + 
            b^9*(2688 - 4784*d + 968*d^2 + 1476*d^3 - 1012*d^4 + 431*d^5 - 
              130*d^6 + 15*d^7) + b^10*(3872 - 2120*d - 1588*d^2 + 1504*d^3 - 
              540*d^4 + 226*d^5 - 91*d^6 + 15*d^7))*hA^4)/
          (18432*(-1 + b)^4*b^4*(1 + b)^2*(-2 + d)*(-1 + d)^3*(1 + d)*F^2*M*
           Pi^2))*B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (hA^2*(-((1 + b)^3*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*
              (-4 + (2 - b + b^2)*d))/(768*(-1 + b)*b^5*(-1 + d)^2*F^2*
             Pi^2) - (a*(2*(-2 + d) + b^4*d + b^3*(3 - 2*d)*d + 
              b*(-16 + 15*d - 4*d^2) + b^2*(-4 - d + 2*d^2))*gA^2)/
            (48*(-1 + b)^4*b*(1 + b)^3*(-2 + d)*(-1 + d)*F^2*M*Pi^2)) + 
         (a*(4*(-2 + d)^3 + 2*b*(-2 + d)^2*(-19 + 9*d + 3*d^2) + 
            b^11*d*(-122 + 293*d - 248*d^2 + 75*d^3) - 
            b^10*d*(4 + 176*d - 293*d^2 + 117*d^3) + 
            b^8*(624 - 644*d - 418*d^2 + 668*d^3 - 202*d^4) + 
            b^6*(-496 + 844*d - 634*d^2 + 298*d^3 - 68*d^4) + 
            b^3*(656 - 1150*d + 647*d^2 - 112*d^3 - 3*d^4) - 
            2*b^4*(-344 + 550*d - 257*d^2 + 28*d^3 + 3*d^4) + 
            b^2*(-16 - 40*d + 98*d^2 - 55*d^3 + 9*d^4) + 
            2*b^5*(-128 + 158*d + d^2 - 66*d^3 + 21*d^4) + 
            4*b^7*(252 - 654*d + 649*d^2 - 306*d^3 + 58*d^4) + 
            2*b^9*(268 - 822*d + 1026*d^2 - 611*d^3 + 144*d^4))*hA^4)/
          (4608*(-1 + b)^4*b^7*(1 + b)^2*(-2 + d)*(-1 + d)^3*F^2*M*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] + 
       ((2*(-2 + d)^2 + b^4*(-2 + d)*d - b^3*d^2 - b*(-8 + 2*d + d^2) + 
          b^2*(8 - 8*d + 3*d^2))*gA^2*hA^2*M*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/(48*a*(-1 + b)^3*b^2*(1 + b)^2*
         (-2 + d)*(-1 + d)*F^2*Pi^2) - (5*(-4 + (2 - b + b^2)*d)*
         (8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 2*b^2*(2 + 6*d - 5*d^2 + 
            d^3) + b^4*(-28 + 40*d - 25*d^2 + 5*d^3))*g1^2*hA^2*M*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(864*a*(-1 + b)^3*b*(1 + b)^2*(-2 + d)*(-1 + d)^3*
         F^2*Pi^2) + ((-4 + (2 - b + b^2)*d)*(3*(-2 + d)^2 + 
          b^5*(8 + 24*d - 18*d^2) - 2*b*(-12 + 4*d + d^2) - 
          4*b^3*(-16 + 4*d + 3*d^2) + 3*b^6*(12 - 20*d + 9*d^2) + 
          b^2*(76 - 68*d + 21*d^2) + b^4*(100 - 116*d + 45*d^2))*hA^4*M*
         C0i[cc0, (b^2*M^2)/a^2, 0, M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (1152*a*(-1 + b)^3*b^4*(1 + b)*(-2 + d)*(-1 + d)^2*F^2*Pi^2), 
     deltae16qTo4Delta -> 
      (gA*hA*(-(a^2*(-2 + d)*(-2 - 2*b + b^2*(-2 + d) + d)*LECb4)/
            (48*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^2) - 
           (a^2*(-2 + d)*(-2 - 2*b + b^2*(-2 + d) + d)*LECb5)/
            (32*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*
             Pi^2)) + hA^2*((5*a^3*((-2 + d)^3*(1 + d) - 2*b*(-2 + d)^2*(1 + 
                d^2) + b^3*(8 + 72*d - 34*d^2 + 8*d^3 - 2*d^4) + 
              b^4*(80 - 72*d + 22*d^2 - 5*d^3 + d^4) + 2*b^2*(36 - 30*d + 
                8*d^2 - 3*d^3 + d^4))*g1*gA)/(1152*(-1 + b)^4*b^4*(1 + b)^2*
             (-1 + d)^3*d*(1 + d)*F^2*M^3*Pi^2) + 
           (a^3*(-12*b^7*(-4 + d)^2*d*(-1 + d^2) - 12*b^3*d*(8 - 12*d + 
                61*d^2 - 34*d^3 + 5*d^4) + 2*b^8*d*(216 + 6*d - 127*d^2 + 
                68*d^3 - 14*d^4 + d^5) + 12*b^5*(36 - 44*d + d^2 + 53*d^3 - 
                25*d^4 + 3*d^5) + 12*b*(-36 + 28*d - d^2 + 31*d^3 - 21*d^4 + 
                3*d^5) + b^2*(-576 - 684*d - 24*d^2 + 1073*d^3 - 637*d^4 + 
                103*d^5 + d^6) - 3*b^6*(-144 + 564*d + 64*d^2 - 389*d^3 + 
                209*d^4 - 43*d^5 + 3*d^6) - 3*(48 - 180*d + 72*d^2 - 27*d^3 + 
                65*d^4 - 35*d^5 + 5*d^6) + 3*b^4*(96 + 404*d + 204*d^2 - 
                641*d^3 + 377*d^4 - 87*d^5 + 7*d^6))*gA^2)/(1152*(-1 + b)^4*
             b^2*(1 + b)^3*(-3 + d)*(-1 + d)^2*d*(1 + d)*F^2*M^3*Pi^2) + 
           (a^2*(a*b^3*(48 - 100*d + 28*d^2 + 21*d^3 - 10*d^4 + d^5 + 
                2*b^6*d*(24 + 14*d - 9*d^2 + d^3) + 8*b^5*d*(4 - d - 4*d^2 + 
                  d^3) + 4*b*(12 - 8*d - d^2 - 4*d^3 + d^4) - 
                4*b^3*(-12 + 8*d + 3*d^2 - 14*d^3 + 3*d^4) + 
                b^2*(48 + 56*d + 56*d^2 - 72*d^3 + 22*d^4 - 2*d^5) + 
                b^4*(48 - 124*d - 88*d^2 + 69*d^3 - 14*d^4 + d^5)) - 
              (-2 + d)*(b^2*(-8*c3rbar + 4*c4rbar + c2rbar*(-4 + d))*
                 (-3 - 2*d + d^2) - (c2rbar + 2*c3rbar - c4rbar)*d*
                 (-3 - 2*d + d^2) - 3*b*(c2rbar + 2*c3rbar - c4rbar)*d*
                 (-3 - 2*d + d^2) + 4*b^8*c4rbar*(-12 + 7*d + 11*d^2 - 
                  7*d^3 + d^4) - b^4*(-3 + d)*(c2rbar*(4 + 7*d + 3*d^2) + 
                  c4rbar*(8 + 9*d + 11*d^2 - 2*d^3) - 2*c3rbar*(8 - 11*d + 
                    3*d^2 + 2*d^3)) - b^5*(c2rbar*(60 + 229*d + 138*d^2 - 
                    31*d^3) + c4rbar*(120 - 33*d - 148*d^2 + 75*d^3 - 
                    10*d^4) + 2*c3rbar*(168 + 285*d + 144*d^2 - 79*d^3 + 
                    6*d^4)) - 4*b^9*(1 + d)*(c2rbar*(12 + 22*d - 6*d^2) + 
                  (-4 + d)*(3*c4rbar*(-1 + d) + 2*c3rbar*(-6 - 7*d + d^2))) + 
                b^6*(-3 + d)*(c2rbar*(8 + 11*d + 3*d^2) - 
                  2*(3*c4rbar*(4 - 5*d^2 + d^3) + 2*c3rbar*(-12 - 4*d + 
                      3*d^2 + d^3))) + b^3*(c2rbar*(36 + 47*d + 14*d^2 + 
                    3*d^3) - 4*(2*c3rbar*(-3 - 27*d + d^2 + d^3) + 
                    c4rbar*(-21 + 13*d + 4*d^2 - 5*d^3 + d^4))) + 
                b^7*(c2rbar*(72 + 309*d + 182*d^2 - 55*d^3) + 
                  2*(c4rbar*(72 - 14*d - 77*d^2 + 30*d^3 - 3*d^4) + 
                    2*c3rbar*(72 + 230*d + 75*d^2 - 54*d^3 + 5*d^4))))*M))/
            (384*(-1 + b)^3*b^5*(1 + b)^2*(-3 + d)*(-1 + d)^2*d*(1 + d)*F^2*
             M^3*Pi^2)) - (a^3*(-2*(-2 + d)^2*d*(-3 - 2*d + d^2) + 
            b*d*(114 - 41*d - 104*d^2 + 56*d^3 + 2*d^4 - 3*d^5) + 
            16*b^10*(24 - 26*d - 15*d^2 + 25*d^3 - 9*d^4 + d^5) + 
            b^2*(96 - 44*d - 38*d^2 + 26*d^3 - 40*d^4 + 30*d^5 - 6*d^6) + 
            8*b^11*(216 + 158*d - 253*d^2 - 58*d^3 + 107*d^4 - 28*d^5 + 
              2*d^6) + 8*b^8*(216 - 240*d + 86*d^2 - 40*d^3 + 43*d^4 - 
              20*d^5 + 3*d^6) - 8*b^9*(276 + 870*d - 730*d^2 - 339*d^3 + 
              384*d^4 - 91*d^5 + 6*d^6) + 2*b^4*(216 - 48*d + 64*d^2 - 
              255*d^3 + 206*d^4 - 67*d^5 + 8*d^6) + 
            b^3*(1176 - 1258*d + 359*d^2 + 140*d^3 - 84*d^4 - 14*d^5 + 
              9*d^6) - 2*b^6*(-96 + 1490*d - 1647*d^2 + 381*d^3 + 308*d^4 - 
              201*d^5 + 33*d^6) + b^5*(-1608 - 2390*d + 3913*d^2 - 1960*d^3 + 
              952*d^4 - 398*d^5 + 59*d^6) + b^7*(4224 + 2342*d - 2111*d^2 - 
              3844*d^3 + 3148*d^4 - 758*d^5 + 63*d^6))*hA^4)/
          (2304*(-1 + b)^4*b^7*(1 + b)^2*(-3 + d)*(-1 + d)^3*d*(1 + d)*F^2*
           M^3*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*(-(a^2*(4*b^3*(-2 + d)^2*(-24 + 58*d - 15*d^2 - 58*d^3 + 
                   3*d^4) - (-2 + d)^2*d*(96 + 112*d + 12*d^2 - 25*d^3 + 
                   3*d^4) + b^2*(-2 + d)^2*(-384 + 152*d + 182*d^2 - 
                   137*d^3 + 25*d^4) + b^10*d*(-288 - 376*d - 20*d^2 + 
                   90*d^3 + 23*d^4 + d^5) + 2*b^5*(-2 + d)^2*(-288 - 160*d + 
                   176*d^2 + 103*d^3 - 14*d^4 + 3*d^5) + b^9*d*(288 + 184*d - 
                   172*d^2 - 30*d^3 + 37*d^4 - 4*d^5 - 3*d^6) + 
                 b*d*(-864 + 328*d + 548*d^2 - 426*d^3 + 85*d^4 + 8*d^5 - 
                   3*d^6) + 4*b^7*(288 - 248*d - 340*d^2 + 246*d^3 + 31*d^4 - 
                   46*d^5 + 9*d^6) + 2*b^6*(1152 + 896*d - 2464*d^2 - 
                   124*d^3 + 956*d^4 - 253*d^5 + 11*d^6) + b^8*(-1152 + 
                   224*d + 2256*d^2 + 88*d^3 - 640*d^4 - 24*d^5 + 37*d^6 - 
                   3*d^7) + 2*b^4*(-1344 - 208*d + 1304*d^2 + 500*d^3 - 
                   1114*d^4 + 434*d^5 - 61*d^6 + 3*d^7))*LECb4)/
              (18432*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^
                2) + (a^2*(3*b^10*(-2 + d)^2*d*(8 + 14*d + 7*d^2 + d^3) + 
                (-2 + d)^2*d*(72 + 64*d - d^2 - 10*d^3 + d^4) - 
                b^2*(-2 + d)^2*(-288 - 16*d + 94*d^2 - 29*d^3 + 5*d^4) - 
                2*b^3*(-2 + d)^2*(-96 + 52*d - 10*d^2 - 97*d^3 + 7*d^4) - 
                2*b^7*(192 - 272*d - 200*d^2 + 304*d^3 + 34*d^4 - 59*d^5 + 
                  d^6) + b^9*d*(-96 - 8*d + 124*d^2 + 10*d^3 - 29*d^4 - 
                  2*d^5 + d^6) + b*d*(768 - 296*d - 476*d^2 + 382*d^3 - 
                  95*d^4 + 4*d^5 + d^6) - 2*b^6*(384 + 112*d - 968*d^2 + 
                  352*d^3 + 262*d^4 - 131*d^5 + 7*d^6) - 2*b^4*(-768 + 
                  544*d + 248*d^2 - 40*d^3 - 268*d^4 + 143*d^5 - 22*d^6 + 
                  d^7) + b^8*(384 - 288*d - 752*d^2 + 364*d^3 + 220*d^4 - 
                  77*d^5 - 14*d^6 + d^7) - 2*b^5*(-384 + 304*d + 392*d^2 - 
                  184*d^3 - 244*d^4 + 122*d^5 - 7*d^6 + d^7))*LECb5)/
              (9216*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^
                2)) + g1*((5*a^2*(-3*b*(-2 + d)^2*d^2*(12 - 12*d + d^2) - 
                3*(-2 + d)^3*d*(4 - 4*d + 3*d^2) + 6*b^8*d*(2 + d)^2*
                 (8 - 10*d + d^2 + d^3) - b^2*(-2 + d)^2*(-96 + 408*d - 
                  396*d^2 + 182*d^3 - 31*d^4 + 2*d^5) + b^3*d*(960 - 2144*d + 
                  1256*d^2 - 116*d^3 - 78*d^4 + 19*d^5 - 2*d^6) - 
                b^7*d*(384 - 576*d - 184*d^2 + 132*d^3 + 14*d^4 + 3*d^5 + 
                  2*d^6) + b^4*(384 - 288*d - 928*d^2 + 312*d^3 + 644*d^4 - 
                  428*d^5 + 83*d^6 - 4*d^7) - b^6*(-768 + 864*d + 240*d^2 - 
                  512*d^3 + 88*d^4 + 66*d^5 - 25*d^6 + 2*d^7) - 
                b^5*(1536 - 3840*d + 1808*d^2 + 528*d^3 - 408*d^4 + 92*d^5 - 
                  35*d^6 + 4*d^7))*LECb4)/(110592*(-1 + b)*b^4*(-1 + d)^3*d*F^
                2*M^2*Pi^2) - (5*a^2*(-2 + d)*(-3*(-2 + d)^2*d*(4 - d^2 + 
                  3*d^3) + b^7*d*(2 + d)^2*(-48 - d^2 + 7*d^3 + 2*d^4) - 
                3*b*d*(16 - 16*d + 8*d^2 + 12*d^3 - 9*d^4 + d^5) + 
                b^5*(-768 - 48*d + 272*d^2 + 112*d^3 + 76*d^4 - 19*d^5 - 
                  21*d^6) + b^4*(-384 - 336*d - 16*d^2 + 16*d^3 + 136*d^4 + 
                  41*d^5 - 15*d^6) + b^6*d*(-96 - 168*d - 172*d^2 - 150*d^3 - 
                  49*d^4 + 3*d^5 + 2*d^6) + b^3*(-192 + 96*d^2 + 172*d^3 - 
                  192*d^4 + 37*d^5 + 9*d^6 - 2*d^7) - b^2*(192 - 672*d + 
                  264*d^2 + 500*d^3 - 462*d^4 + 143*d^5 - 21*d^6 + 2*d^7))*
               LECb5)/(110592*b^4*(-1 + d)^3*d*(1 + d)*F^2*M^2*Pi^2))) + 
         hA^2*((5*a^3*(3*b*(-2 + d)^3*d*(-96 + 56*d + 70*d^2 + 73*d^3 - 
                54*d^4 + 7*d^5) + 3*(-2 + d)^3*d*(48 - 16*d + 6*d^2 - 
                23*d^3 - 14*d^4 + 7*d^5) - b^3*(-2 + d)^2*(-2304 - 4080*d + 
                9648*d^2 - 9632*d^3 - 1184*d^4 + 4875*d^5 - 1388*d^6 + 
                5*d^7 + 4*d^8) - b^2*(-2 + d)^2*(-12672 + 1776*d + 3792*d^2 + 
                6904*d^3 - 8704*d^4 + 3563*d^5 - 612*d^6 + 21*d^7 + 4*d^8) + 
              b^14*d*(13824 + 30240*d - 15816*d^2 - 27076*d^3 + 2058*d^4 + 
                6231*d^5 + 702*d^6 - 318*d^7 - 123*d^8 - 5*d^9 + 3*d^10) + 
              b^15*d*(36864 - 10848*d - 32904*d^2 + 4796*d^3 + 11418*d^4 - 
                33*d^5 - 1602*d^6 - 198*d^7 + 45*d^8 + 19*d^9 + 3*d^10) + 
              b^11*(-532224 + 692928*d + 477024*d^2 - 622896*d^3 - 
                194224*d^4 + 162444*d^5 + 69930*d^6 - 23059*d^7 - 11860*d^8 + 
                3037*d^9 + 98*d^10 - 6*d^11) + b^10*(-218880 - 16320*d + 
                410976*d^2 + 104144*d^3 - 227504*d^4 - 108076*d^5 + 
                70266*d^6 + 24749*d^7 - 11628*d^8 + 93*d^9 + 146*d^10 - 
                6*d^11) + b^9*(702720 - 500352*d - 996576*d^2 + 518768*d^3 + 
                552080*d^4 - 154480*d^5 - 195562*d^6 + 58979*d^7 + 
                14684*d^8 - 5397*d^9 + 222*d^10 - 6*d^11) + b^13*(147456 - 
                323904*d - 45888*d^2 + 259688*d^3 + 12436*d^4 - 74438*d^5 - 
                8649*d^6 + 8548*d^7 + 2250*d^8 - 289*d^9 - 181*d^10 + 
                3*d^11) + b^12*(55296 + 10944*d - 242880*d^2 + 21608*d^3 + 
                155220*d^4 - 838*d^5 - 27937*d^6 - 5548*d^7 + 1490*d^8 + 
                1047*d^9 - 157*d^10 + 3*d^11) + b^6*(-62208 - 70272*d - 
                42624*d^2 + 230408*d^3 + 160228*d^4 - 351162*d^5 + 
                133363*d^6 + 4580*d^7 - 10878*d^8 + 1955*d^9 - 137*d^10 + 
                3*d^11) + b^7*(-389376 - 194688*d + 1176960*d^2 - 86776*d^3 - 
                913116*d^4 + 385126*d^5 + 73083*d^6 - 45660*d^7 - 4054*d^8 + 
                2667*d^9 - 113*d^10 + 3*d^11) + b^5*(62208 + 169152*d - 
                377376*d^2 - 125288*d^3 + 459116*d^4 - 207706*d^5 - 
                4797*d^6 + 17942*d^7 - 1926*d^8 - 95*d^9 - 41*d^10 + 
                3*d^11) + b^4*(-99072 + 166080*d - 15648*d^2 - 40744*d^3 - 
                138900*d^4 + 190614*d^5 - 84693*d^6 + 13862*d^7 - 46*d^8 - 
                103*d^9 - 17*d^10 + 3*d^11) - b^8*(-274176 + 119040*d + 
                85344*d^2 + 222352*d^3 + 43248*d^4 - 336312*d^5 + 
                122394*d^6 + 32685*d^7 - 20868*d^8 + 2885*d^9 - 174*d^10 + 
                6*d^11))*g1^2)/(1327104*(-1 + b)^4*b^6*(1 + b)^3*(-3 + d)*
             (-1 + d)^4*d*(1 + d)*F^2*M^3*Pi^2) - 
           (5*a^3*(-2*(-2 + d)^3*d*(-6 - 19*d - 9*d^2 + 4*d^3) + 
              2*b*(-2 + d)^2*d*(-24 - 70*d - 27*d^2 + 24*d^3 - 6*d^4 + d^5) + 
              4*b^5*d*(-384 + 1256*d + 1292*d^2 - 2030*d^3 + 423*d^4 + 
                128*d^5 - 32*d^6 + d^7) + 2*b^12*d*(288 + 168*d - 256*d^2 - 
                126*d^3 + 22*d^4 + 17*d^5 + 6*d^6 + d^7) + b^4*(6528 - 
                3264*d - 6752*d^2 + 2568*d^3 + 4016*d^4 - 2614*d^5 + 
                304*d^6 + 58*d^7 - 4*d^8) - 2*b^2*(-192 + 80*d - 1464*d^2 + 
                328*d^3 + 1330*d^4 - 947*d^5 + 232*d^6 - 22*d^7 + d^8) + 
              b^11*d*(-960 - 16*d + 1336*d^2 + 216*d^3 - 206*d^4 - 49*d^5 - 
                21*d^6 - d^7 + d^8) + 2*b^8*(-1344 - 2128*d + 5400*d^2 - 
                476*d^3 - 1562*d^4 + 472*d^5 - 170*d^6 + 65*d^7 + d^8) - 
              2*b^10*(-1152 + 816*d + 2432*d^2 - 972*d^3 - 788*d^4 + 
                148*d^5 + 47*d^6 + 11*d^7 + 4*d^8) + 2*b^6*(3648 - 1728*d + 
                968*d^2 - 2084*d^3 + 382*d^4 + 97*d^5 + 247*d^6 - 107*d^7 + 
                5*d^8) - 2*b^9*(1920 - 2656*d - 2632*d^2 + 3372*d^3 + 
                634*d^4 - 477*d^5 - 68*d^6 - 50*d^7 + 11*d^8) - 
              2*b^7*(-3072 + 960*d + 7056*d^2 - 3224*d^3 - 2592*d^4 + 
                958*d^5 + 155*d^6 + 27*d^7 - 17*d^8 + d^9) + b^3*(-2304 + 
                6976*d - 16*d^2 - 4968*d^3 + 3336*d^4 - 230*d^5 - 393*d^6 + 
                123*d^7 - 17*d^8 + d^9))*g1*gA)/(110592*(-1 + b)^4*b^4*
             (1 + b)^2*(-1 + d)^3*d*(1 + d)*F^2*M^3*Pi^2) + 
           (a^3*(2*b^6*(-2 + d)^2*(2880 - 768*d + 44*d^2 + 960*d^3 + 
                109*d^4 - 36*d^5 + 3*d^6) - 2*b^2*(-2 + d)^2*(-1344 + 800*d + 
                332*d^2 - 608*d^3 + 205*d^4 - 36*d^5 + 3*d^6) - 
              3*b*d*(-2176 + 1216*d + 1416*d^2 - 1052*d^3 + 62*d^4 + 79*d^5 - 
                18*d^6 + d^7) + 3*b^8*d*(1920 - 960*d - 504*d^2 + 420*d^3 + 
                14*d^4 - 49*d^5 - 2*d^6 + d^7) - 8*b^4*(-2688 + 2560*d - 
                984*d^2 + 1532*d^3 - 1430*d^4 + 471*d^5 - 52*d^6 + 3*d^7) - 
              d*(-2688 + 2176*d + 1016*d^2 - 1188*d^3 + 178*d^4 + 77*d^5 - 
                30*d^6 + 3*d^7) + b^9*d*(-1152 - 896*d + 632*d^2 + 252*d^3 - 
                158*d^4 - 19*d^5 + 18*d^6 + 3*d^7) - 8*b^5*(-3456 + 1856*d + 
                2088*d^2 - 1244*d^3 - 622*d^4 + 525*d^5 - 104*d^6 + 9*d^7) + 
              b^3*(13824 - 16896*d + 8096*d^2 + 2272*d^3 - 6624*d^4 + 
                3272*d^5 - 626*d^6 + 96*d^7 - 6*d^8) + 2*b^7*(-2304 + 
                3968*d + 3504*d^2 - 2768*d^3 - 880*d^4 + 636*d^5 + 25*d^6 - 
                48*d^7 + 3*d^8))*gA^2)/(147456*(-1 + b)^3*b^2*(1 + b)^2*
             (-1 + d)^2*d*(1 + d)*F^2*M^3*Pi^2) + 
           (7*a^2*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 
              2*b^5*d*(1 + d) + b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + 
              b^4*(8 - 2*d - 3*d^2) + b^2*(8 - 10*d + 3*d^2))*LECc13Delta)/
            (18432*b^6*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (a^2*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 2*b^5*d*(1 + 
                d) + b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + b^4*(8 - 2*d - 
                3*d^2) + b^2*(8 - 10*d + 3*d^2))*LECc2Delta)/
            (6144*b^6*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (a^2*(-2 + d)*(a*(2*b*d*(2 + d)^2 + 2*b^7*d*(2 + d)^2 - 
                8*b^2*(-4 + d^2) - 8*b^6*(-4 + d^2) + d*(8 + 6*d + d^2) + 
                b^8*d*(8 + 6*d + d^2) - 2*b^4*(-16 + 8*d - 2*d^2 + d^3) - 
                2*b^3*(-16 - 4*d + 4*d^2 + d^3) - 2*b^5*(-16 - 4*d + 4*d^2 + 
                  d^3)) - (-2*d*(2 + d)*((2*c3rbar - c4rbar)*(-2 + d) + 
                  2*c2rbar*(1 + d)) + b^9*d*(2 + d)*(2*c2rbar*(1 + d) + 
                  (2*c3rbar + c4rbar)*(4 + d)) + b^10*d*(2 + d)*
                 (2*c2rbar*(1 + d) + (2*c3rbar + c4rbar)*(4 + d)) - 
                b*d*(c4rbar*(8 + 4*d - d^2) + 2*c3rbar*(-8 + 3*d^2) + 
                  2*c2rbar*(4 + 7*d + 3*d^2)) + 2*b^6*(-(c4rbar*(24 + 4*d - 
                     13*d^2 + d^3)) + 2*c2rbar*(4 - d - 4*d^2 + d^3) + 
                  2*c3rbar*(24 - 20*d - d^2 + d^3)) + b^2*
                 (c4rbar*(-32 + 24*d - 7*d^3) + 2*c3rbar*(32 - 24*d - 4*d^2 + 
                    5*d^3) + 2*c2rbar*(-16 - 8*d + 13*d^2 + 5*d^3)) + 
                b^4*(4*c2rbar*d*(3 + d - 2*d^2) + c3rbar*(64 - 104*d + 
                    52*d^2 - 8*d^3) + c4rbar*(-32 + 36*d - 26*d^2 + 8*d^3)) - 
                2*b^8*(2*c2rbar*(-4 - 3*d + 2*d^2 + d^3) + (2 + d)*
                   (2*c3rbar*(-8 + 3*d + d^2) + c4rbar*(-8 + 9*d + d^2))) - 
                2*b^7*(2*c2rbar*(-4 - 3*d + d^2) + (2 + d)*(2*c3rbar*
                     (-8 + 3*d) + c4rbar*(-8 + 9*d + 2*d^2))) + 
                2*b^3*(2*c2rbar*(-8 - 7*d + 5*d^2 + 4*d^3) + (-2 + d)*
                   (c4rbar*(8 + d - 2*d^2) + 2*c3rbar*(-8 + 3*d + 4*d^2))) - 
                2*b^5*(2*c2rbar*(1 + d)^2*(-4 + 3*d) + 3*(2*c3rbar*
                     (-8 + 4*d + d^2 + d^3) - c4rbar*(-8 - 4*d + 5*d^2 + 
                      d^3))))*M))/(1536*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*
             (1 + d)*F^2*M^3*Pi^2)) + 
         (a^3*(6*b^11*(-2 + d)^2*d*(-24 - 10*d + 3*d^2 + d^3) + 
            3*(-2 + d)^2*d*(-52 - 36*d + 5*d^2 + d^3) + 
            b^12*d*(-544 + 168*d + 164*d^2 - 54*d^3 - 7*d^4 + 3*d^5) + 
            b^10*(-2176 + 2400*d + 232*d^2 - 680*d^3 + 102*d^4 + 20*d^5 - 
              6*d^6) + b^8*(-1792 + 5056*d - 4216*d^2 + 1040*d^3 + 40*d^4 - 
              7*d^5 - 3*d^6) + b^4*(-1344 + 3568*d - 3088*d^2 + 1692*d^3 - 
              1014*d^4 + 331*d^5 - 3*d^6) - 2*b^2*(864 - 280*d - 736*d^2 + 
              32*d^3 + 417*d^4 - 158*d^5 + 3*d^6) + 
            4*b^5*(-384 + 1416*d - 1032*d^2 - 226*d^3 + 436*d^4 - 115*d^5 + 
              3*d^6) + 4*b^6*(-448 + 1252*d - 1362*d^2 + 834*d^3 - 273*d^4 + 
              28*d^5 + 3*d^6) + 4*b^7*(-512 + 1040*d - 772*d^2 + 502*d^3 - 
              262*d^4 + 47*d^5 + 3*d^6) + b*(-800*d + 592*d^3 - 72*d^4 - 
              74*d^5 + 6*d^6) - 2*b^3*(832 - 192*d - 720*d^2 + 16*d^3 + 
              238*d^4 - 53*d^5 + 9*d^6) - 2*b^9*(1152 - 1568*d + 384*d^2 + 
              372*d^3 - 204*d^4 + 5*d^5 + 9*d^6))*hA^4)/(18432*(-1 + b)^4*b^4*
           (1 + b)^2*(-1 + d)^3*d*(1 + d)*F^2*M^3*Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((-((-2 + d)^2*(96 + 112*d + 12*d^2 - 25*d^3 + 3*d^4)) - 
                b^2*(-2 + d)^2*(-312 + 106*d + 273*d^2 - 112*d^3 + 9*d^4) + 
                b^8*(-288 - 376*d - 20*d^2 + 90*d^3 + 23*d^4 + d^5) + 
                b^7*(288 + 184*d - 172*d^2 - 30*d^3 + 37*d^4 - 4*d^5 - 
                  3*d^6) + b*(-864 + 328*d + 548*d^2 - 426*d^3 + 85*d^4 + 
                  8*d^5 - 3*d^6) + b^6*(864 + 1208*d - 332*d^2 - 462*d^3 + 
                  41*d^4 + 40*d^5 - 3*d^6) - 3*b^4*(416 + 392*d - 492*d^2 - 
                  138*d^3 + 205*d^4 - 50*d^5 + 3*d^6) - 3*b^3*(-160 + 56*d + 
                  60*d^2 - 22*d^3 + 19*d^4 - 16*d^5 + 3*d^6) - 
                3*b^5*(288 + 40*d - 196*d^2 + 38*d^3 + 19*d^4 - 12*d^5 + 
                  3*d^6))*LECb4)/(18432*(-1 + b)*b^2*(-1 + d)^2*(1 + d)*F^
                2*Pi^2) - ((3*b^8*(-2 + d)^2*(8 + 14*d + 7*d^2 + d^3) + 
                3*b^2*(-2 + d)^2*(-8 + 34*d + 22*d^2 - 13*d^3 + d^4) + 
                (-2 + d)^2*(72 + 64*d - d^2 - 10*d^3 + d^4) + 3*b^3*d*
                 (-8 - 20*d + 46*d^2 - 17*d^3 - 2*d^4 + d^5) + 
                3*b^4*(192 + 24*d - 224*d^2 + 54*d^3 + 40*d^4 - 15*d^5 + 
                  d^6) + b^6*(-288 - 296*d + 304*d^2 + 94*d^3 - 62*d^4 - 
                  5*d^5 + d^6) + 3*b^5*(96 - 40*d - 92*d^2 + 26*d^3 + 
                  13*d^4 - 4*d^5 + d^6) + b^7*(-96 - 8*d + 124*d^2 + 10*d^3 - 
                  29*d^4 - 2*d^5 + d^6) + b*(768 - 296*d - 476*d^2 + 
                  382*d^3 - 95*d^4 + 4*d^5 + d^6))*LECb5)/(9216*(-1 + b)*b^
                2*(-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
           g1*((-5*(-3*b*(-2 + d)^2*d*(12 - 12*d + d^2) - 3*(-2 + d)^3*
                 (4 - 4*d + 3*d^2) + 6*b^10*(2 + d)^2*(8 - 10*d + d^2 + 
                  d^3) - 2*b^2*(-2 + d)^2*(120 - 120*d + 58*d^2 - 11*d^3 + 
                  d^4) + b^6*(384 - 1776*d + 744*d^2 + 748*d^3 - 570*d^4 + 
                  116*d^5 - 6*d^6) + b^8*(-480 + 384*d + 392*d^2 - 220*d^3 - 
                  60*d^4 + 31*d^5 - 2*d^6) - 2*b^3*(-1536 + 1848*d - 
                  772*d^2 + 122*d^3 + 9*d^4 - 8*d^5 + d^6) - 
                b^9*(384 - 576*d - 184*d^2 + 132*d^3 + 14*d^4 + 3*d^5 + 
                  2*d^6) - 2*b^4*(-1344 + 408*d + 1540*d^2 - 1402*d^3 + 
                  467*d^4 - 65*d^5 + 3*d^6) - 2*b^5*(576 - 792*d + 444*d^2 - 
                  254*d^3 + 129*d^4 - 31*d^5 + 3*d^6) - 2*b^7*(-576 + 984*d - 
                  92*d^2 - 166*d^3 + 47*d^4 - 20*d^5 + 3*d^6))*LECb4)/
              (110592*(-1 + b)*b^4*(-1 + d)^3*F^2*Pi^2) + 
             (5*(-1 + b)*(3*(-2 + d)^3*(4 - d^2 + 3*d^3) + 6*b*(-2 + d)^2*
                 (-8 + 4*d - 7*d^3 + 2*d^4) + 2*b^2*(-2 + d)^2*(84 + 12*d - 
                  77*d^2 + 5*d^3 + 2*d^4 + d^5) + 2*b^3*(-2 + d)^2*
                 (24 + 42*d + 11*d^2 - 35*d^3 + d^4 + 2*d^5) + b^8*(2 + d)^2*
                 (96 - 48*d + 2*d^2 - 15*d^3 + 3*d^4 + 2*d^5) + 
                2*b^6*(2 + d)^2*(-60 + 108*d - 37*d^2 + 19*d^3 - 16*d^4 + 
                  3*d^5) + 2*b^7*(288 + 216*d + 44*d^2 + 14*d^3 - 49*d^4 - 
                  25*d^5 + 5*d^6 + 2*d^7) + 2*b^4*(-48 - 600*d + 116*d^2 + 
                  270*d^3 - 106*d^4 + 30*d^5 - 16*d^6 + 3*d^7) + 
                2*b^5*(-480 - 192*d + 32*d^2 + 76*d^3 + 86*d^4 - 23*d^5 - 
                  16*d^6 + 4*d^7))*LECb5)/(110592*b^4*(-1 + d)^3*(1 + d)*F^
                2*Pi^2))) + hA^2*((-7*(-1 + b)^2*(1 + b)^4*(-2 + d)^2*
             (2 - 2*b - d + b^2*(2 + d))*LECc13Delta)/(18432*b^6*(-1 + d)^3*
             F^2*Pi^2) + ((-1 + b)^2*(1 + b)^4*(-2 + d)^2*(2 - 2*b - d + 
              b^2*(2 + d))*LECc2Delta)/(6144*b^6*(-1 + d)^3*F^2*Pi^2) - 
           (5*a*(3*b*(-2 + d)^3*(32 - 8*d - 26*d^2 - 33*d^3 + 7*d^4) + 
              3*(-2 + d)^3*(-16 - 2*d^2 + 7*d^3 + 7*d^4) - 4*b^3*(-2 + d)^2*(
                -876 + 888*d + 279*d^2 - 563*d^3 + 74*d^4 - d^5 + d^6) - 
              4*b^2*(-2 + d)^2*(132 - 101*d^2 - 111*d^3 + 58*d^4 + 3*d^5 + 
                d^6) + b^9*(-343296 + 23904*d + 213944*d^2 + 103260*d^3 - 
                59278*d^4 - 61093*d^5 + 27196*d^6 - 2222*d^7 + 100*d^8 - 
                3*d^9) + 2*b^15*(40608 + 1056*d - 34248*d^2 - 6676*d^3 + 
                8256*d^4 + 3131*d^5 - 246*d^6 - 394*d^7 - 78*d^8 + 3*d^9) + 
              2*b^14*(16032 + 30240*d - 8936*d^2 - 22964*d^3 - 3704*d^4 + 
                2851*d^5 + 1546*d^6 + 238*d^7 - 78*d^8 + 3*d^9) - 
              4*b^11*(-91152 + 1200*d + 66568*d^2 + 22332*d^3 - 14197*d^4 - 
                12324*d^5 + 3212*d^6 + 609*d^7 - 77*d^8 + 3*d^9) - 
              4*b^10*(-32208 - 33072*d + 13416*d^2 + 20436*d^3 + 8551*d^4 - 
                6792*d^5 - 1748*d^6 + 717*d^7 - 77*d^8 + 3*d^9) + 
              2*b^6*(41184 + 28704*d - 24360*d^2 - 21604*d^3 - 1372*d^4 + 
                11895*d^5 - 4398*d^6 + 730*d^7 - 74*d^8 + 3*d^9) + 
              2*b^7*(157920 - 107232*d - 50376*d^2 + 46012*d^3 - 37940*d^4 + 
                29695*d^5 - 9518*d^6 + 1138*d^7 - 74*d^8 + 3*d^9) + 
              b^5*(-80256 + 111456*d - 32696*d^2 - 48684*d^3 + 52014*d^4 - 
                23059*d^5 + 4610*d^6 - 176*d^7 - 36*d^8 + 3*d^9) - 
              b^8*(63360 + 137376*d + 1352*d^2 - 104412*d^3 - 10714*d^4 + 
                34501*d^5 - 7116*d^6 + 446*d^7 - 28*d^8 + 3*d^9) + 
              b^4*(-8448 - 15264*d - 1080*d^2 + 9492*d^3 + 7334*d^4 - 
                8419*d^5 + 2146*d^6 - 128*d^7 - 12*d^8 + 3*d^9) + 
              b^16*(-4608 - 11616*d + 1400*d^2 + 9492*d^3 + 2478*d^4 - 
                1251*d^5 - 651*d^6 - 111*d^7 + 4*d^8 + 3*d^9) - 
              b^12*(91392 + 112032*d - 46136*d^2 - 72188*d^3 - 26010*d^4 + 
                13933*d^5 + 9594*d^6 - 1592*d^7 + 20*d^8 + 3*d^9) + 
              b^17*(-12288 - 480*d + 10808*d^2 + 2004*d^3 - 3138*d^4 - 
                1035*d^5 + 189*d^6 + 129*d^7 + 28*d^8 + 3*d^9) - 
              b^13*(228480 + 1440*d - 181304*d^2 - 42364*d^3 + 36238*d^4 + 
                21693*d^5 - 934*d^6 - 3176*d^7 + 92*d^8 + 3*d^9))*g1^2)/
            (1327104*(-1 + b)^4*b^6*(1 + b)^3*(-1 + d)^4*(1 + d)*F^2*M*
             Pi^2) + (5*a*(-2*(-2 + d)^3*(-6 - 19*d - 9*d^2 + 4*d^3) + 
              2*b*(-2 + d)^2*(-24 - 70*d - 27*d^2 + 24*d^3 - 6*d^4 + d^5) - 
              2*b^2*(-384 - 296*d + 296*d^2 + 302*d^3 - 286*d^4 + 77*d^5 - 
                10*d^6 + d^7) - 2*b^8*(624 + 904*d - 708*d^2 - 322*d^3 + 
                150*d^4 + 20*d^5 - 3*d^6 + d^7) + 2*b^10*(288 + 168*d - 
                256*d^2 - 126*d^3 + 22*d^4 + 17*d^5 + 6*d^6 + d^7) - 
              4*b^6*(-624 - 248*d + 664*d^2 - 258*d^3 - 81*d^4 + 119*d^5 - 
                37*d^6 + 3*d^7) - 2*b^4*(-864 - 1128*d + 1972*d^2 + 190*d^3 - 
                1083*d^4 + 483*d^5 - 79*d^6 + 5*d^7) + b^3*(4032 + 1088*d - 
                3136*d^2 + 548*d^3 + 296*d^4 - 161*d^5 + 55*d^6 - 11*d^7 + 
                d^8) + b^9*(-960 - 16*d + 1336*d^2 + 216*d^3 - 206*d^4 - 
                49*d^5 - 21*d^6 - d^7 + d^8) + b^5*(-1536 + 192*d + 
                1872*d^2 - 404*d^3 - 48*d^4 - 335*d^5 + 201*d^6 - 41*d^7 + 
                3*d^8) + b^7*(2496 - 128*d - 3600*d^2 + 204*d^3 + 532*d^4 + 
                73*d^5 + 41*d^6 - 29*d^7 + 3*d^8))*g1*gA)/(110592*(-1 + b)^2*
             b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2) - 
           (a*(-2688 + 2176*d + 1016*d^2 - 1188*d^3 + 178*d^4 + 77*d^5 - 
              30*d^6 + 3*d^7 - 8*b*(480 - 184*d - 404*d^2 + 246*d^3 - d^4 - 
                20*d^5 + 3*d^6) - 24*b^3*(-32 + 168*d - 116*d^2 + 14*d^3 + 
                31*d^4 - 20*d^5 + 3*d^6) - 24*b^5*(352 - 328*d - 36*d^2 + 
                114*d^3 - 25*d^4 - 8*d^5 + 3*d^6) - 8*b^7*(-864 + 248*d + 
                268*d^2 - 126*d^3 - 25*d^4 + 16*d^5 + 3*d^6) + 
              4*b^2*(1728 - 1904*d - 592*d^2 + 1512*d^3 - 776*d^4 + 209*d^5 - 
                36*d^6 + 3*d^7) + 6*b^4*(-512 - 864*d + 1208*d^2 + 228*d^3 - 
                510*d^4 + 165*d^5 - 30*d^6 + 3*d^7) + 4*b^6*(576 + 1168*d - 
                784*d^2 - 408*d^3 + 208*d^4 + 17*d^5 - 12*d^6 + 3*d^7) + 
              b^8*(-1152 - 896*d + 632*d^2 + 252*d^3 - 158*d^4 - 19*d^5 + 
                18*d^6 + 3*d^7))*gA^2)/(147456*(-1 + b)^2*b^2*(-1 + d)^2*
             (1 + d)*F^2*M*Pi^2) + ((1 + b)^2*(-2 + d)*
             (a*(8 + 6*d + d^2 - 4*b*(2 + d) - 4*b^3*(2 + d) + 
                2*b^2*(2 + d)^2 + b^4*(8 + 6*d + d^2)) + 
              (-2*c3rbar*(8 - 2*d^2 - 6*b^3*(2 + d) + b^2*(8 + 4*d - d^2) + 
                  b*(-8 + d^2) + 2*b^4*(6 + 5*d + d^2) - b^5*(8 + 6*d + 
                    d^2) + b^6*(8 + 6*d + d^2)) + c4rbar*(8 - 2*d^2 + 
                  b^2*(8 - 3*d^2) - 2*b^4*(-6 - d + d^2) + b^5*(8 + 6*d + 
                    d^2) - b^6*(8 + 6*d + d^2) + 2*b^3*(-6 + d + 2*d^2) + 
                  b*(-8 + 4*d + 3*d^2)) - 2*(-1 + b^2)*c2rbar*
                 (2*(2 + 3*d + d^2) - b^3*(2 + 3*d + d^2) + b^4*(2 + 3*d + 
                    d^2) - b*(4 + 5*d + d^2) + b^2*(4 + 7*d + 3*d^2)))*M))/
            (1536*(-1 + b)*b^2*(-1 + d)^2*(1 + d)*F^2*M*Pi^2)) - 
         (a*(3*(-2 + d)^2*(-20 - 36*d - 27*d^2 + d^3) + 6*b^13*(-2 + d)^2*
             (-24 - 10*d + 3*d^2 + d^3) + b^5*(-352 + 128*d + 488*d^2 - 
              796*d^3 + 318*d^4 - 6*d^5) + b^12*(1184 - 256*d - 300*d^2 + 
              76*d^3 + d^4 - 3*d^5) - 2*b^9*(288 - 760*d + 16*d^2 + 408*d^3 - 
              137*d^4 + 3*d^5) - 4*b^3*(-536 - 56*d + 524*d^2 - 33*d^3 - 
              98*d^4 + 3*d^5) + 8*b^7*(-36 - 106*d - 24*d^2 + 135*d^3 - 
              52*d^4 + 3*d^5) + b^14*(-544 + 168*d + 164*d^2 - 54*d^3 - 
              7*d^4 + 3*d^5) + 2*b*(-16 - 128*d - 120*d^2 + 92*d^3 - 5*d^4 + 
              3*d^5) - 4*b^11*(-304 + 276*d + 36*d^2 - 81*d^3 + 10*d^4 + 
              3*d^5) - b^2*(-2368 + 1280*d + 1632*d^2 - 1366*d^3 + 365*d^4 + 
              3*d^5) + b^6*(192 - 808*d - 700*d^2 + 1310*d^3 - 445*d^4 + 
              9*d^5) - b^10*(736 + 128*d - 248*d^2 + 62*d^3 - 49*d^4 + 
              9*d^5) + b^8*(-16 + 624*d + 168*d^2 - 436*d^3 + 81*d^4 + 
              9*d^5) - b^4*(-1376 + 2224*d + 44*d^2 - 1668*d^3 + 757*d^4 + 
              9*d^5))*hA^4)/(18432*(-1 + b)^4*b^4*(1 + b)^2*(-1 + d)^3*
           (1 + d)*F^2*M*Pi^2))*B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (hA^2*(((1 + b)^3*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*(-2 + d))/
            (384*(-1 + b)*b^5*(-1 + d)^2*F^2*Pi^2) + 
           (a*(1 + b^2 - 2*b*(-2 + d))*gA^2)/(24*(-1 + b)^4*b*(1 + b)^3*
             (-1 + d)*F^2*M*Pi^2)) - 
         (a*(2*(-2 + d)^2 - 2*b^3*(82 - 107*d + 33*d^2) + 
            2*b^2*(2 + 3*d - 8*d^2 + 3*d^3) + b*(38 - 39*d + 4*d^2 + 3*d^3) - 
            2*b^4*(86 - 111*d + 28*d^2 + 3*d^3) - 6*b^8*(26 - 27*d - 5*d^2 + 
              7*d^3) + 2*b^5*(32 - 24*d - 11*d^2 + 9*d^3) - 
            2*b^6*(-62 + 95*d - 52*d^2 + 11*d^3) + 6*b^7*(-42 + 87*d - 
              61*d^2 + 16*d^3) + b^9*(-134 + 311*d - 254*d^2 + 75*d^3))*hA^4)/
          (2304*(-1 + b)^4*b^7*(1 + b)^2*(-1 + d)^3*F^2*M*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] - 
       ((-2 - 2*b + b^2*(-2 + d) + d)*gA^2*hA^2*M*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/(24*a*(-1 + b)^3*b^2*(1 + b)^2*
         (-1 + d)*F^2*Pi^2) + (5*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
          2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 5*d^3))*
         g1^2*hA^2*M*C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(432*a*(-1 + b)^3*b*(1 + b)^2*(-1 + d)^3*F^2*
         Pi^2) - ((3*(-2 + d)^2 + b^5*(8 + 24*d - 18*d^2) - 
          2*b*(-12 + 4*d + d^2) - 4*b^3*(-16 + 4*d + 3*d^2) + 
          3*b^6*(12 - 20*d + 9*d^2) + b^2*(76 - 68*d + 21*d^2) + 
          b^4*(100 - 116*d + 45*d^2))*hA^4*M*C0i[cc0, (b^2*M^2)/a^2, 0, 
          M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/(576*a*(-1 + b)^3*b^4*(1 + b)*
         (-1 + d)^2*F^2*Pi^2), deltae17qTo4Delta -> 
      (gA*hA*(-(a^2*(40 - 116*d + 54*d^2 + 9*d^3 + 8*d^4 - 7*d^5 + 2*b^7*d*
                (12 + 8*d - 7*d^2 - 2*d^3 + d^4) + 2*b^6*d*(46 + 23*d - 
                 34*d^2 - 5*d^3 + 6*d^4) + b^4*(176 - 176*d - 258*d^2 + 
                 141*d^3 + 40*d^4 - 31*d^5) + b^5*(80 - 12*d - 92*d^2 + 
                 23*d^3 + 18*d^4 - 5*d^5) + 4*b^3*(34 - 57*d + 3*d^2 + 
                 10*d^3 - 3*d^4 + d^5) - b*(-104 + 200*d - 128*d^2 + 17*d^3 + 
                 2*d^4 + d^5) + b^2*(232 - 216*d + 94*d^2 - 50*d^3 - 38*d^4 + 
                 26*d^5))*LECb4)/(768*b^2*(-1 + b^2)^3*(-1 + d)^2*d*(1 + d)*
             (2 + d)*F^2*M^2*Pi^2) + (a^2*(80 - 12*d - 12*d^2 - 57*d^3 + 
              46*d^4 - 9*d^5 + 4*b^7*d*(32 + 28*d - 12*d^2 - 7*d^3 + d^4) - 
              8*b^6*d*(2 - 9*d - 13*d^2 + 2*d^4) + b^5*(240 - 204*d - 
                424*d^2 + 141*d^3 + 106*d^4 - 15*d^5) + b*(288 - 540*d + 
                36*d^2 + 21*d^3 + 46*d^4 - 7*d^5) + 2*b^2*(232 - 596*d + 
                134*d^2 + 145*d^3 - 48*d^4 + d^5) + 2*b^3*(56 - 108*d + 
                202*d^2 - 25*d^3 - 62*d^4 + 9*d^5) + b^4*(352 + 388*d - 
                456*d^2 - 273*d^3 + 50*d^4 + 23*d^5))*LECb5)/
            (1536*b^2*(-1 + b^2)^3*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^2*
             Pi^2)) + hA^2*((5*a^3*(-(b*(-2 + d)^2*(-76 + 144*d - 99*d^2 + 
                 d^3)) - 4*(-2 + d)^3*(-14 - 3*d + 7*d^2 + 4*d^3) + 
              b^9*(-16 + 72*d + 64*d^2 - 50*d^3 - 19*d^4 + 8*d^5 + d^6) + 
              b^4*(1680 - 2312*d - 180*d^2 + 1058*d^3 - 678*d^4 + 157*d^5 + 
                69*d^6 - 28*d^7) + b^8*(48 - 56*d + 324*d^2 + 206*d^3 - 
                282*d^4 + 3*d^5 + 51*d^6 - 12*d^7) + b^2*(1264 - 1656*d - 
                140*d^2 + 458*d^3 + 360*d^4 - 339*d^5 + 55*d^6 + 4*d^7) + 
              b^7*(192 + 680*d - 368*d^2 - 606*d^3 + 404*d^4 + 61*d^5 - 
                81*d^6 + 12*d^7) + b^3*(-384 + 824*d - 1008*d^2 + 470*d^3 - 
                384*d^4 + 399*d^5 - 159*d^6 + 20*d^7) - b^5*(-1056 + 1208*d + 
                2008*d^2 - 2810*d^3 + 520*d^4 + 499*d^5 - 239*d^6 + 32*d^7) + 
              b^6*(912 + 1272*d - 2564*d^2 - 698*d^3 + 1220*d^4 - 49*d^5 - 
                159*d^6 + 36*d^7))*g1*gA)/(4608*(-1 + b)^4*b^4*(1 + b)^3*
             (-2 + d)*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) + 
           (a^3*(6*b^7*d*(1 + d)^2*(-36 + 30*d + 6*d^2 - 7*d^3 + d^4) + 
              2*b^8*d*(-300 - 258*d + 122*d^2 + 62*d^3 - 21*d^4 - 2*d^5 + 
                d^6) - 6*b*(240 - 370*d + 567*d^2 - 382*d^3 + 102*d^4 + 
                32*d^5 - 25*d^6 + 4*d^7) + 3*b^6*(-528 + 264*d + 978*d^2 - 
                9*d^3 - 217*d^4 - 19*d^5 + 7*d^6 + 4*d^7) + 3*(-96 + 188*d - 
                628*d^2 + 477*d^3 - 173*d^4 + 107*d^5 - 51*d^6 + 8*d^7) + 
              3*b^4*(-1776 + 2220*d - 348*d^2 - 1153*d^3 + 493*d^4 + 95*d^5 - 
                73*d^6 + 14*d^7) - 6*b^5*(552 + 162*d - 753*d^2 - 8*d^3 + 
                358*d^4 - 60*d^5 - 49*d^6 + 14*d^7) + 6*b^3*(-792 + 1996*d - 
                584*d^2 - 668*d^3 + 545*d^4 - 21*d^5 - 85*d^6 + 17*d^7) - 
              b^2*(5760 - 10968*d + 4242*d^2 - 1091*d^3 + 481*d^4 + 507*d^5 - 
                451*d^6 + 80*d^7))*gA^2)/(4608*(-1 + b)^4*b^2*(1 + b)^3*
             (-3 + d)*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) + 
           (a^2*(a*b^2*(-4 - 4*d + d^2 + d^3)*(-12 + d + 4*b^3*(-1 + d)*d - 
                d^2 + 2*b^4*d*(-11 + 2*d) + 2*b*(-6 - d + d^2) - 
                3*b^2*(4 - 13*d + 3*d^2)) + ((c2rbar + 2*c3rbar - c4rbar)*d*
                 (2 + 3*d + d^2) - b^7*c2rbar*d^2*(2 + 3*d + d^2) + 
                b^8*c2rbar*d*(2 + d - 2*d^2 - d^3) - b*(c2rbar + 2*c3rbar - 
                  c4rbar)*d*(-8 - 10*d - d^2 + d^3) + b^6*(2 + 3*d + d^2)*
                 (c2rbar*(4 + 28*d - 3*d^2) - 2*c3rbar*(16 - 31*d + 7*d^2) + 
                  c4rbar*(-80 + 217*d - 113*d^2 + 16*d^3)) + 
                b^5*(2 + 3*d + d^2)*(c3rbar*(-32 + 56*d - 22*d^2) + 
                  c2rbar*(-20 + 28*d - 11*d^2) + c4rbar*(-16 + 68*d - 
                    69*d^2 + 16*d^3)) + b^4*(2 + d)*(c2rbar*(16 - 50*d - 
                    49*d^2 + 17*d^3) + 2*c3rbar*(28 - d - 57*d^2 + 20*d^3) + 
                  c4rbar*(188 - 139*d - 235*d^2 + 200*d^3 - 36*d^4)) - 
                b^2*(6*c3rbar*(8 - 10*d - 7*d^2 - 2*d^3 + 3*d^4) + 
                  c2rbar*(40 - 20*d - 58*d^2 + 11*d^3 + 9*d^4) + 
                  c4rbar*(-168 - 210*d + 105*d^2 + 2*d^3 + 3*d^4 + 4*d^5)) + 
                b^3*(2 + d)*(c2rbar*(12 - 8*d - 11*d^2 + 9*d^3) + 
                  4*(2*c3rbar*(2 + 3*d - 5*d^2 + 2*d^3) + c4rbar*(22 + 33*d - 
                      17*d^2 - 2*d^3 + 2*d^4))))*M))/(1536*(-1 + b)^2*b^4*
             (1 + b)*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2)) - 
         (a^3*(2*(-2 + d)^2*d*(2 + 3*d + d^2) + b*d*(80 + 28*d - 76*d^2 - 
              11*d^3 + 14*d^4 + d^5) + 4*b^3*(96 - 360*d + 332*d^2 - 
              194*d^3 + 255*d^4 - 169*d^5 + 34*d^6) + 
            b^9*(-1280 + 1792*d + 1652*d^2 - 2596*d^3 - 367*d^4 + 906*d^5 + 
              d^6 - 96*d^7) - b^2*(640 - 388*d - 1144*d^2 + 801*d^3 + 
              414*d^4 - 428*d^5 + 78*d^6 + 3*d^7) + 
            2*b^4*(1976 - 4376*d + 1718*d^2 - 654*d^3 + 1361*d^4 - 706*d^5 + 
              69*d^6 + 12*d^7) - 2*b^5*(-288 + 3736*d - 3488*d^2 + 348*d^3 + 
              1447*d^4 - 920*d^5 + 133*d^6 + 16*d^7) + 
            2*b^6*(-1152 + 220*d + 4496*d^2 - 2993*d^3 - 841*d^4 + 986*d^5 - 
              229*d^6 + 29*d^7) - 4*b^7*(-992 - 208*d + 2020*d^2 - 1672*d^3 + 
              177*d^4 + 309*d^5 - 152*d^6 + 32*d^7) + 
            b^10*(-1152 + 1924*d + 1448*d^2 - 1837*d^3 + 144*d^4 + 216*d^5 - 
              104*d^6 + 33*d^7) + 2*b^8*(2248 - 1184*d - 4706*d^2 + 
              3300*d^3 + 1016*d^4 - 1027*d^5 + 11*d^6 + 72*d^7))*hA^4)/
          (9216*(-1 + b)^4*b^6*(1 + b)^2*(-2 + d)*(-1 + d)^3*d*(1 + d)*
           (2 + d)*F^2*M^3*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*(-(a^2*(2*b^11*d*(4 - 4*d - 17*d^2 - 7*d^3 + 4*d^4 + 2*d^5) + 
                 b^10*d^2*(20 - 10*d - 34*d^2 - 14*d^3 + 5*d^4 + 3*d^5) + 
                 d*(-80 + 16*d - 12*d^2 + 24*d^3 + 20*d^4 - 7*d^5 - 3*d^6) - 
                 2*b*d*(52 - 34*d + 60*d^2 + 7*d^3 - 29*d^4 + d^5 + 3*d^6) - 
                 b^8*d*(360 + 164*d - 224*d^2 - 208*d^3 + 8*d^4 + 35*d^5 + 
                   3*d^6) - 4*b^5*(248 - 394*d + 205*d^2 - 50*d^3 - 43*d^4 + 
                   3*d^5 + 13*d^6) + 2*b^4*(-928 + 764*d - 14*d^2 + 126*d^3 + 
                   196*d^4 - 14*d^5 - 43*d^6 + 3*d^7) - 2*b^6*(704 - 900*d - 
                   266*d^2 + 344*d^3 + 206*d^4 - 32*d^5 - 41*d^6 + 3*d^7) - 
                 4*b^7*(184 - 222*d - 31*d^2 + 137*d^3 + 49*d^4 - 34*d^5 - 
                   14*d^6 + 3*d^7) + b^2*(-320 + 440*d + 136*d^2 - 22*d^3 - 
                   178*d^4 - 34*d^5 + 41*d^6 + 3*d^7) + b^9*(32 - 256*d + 
                   272*d^3 + 98*d^4 - 78*d^5 - 26*d^6 + 6*d^7) + 
                 2*b^3*(-432 + 608*d + 62*d^2 - 13*d^3 - 23*d^4 - 56*d^5 + 
                   10*d^6 + 6*d^7))*LECb4)/(6144*b^2*(-1 + b^2)^3*(-1 + d)^
                2*d*(1 + d)*(2 + d)*F^2*M^2*Pi^2) - 
             (a^2*(4*b^11*d*(16 + 4*d - 28*d^2 - 13*d^3 + 6*d^4 + 3*d^5) + 
                b^10*d^2*(60 - 180*d - 167*d^2 - 7*d^3 + 20*d^4 + 4*d^5) + 
                b^8*d*(880 - 932*d + 592*d^2 + 769*d^3 - 79*d^4 - 80*d^5 - 
                  4*d^6) + d*(160 - 52*d - 76*d^2 + 77*d^3 + 25*d^4 - 
                  16*d^5 - 4*d^6) - 4*b*d*(-92 + 124*d + 85*d^2 - 42*d^3 - 
                  21*d^4 + 4*d^5 + 2*d^6) - 8*b^5*(-208 + 404*d - 180*d^2 + 
                  25*d^3 - 47*d^4 + 12*d^5 + 12*d^6) + 4*b^9*(64 + 28*d - 
                  100*d^2 + 99*d^3 + 56*d^4 - 41*d^5 - 12*d^6 + 2*d^7) - 
                8*b^7*(-144 + 92*d - 104*d^2 + 43*d^3 + 56*d^4 - 36*d^5 - 
                  11*d^6 + 2*d^7) - 2*b^6*(-1408 + 1480*d - 828*d^2 - 
                  158*d^3 + 603*d^4 - 51*d^5 - 68*d^6 + 4*d^7) + 
                2*b^4*(1856 - 1928*d - 452*d^2 - 402*d^3 + 313*d^4 + 43*d^5 - 
                  64*d^6 + 4*d^7) + 4*b^3*(512 - 808*d - 92*d^2 + 278*d^3 - 
                  67*d^4 - 34*d^5 + 15*d^6 + 4*d^7) + b^2*(640 - 880*d - 
                  852*d^2 + 664*d^3 - 99*d^4 - 127*d^5 + 68*d^6 + 4*d^7))*
               LECb5)/(12288*b^2*(-1 + b^2)^3*(-1 + d)^2*d*(1 + d)*(2 + d)*F^
                2*M^2*Pi^2)) + g1*((5*a^2*((-2 + d)^2*d*(5 + 11*d + 2*d^2) + 
                4*b^7*d*(6 - d - d^2 - 2*d^3 + d^4) + 2*b*d*(-10 + 15*d + 
                  19*d^2 - 24*d^3 + 2*d^4 + 2*d^5) + b^6*d*(-16 + 66*d + 
                  29*d^2 - 29*d^3 - 6*d^4 + 6*d^5) + b^2*(80 + 8*d - 
                  182*d^2 + 179*d^3 - 55*d^4 - 14*d^5 + 6*d^6) + 
                4*b^3*(-28 + 46*d + 27*d^2 - 100*d^3 + 42*d^4 + 6*d^5 - 
                  7*d^6 + d^7) + 2*b^5*(48 - 62*d + d^2 + 3*d^3 + 40*d^4 - 
                  20*d^5 - 4*d^6 + 2*d^7) + b^4*(-64 + 324*d - 252*d^2 - 
                  121*d^3 + 217*d^4 - 22*d^5 - 36*d^6 + 8*d^7))*LECb4)/
              (36864*b^4*(-1 + d)^3*d*(1 + d)*F^2*M^2*Pi^2) + 
             (5*a^2*(4*b^7*(-2 + d)^2*d*(1 + d + d^2) + (-2 + d)^2*d*
                 (3 + 10*d + 3*d^2) + 2*b*d*(-10 + 19*d + 19*d^2 - 27*d^3 + 
                  3*d^4 + 2*d^5) + b^6*d*(-16 + 66*d + 17*d^2 - 38*d^3 - 
                  3*d^4 + 6*d^5) + b^2*(48 + 72*d - 170*d^2 + 123*d^3 - 
                  30*d^4 - 17*d^5 + 6*d^6) + 4*b^3*(-12 + 44*d + 21*d^2 - 
                  94*d^3 + 37*d^4 + 7*d^5 - 7*d^6 + d^7) + 2*b^5*(32 - 34*d - 
                  d^2 - 33*d^3 + 51*d^4 - 19*d^5 - 4*d^6 + 2*d^7) + 
                b^4*(-64 + 388*d - 284*d^2 - 187*d^3 + 246*d^4 - 23*d^5 - 
                  36*d^6 + 8*d^7))*LECb5)/(36864*b^4*(-1 + d)^3*d*(1 + d)*F^
                2*M^2*Pi^2))) + 
         hA^2*((5*a^3*(-3*(-2 + d)^3*d*(30 + 11*d - 16*d^2 + 3*d^3) + 
              3*b*(-2 + d)^2*d*(69 - 8*d + 7*d^2 - 10*d^3 + 2*d^4) + 
              3*b^15*d*(48 - 28*d - 56*d^2 + 35*d^3 + 7*d^4 - 7*d^5 + d^6) - 
              b^14*d*(468 - 498*d + 96*d^2 + 372*d^3 - 449*d^4 + 202*d^5 - 
                37*d^6 + 2*d^7) + b^2*(2880 - 8070*d + 4305*d^2 + 5007*d^3 - 
                7167*d^4 + 3696*d^5 - 978*d^6 + 129*d^7 - 6*d^8) + 
              b^13*(576 - 4008*d + 3648*d^2 + 1197*d^3 - 2736*d^4 + 709*d^5 + 
                384*d^6 - 274*d^7 + 66*d^8 - 6*d^9) + b^4*(-7416 + 12342*d - 
                1971*d^2 - 13079*d^3 + 13345*d^4 - 3490*d^5 - 1564*d^6 + 
                1167*d^7 - 252*d^8 + 18*d^9) + b^7*(-24336 + 46320*d + 
                2088*d^2 - 54460*d^3 + 26019*d^4 + 22511*d^5 - 29767*d^6 + 
                14237*d^7 - 3612*d^8 + 504*d^9 - 32*d^10) + b^12*(-1872 + 
                5574*d - 6015*d^2 + 1365*d^3 + 4887*d^4 - 6032*d^5 + 
                2446*d^6 - 43*d^7 - 238*d^8 + 66*d^9 - 6*d^10) + 
              b^3*(2736 - 13620*d + 16386*d^2 - 8148*d^3 - 1007*d^4 + 
                5843*d^5 - 5179*d^6 + 2305*d^7 - 560*d^8 + 72*d^9 - 4*d^10) + 
              b^6*(6840 - 9336*d + 5172*d^2 + 12686*d^3 - 17652*d^4 + 
                3125*d^5 + 5044*d^6 - 3013*d^7 + 580*d^8 - 24*d^9 - 2*d^10) + 
              b^8*(-4824 + 16116*d - 25854*d^2 + 1202*d^3 + 22956*d^4 - 
                18161*d^5 + 4464*d^6 + 549*d^7 - 430*d^8 + 60*d^9 - 2*d^10) + 
              b^10*(4392 - 12270*d + 24297*d^2 - 14141*d^3 - 14449*d^4 + 
                23146*d^5 - 11232*d^6 + 1567*d^7 + 348*d^8 - 120*d^9 + 
                10*d^10) - b^11*(12384 - 35700*d + 25014*d^2 + 6312*d^3 - 
                15987*d^4 + 6215*d^5 + 1785*d^6 - 2559*d^7 + 996*d^8 - 
                176*d^9 + 12*d^10) + b^5*(2448 + 6792*d - 26328*d^2 + 
                32627*d^3 - 8412*d^4 - 16957*d^5 + 18668*d^6 - 8618*d^7 + 
                2118*d^8 - 278*d^9 + 16*d^10) + b^9*(30960 - 65244*d + 
                22164*d^2 + 34493*d^3 - 24352*d^4 - 12221*d^5 + 20442*d^6 - 
                10602*d^7 + 2984*d^8 - 468*d^9 + 32*d^10))*g1^2)/
            (331776*(-1 + b)^3*b^6*(1 + b)^3*(-3 + d)*(-1 + d)^4*d*(1 + d)*
             F^2*M^3*Pi^2) + (5*a^3*(-3*(-2 + d)^3*d*(2 - 29*d - 7*d^2 + 
                4*d^3) - 6*b*(-2 + d)^2*d*(-34 - 105*d + 58*d^2 + 27*d^3 - 
                18*d^4 - d^5 + d^6) + 3*b^13*(-2 + d)^2*d*(-24 - 52*d + 
                2*d^2 + 21*d^3 + 3*d^4 + d^5 + d^6) + b^2*(192 - 2640*d + 
                7432*d^2 - 8596*d^3 + 3614*d^4 + 662*d^5 - 1183*d^6 + 
                425*d^7 - 47*d^8 - 3*d^9) - 6*b^7*(-672 + 5488*d - 7504*d^2 + 
                532*d^3 + 2410*d^4 + 624*d^5 - 1311*d^6 + 361*d^7 - 27*d^8 + 
                3*d^9) + b^12*d*(288 - 696*d + 660*d^2 + 134*d^3 - 243*d^4 - 
                66*d^5 + 99*d^6 + 3*d^7 - 21*d^8 + 4*d^9) + b^8*(-18240 + 
                12912*d + 24320*d^2 - 21032*d^3 - 11840*d^4 + 8515*d^5 + 
                3601*d^6 - 2354*d^7 + 26*d^8 + 78*d^9) + b^10*(1152 - 
                8016*d + 2904*d^2 - 164*d^3 + 2702*d^4 - 918*d^5 - 879*d^6 + 
                297*d^7 + 33*d^8 + 17*d^9 - 8*d^10) + b^4*(-960 + 1344*d - 
                2568*d^2 + 18308*d^3 - 14642*d^4 + 1719*d^5 + 3732*d^6 - 
                2085*d^7 + 195*d^8 + 55*d^9 - 4*d^10) + 2*b^6*(-32544 + 
                24144*d + 15024*d^2 - 4644*d^3 + 2810*d^4 - 2856*d^5 - 
                2649*d^6 + 1815*d^7 - 105*d^8 - 63*d^9 + 4*d^10) - 
              b^3*(-4032 + 48*d + 23192*d^2 - 32292*d^3 + 8258*d^4 + 
                6978*d^5 - 4191*d^6 + 477*d^7 + 169*d^8 - 51*d^9 + 4*d^10) + 
              b^11*(-1152 - 3120*d + 3576*d^2 + 2132*d^3 - 2754*d^4 + 
                370*d^5 + 7*d^6 + 19*d^7 + 103*d^8 - 49*d^9 + 4*d^10) - 
              2*b^9*(5664 - 7224*d - 1516*d^2 + 13926*d^3 - 9703*d^4 - 
                354*d^5 + 1824*d^6 - 477*d^7 + 136*d^8 - 48*d^9 + 4*d^10) + 
              b^5*(-23232 + 33408*d + 24720*d^2 - 50168*d^3 + 14604*d^4 + 
                9890*d^5 - 7885*d^6 + 1601*d^7 + 155*d^8 - 77*d^9 + 8*d^10))*
             g1*gA)/(110592*(-1 + b)^4*b^4*(1 + b)^3*(-2 + d)*(-1 + d)^3*d*
             (1 + d)*(2 + d)*F^2*M^3*Pi^2) - 
           (a^3*(d*(56 + 4*d + 154*d^2 - 73*d^3 - 42*d^4 + 22*d^5 - d^7) + 
              b*d*(152 + 40*d + 416*d^2 + 21*d^3 - 98*d^4 + 16*d^5 + 6*d^6 - 
                d^7) + b^11*d*(-8 + 20*d + 66*d^2 + 35*d^3 - 16*d^4 - 
                14*d^5 + d^7) + b^10*d*(360 - 256*d - 168*d^2 + 153*d^3 + 
                48*d^4 - 24*d^5 - 6*d^6 + d^7) + b^6*(4640 - 6728*d + 
                452*d^2 + 924*d^3 + 458*d^4 + 68*d^5 - 172*d^6 + 24*d^7 - 
                2*d^8) + b^8*(1440 - 1216*d + 600*d^2 + 414*d^3 - 653*d^4 - 
                62*d^5 + 98*d^6 + 4*d^7 - d^8) - 2*b^7*(-1520 + 1868*d + 
                310*d^2 - 1100*d^3 - 175*d^4 + 230*d^5 + 44*d^6 - 18*d^7 + 
                d^8) + 2*b^4*(2608 - 2668*d - 358*d^2 + 164*d^3 - 109*d^4 - 
                76*d^5 + 84*d^6 - 18*d^7 + d^8) + 2*b^5*(2064 - 2004*d + 
                26*d^2 - 442*d^3 - 127*d^4 + 148*d^5 + 46*d^6 - 12*d^7 + 
                d^8) + b^3*(1312 - 1856*d - 152*d^2 - 154*d^3 + 15*d^4 + 
                92*d^5 - 58*d^6 - 4*d^7 + d^8) + b^2*(224 + 192*d + 172*d^2 - 
                756*d^3 + 333*d^4 + 140*d^5 - 92*d^6 + 14*d^7 + d^8) - 
              b^9*(32 - 880*d + 108*d^2 + 748*d^3 + 167*d^4 - 186*d^5 - 
                52*d^6 + 14*d^7 + d^8))*gA^2)/(12288*(-1 + b)^4*b^2*(1 + b)^3*
             (-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) + 
           (a^2*(-((-2 + d)^2*d) - b*(-2 + d)^2*d + b^4*d^2*(16 - 14*d + 
                3*d^2) + b^8*d*(4 - 4*d - d^2 + d^3) + b^7*d*(-4 + 4*d - 
                5*d^2 + 2*d^3) + b^5*(-16 + 52*d - 56*d^2 + 33*d^3 - 8*d^4) + 
              b^6*(16 - 32*d + 12*d^2 + 6*d^3 - 3*d^4) + b^3*(48 - 76*d + 
                40*d^2 - 3*d^3 - 2*d^4) - b^2*(16 - 48*d + 36*d^2 - 10*d^3 + 
                d^4))*LECc11Delta)/(6144*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (7*a^2*(-((-2 + d)^2*d) - b*(-2 + d)^2*d + b^4*d^2*(16 - 14*d + 
                3*d^2) + b^8*d*(4 - 4*d - d^2 + d^3) + b^7*d*(-4 + 4*d - 
                5*d^2 + 2*d^3) + b^5*(-16 + 52*d - 56*d^2 + 33*d^3 - 8*d^4) + 
              b^6*(16 - 32*d + 12*d^2 + 6*d^3 - 3*d^4) + b^3*(48 - 76*d + 
                40*d^2 - 3*d^3 - 2*d^4) - b^2*(16 - 48*d + 36*d^2 - 10*d^3 + 
                d^4))*LECc12Delta)/(18432*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (7*a^2*(-((-2 + d)^2*d*(2 + d)) - 4*b*d*(-4 + d^2) + 
              2*b^10*d*(2 + d)^2*(2 - 3*d + d^2) + 2*b^9*d*(-8 + 4*d - 
                6*d^2 - d^3 + 2*d^4) - 2*b^6*(32 + 64*d - 72*d^2 - 18*d^3 + 
                15*d^4) + b^3*(64 - 56*d + 12*d^2 + 32*d^3 - 6*d^4 - 4*d^5) + 
              b^8*(64 - 112*d - 32*d^2 + 46*d^3 + 5*d^4 - 4*d^5) + 
              4*b^4*(16 - 18*d + 3*d^2 + 14*d^3 - 7*d^4 + d^5) - 
              2*b^2*(16 - 48*d + 4*d^2 + 8*d^3 - 2*d^4 + d^5) - 
              2*b^5*(80 - 56*d - 60*d^2 + 40*d^3 - 9*d^4 + 2*d^5) - 
              2*b^7*(32 - 44*d + 62*d^2 - 16*d^3 - 19*d^4 + 6*d^5))*
             LECc13Delta)/(73728*b^6*(-1 + d)^3*d*(2 + d)*F^2*M^2*Pi^2) + 
           (a^2*(-((-2 + d)^2*d*(2 + d)) - 4*b*d*(-4 + d^2) + 
              2*b^10*d*(2 + d)^2*(2 - 3*d + d^2) + 2*b^9*d*(-8 + 4*d - 
                6*d^2 - d^3 + 2*d^4) - 2*b^6*(32 + 64*d - 72*d^2 - 18*d^3 + 
                15*d^4) + b^3*(64 - 56*d + 12*d^2 + 32*d^3 - 6*d^4 - 4*d^5) + 
              b^8*(64 - 112*d - 32*d^2 + 46*d^3 + 5*d^4 - 4*d^5) + 
              4*b^4*(16 - 18*d + 3*d^2 + 14*d^3 - 7*d^4 + d^5) - 
              2*b^2*(16 - 48*d + 4*d^2 + 8*d^3 - 2*d^4 + d^5) - 
              2*b^5*(80 - 56*d - 60*d^2 + 40*d^3 - 9*d^4 + 2*d^5) - 
              2*b^7*(32 - 44*d + 62*d^2 - 16*d^3 - 19*d^4 + 6*d^5))*
             LECc2Delta)/(24576*b^6*(-1 + d)^3*d*(2 + d)*F^2*M^2*Pi^2) + 
           (a^2*((-2 + d)^2*d - b*(-2 + d)^2*d - b^2*(-2 + d)^2*(-4 + 4*d + 
                d^2) - b^3*(-2 + d)^2*(4 - 5*d + 2*d^2) - b^6*(-2 + d)^2*(
                -4 + 4*d + 3*d^2) + b^8*d*(4 - 4*d - d^2 + d^3) + 
              b^7*d*(-4 + 4*d - 5*d^2 + 2*d^3) + b^4*d*(-40 + 56*d - 24*d^2 + 
                3*d^3) + b^5*(-16 + 36*d - 48*d^2 + 33*d^3 - 8*d^4))*
             LECc3Delta)/(3072*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (5*a^2*(-3*(-2 + d)^2*d*(1 + 4*d) - 3*b*(-2 + d)^2*d*(9 - 28*d + 
                8*d^2) + 3*b^8*d*(4 - 4*d - d^2 + d^3) + 3*b^7*d*(-4 + 4*d - 
                5*d^2 + 2*d^3) + b^6*(48 - 288*d + 188*d^2 + 44*d^3 - 
                33*d^4 + 2*d^5) + b^2*(-432 + 560*d - 212*d^2 + 460*d^3 - 
                427*d^4 + 142*d^5 - 16*d^6) + b^3*(-240 + 508*d - 784*d^2 + 
                883*d^3 - 394*d^4 + 76*d^5 - 4*d^6) + b^5*(-48 + 60*d - 
                128*d^2 + 111*d^3 + 40*d^4 - 36*d^5 + 4*d^6) + 
              b^4*(-768 + 1568*d - 712*d^2 - 242*d^3 + 277*d^4 - 80*d^5 + 
                8*d^6))*LECc4Delta)/(55296*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (a^2*(a*(3*b^9*(-1 + d)^2*d^2*(-4 - 4*d + d^2 + d^3) + 
                30*(-2 + d)^2*d*(10 - d - 15*d^2 - 2*d^3 + 2*d^4) + 
                b^8*d*(-288 + 140*d + 240*d^2 - 289*d^3 - 39*d^4 + 59*d^5 - 
                  3*d^6) + 10*b*d*(-8 + 188*d - 118*d^2 - 243*d^3 + 134*d^4 + 
                  33*d^5 - 26*d^6 + 4*d^7) - b^7*d*(1056 + 36*d - 1228*d^2 + 
                  227*d^3 + 385*d^4 - 93*d^5 - 33*d^6 + 10*d^7) + 
                b^3*(2880 - 4368*d - 7692*d^2 + 7600*d^3 + 5731*d^4 - 
                  3559*d^5 - 669*d^6 + 507*d^7 - 70*d^8) + 
                b^2*(-2880 + 272*d + 5660*d^2 - 188*d^3 - 3365*d^4 - 97*d^5 + 
                  615*d^6 + 13*d^7 - 30*d^8) + b^6*(-1152 + 512*d + 148*d^2 - 
                  360*d^3 + 1253*d^4 - 239*d^5 - 239*d^6 + 87*d^7 - 10*d^8) + 
                b^5*(-4032 + 4800*d + 8004*d^2 - 6780*d^3 - 4257*d^4 + 
                  2443*d^5 + 425*d^6 - 283*d^7 + 40*d^8) + b^4*(1728 - 96*d - 
                  2196*d^2 - 312*d^3 + 855*d^4 + 745*d^5 - 247*d^6 - 
                  157*d^7 + 40*d^8)) + 6*b^2*(-1 + d)*(b^9*c2rbar*d*
                 (-8 - 10*d - d^2 + d^3) + b^8*d*(2 + d)*
                 (4*(2*c3rbar + 3*c4rbar)*(-2 + d) + c2rbar*(-6 - 5*d + 
                    d^2)) - 2*b^5*(2 + d)*(c3rbar*(32 - 48*d - 2*d^2 + 
                    6*d^3) + c2rbar*(-16 - 16*d + 7*d^2 + 7*d^3) + 
                  3*c4rbar*(16 - 24*d - 11*d^2 - 2*d^3 + 5*d^4)) - 
                2*b^2*(2 + d)*(4*c2rbar*(5 - d - 3*d^2 + 3*d^3) - 
                  2*c3rbar*(8 + 18*d - 25*d^2 + 13*d^3) + 3*c4rbar*
                   (-88 + 26*d + 77*d^2 - 70*d^3 + 15*d^4)) + 2*b^3*(2 + d)*
                 (-2*c3rbar*d*(-32 + 9*d + 5*d^2) + c2rbar*(-24 + 2*d + 
                    22*d^2 - 4*d^3) + 3*c4rbar*(64 + 72*d - 75*d^2 - 28*d^3 + 
                    19*d^4)) + d*(-4 + d^2)*(5*c2rbar*(1 + d) - 
                  2*(c3rbar*(2 + 6*d) + 3*c4rbar*(11 + 10*d - 3*d^2))) - 
                2*b^6*(2 + d)*(4*c2rbar*(3 - 4*d - 5*d^2 + 2*d^3) + 
                  (-2 + d)*(2*c3rbar*(-8 + 9*d + d^2) + 3*c4rbar*(-8 + 15*d + 
                      4*d^2 - 3*d^3))) + 2*b^7*(2 + d)*(2*c2rbar*(-4 + d + 
                    5*d^2) + d*(2*c3rbar*(-4 + d + d^2) + 3*c4rbar*(-4 - d + 
                      d^3))) + b*d*(2 + d)*(5*c2rbar*(-4 - 3*d + d^2) + 
                  2*(-2*c3rbar*(-4 - 7*d + d^2) + 3*c4rbar*(28 + 17*d - 
                      14*d^2 + d^3))) + 2*b^4*(c2rbar*(64 + 24*d - 74*d^2 - 
                    9*d^3 + 25*d^4) - (-2 + d)*(2*c3rbar*(8 + 38*d - 5*d^2 + 
                      d^3) + 3*c4rbar*(56 + 66*d - 33*d^2 + 7*d^4))))*M))/
            (36864*(-1 + b)^2*b^4*(1 + b)*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*
             M^3*Pi^2)) - (a^3*(3*b^12*(-2 + d)^2*d*(92 + 4*d - 11*d^2 + 
              5*d^3) + 9*(-2 + d)^3*d*(-14 - 11*d + 8*d^2 + 5*d^3) + 
            6*b*(-2 + d)^2*d*(56 + 78*d - 41*d^2 - 13*d^3 + 10*d^4) - 
            2*b^11*d*(-720 + 976*d - 500*d^2 - 32*d^3 + 166*d^4 - 53*d^5 + 
              d^6) + b^2*(192 - 664*d + 7016*d^2 - 3082*d^3 - 1810*d^4 + 
              1088*d^5 + 11*d^6 - 69*d^7) + b^10*(4416 - 12408*d + 6376*d^2 + 
              846*d^3 - 1130*d^4 + 504*d^5 - 185*d^6 + 15*d^7) + 
            2*b^9*(2880 - 8752*d + 6960*d^2 - 2600*d^3 - 204*d^4 + 997*d^5 - 
              429*d^6 + 50*d^7) - 2*b^3*(960 - 3520*d + 656*d^2 - 1236*d^3 + 
              1958*d^4 - 78*d^5 - 559*d^6 + 145*d^7) + 
            4*b^7*(-4896 + 3528*d + 1328*d^2 - 2344*d^3 + 3203*d^4 - 
              1924*d^5 + 14*d^6 + 173*d^7) - b^4*(8736 - 21264*d + 
              28008*d^2 - 22480*d^3 + 180*d^4 + 7655*d^5 - 2607*d^6 + 
              206*d^7) + 4*b^5*(-1536 + 7704*d - 6980*d^2 - 410*d^3 + 
              2017*d^4 + 121*d^5 - 746*d^6 + 244*d^7) - 
            2*b^6*(3840 - 17832*d + 15448*d^2 - 1214*d^3 + 5722*d^4 - 
              6668*d^5 + 865*d^6 + 397*d^7) - b^8*(14304 - 4144*d - 
              13592*d^2 + 1696*d^3 + 3412*d^4 + 2101*d^5 - 2360*d^6 + 
              527*d^7))*hA^4)/(55296*(-1 + b)^4*b^4*(1 + b)^2*(-2 + d)*
           (-1 + d)^3*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((1 + b)*(40 - 28*d + 20*d^2 - 22*d^3 + d^4 + 3*d^5 + 
                2*b^6*(2 - 3*d - 7*d^2 + 2*d^4) + b^4*(-92 + 84*d + 42*d^2 - 
                  6*d^3 - 17*d^4 + 3*d^5) + 2*b^3*(-64 + 2*d + 37*d^2 + 
                  6*d^3 - 14*d^4 + 3*d^5) + b*(12 - 32*d + 70*d^2 - 16*d^3 - 
                  11*d^4 + 3*d^5) + b^5*(-4 + 16*d + 4*d^2 - 12*d^3 - 5*d^4 + 
                  3*d^5) + b^2*(-40 - 78*d + 68*d^2 + 28*d^3 - 32*d^4 + 
                  6*d^5))*LECb4)/(6144*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^2) + 
             ((1 + b)*(-80 + 66*d + 5*d^2 - 41*d^3 + 8*d^4 + 4*d^5 + 
                4*b^6*(8 - 2*d - 13*d^2 + 3*d^4) + b^5*(-32 + 38*d - 53*d^2 - 
                  31*d^3 + 4*d^5) + 2*b^2*(60 + 48*d - 103*d^2 + 47*d^3 - 
                  18*d^4 + 4*d^5) + b^4*(184 - 58*d + 141*d^2 - 53*d^3 - 
                  16*d^4 + 4*d^5) + 2*b^3*(68 - 44*d + 101*d^2 - 27*d^3 - 
                  12*d^4 + 4*d^5) + b*(-104 + 274*d - 5*d^2 - 43*d^3 - 
                  8*d^4 + 4*d^5))*LECb5)/(12288*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^
                2)) + g1*((-5*(1 + b)*((-2 + d)^2*(5 + 11*d + 2*d^2) + 
                4*b^8*(6 - d - d^2 - 2*d^3 + d^4) + b^2*(-28 - 40*d + 
                  67*d^2 - 9*d^3 - 14*d^4 + 2*d^5) + b*(-40 + 6*d + 69*d^2 - 
                  51*d^3 + 2*d^4 + 4*d^5) + b^7*(-40 + 70*d + 33*d^2 - 
                  21*d^3 - 10*d^4 + 6*d^5) + b^3*(-24 + 2*d - 141*d^2 + 
                  105*d^3 + 26*d^4 - 26*d^5 + 4*d^6) + b^4*(-52 + 36*d + 
                  15*d^2 - 23*d^3 + 26*d^4 - 20*d^5 + 4*d^6) + 
                b^5*(88 - 246*d + 23*d^2 + 135*d^3 - 26*d^4 - 16*d^5 + 
                  4*d^6) + b^6*(-44 - 56*d + d^2 + 77*d^3 - 26*d^4 - 14*d^5 + 
                  4*d^6))*LECb4)/(36864*b^4*(-1 + d)^3*(1 + d)*F^2*Pi^2) - 
             (5*(1 + b)*(4*b^8*(-2 + d)^2*(1 + d + d^2) + (-2 + d)^2*
                 (3 + 10*d + 3*d^2) + b^2*(4 - 52*d + 43*d^2 + 8*d^3 - 
                  17*d^4 + 2*d^5) + b^3*d*(14 - 157*d + 102*d^2 + 27*d^3 - 
                  26*d^4 + 4*d^5) + b*(-32 + 10*d + 63*d^2 - 52*d^3 + 3*d^4 + 
                  4*d^5) + b^7*(-32 + 66*d + 13*d^2 - 26*d^3 - 7*d^4 + 
                  6*d^5) + b^4*(-76 + 124*d + 61*d^2 - 78*d^3 + 37*d^4 - 
                  20*d^5 + 4*d^6) + b^5*(128 - 202*d + 9*d^2 + 120*d^3 - 
                  23*d^4 - 16*d^5 + 4*d^6) + b^6*(-20 - 84*d - 27*d^2 + 
                  100*d^3 - 27*d^4 - 14*d^5 + 4*d^6))*LECb5)/
              (36864*b^4*(-1 + d)^3*(1 + d)*F^2*Pi^2))) + 
         hA^2*(-((-1 + b)^2*(1 + b)^4*(-2 + d)*(2 + b*(-2 + d) - 3*b^3*
                (-2 + d) - d - b^2*(8 - 4*d + d^2) + b^4*(-2 + d + d^2))*
              LECc11Delta)/(6144*b^4*(-1 + d)^3*F^2*Pi^2) - 
           (7*(-1 + b)^2*(1 + b)^4*(-2 + d)*(2 + b*(-2 + d) - 
              3*b^3*(-2 + d) - d - b^2*(8 - 4*d + d^2) + b^4*(-2 + d + d^2))*
             LECc12Delta)/(18432*b^4*(-1 + d)^3*F^2*Pi^2) + 
           (7*(-1 + b)^2*(1 + b)^4*(-(-2 + d)^2 - 6*b^5*(-2 + d)^2 + 
              2*b^2*d*(2 + d - d^2) + 2*b*(8 - 6*d + d^2) - 4*b^3*(5 - 5*d + 
                d^2) + b^4*(24 - 36*d + 13*d^2) + 2*b^6*(4 - 4*d - d^2 + 
                d^3))*LECc13Delta)/(73728*b^6*(-1 + d)^3*F^2*Pi^2) - 
           ((-1 + b)^2*(1 + b)^4*(-(-2 + d)^2 - 6*b^5*(-2 + d)^2 + 
              2*b^2*d*(2 + d - d^2) + 2*b*(8 - 6*d + d^2) - 4*b^3*(5 - 5*d + 
                d^2) + b^4*(24 - 36*d + 13*d^2) + 2*b^6*(4 - 4*d - d^2 + 
                d^3))*LECc2Delta)/(24576*b^6*(-1 + d)^3*F^2*Pi^2) - 
           ((-1 + b)^2*(1 + b)^4*(-2 + d)*(-2 - 3*b*(-2 + d) - 
              3*b^3*(-2 + d) + d - b^2*(8 - 6*d + d^2) + b^4*(-2 + d + d^2))*
             LECc3Delta)/(3072*b^4*(-1 + d)^3*F^2*Pi^2) - 
           (5*(-1 + b)*(1 + b)^3*(-9*b^5*(-2 + d)^2 + 3*(-2 + d)^2*(1 + 
                4*d) + 3*b*(-2 + d)^2*(7 - 36*d + 8*d^2) + 3*b^6*(4 - 4*d - 
                d^2 + d^3) + b^4*(-156 + 116*d + 47*d^2 - 30*d^3 + 2*d^4) + 
              b^2*(132 - 124*d - 19*d^2 + 15*d^3 + 2*d^4) + 4*b^3*(84 - 
                78*d - 7*d^2 + 28*d^3 - 10*d^4 + d^5))*LECc4Delta)/
            (55296*b^4*(-1 + d)^3*F^2*Pi^2) - 
           (5*a*(-3*(-2 + d)^4*(-10 - 7*d + 3*d^2) + 3*b*(-2 + d)^3*(-23 - 
                5*d - 4*d^2 + 2*d^3) + 3*b^17*(-2 + d)^2*(8 + 2*d - 9*d^2 - 
                2*d^3 + d^4) - 3*b^2*(-2 + d)^2*(227 - 58*d - 183*d^2 + 
                118*d^3 - 30*d^4 + 2*d^5) - b^16*(-2 + d)^2*(78 - 18*d - 
                12*d^2 + 55*d^3 - 27*d^4 + 2*d^5) + 2*b^4*(-2 + d)^2*(585 + 
                27*d - 730*d^2 + 339*d^3 + 26*d^4 - 48*d^5 + 5*d^6) - 
              3*b^3*(1872 - 2668*d + 1016*d^2 + 173*d^3 - 260*d^4 + 118*d^5 - 
                33*d^6 + 4*d^7) + b^15*(-2352 + 3216*d + 66*d^2 - 1991*d^3 + 
                784*d^4 + 224*d^5 - 223*d^6 + 60*d^7 - 6*d^8) + 
              b^5*(19848 - 28920*d + 7232*d^2 + 6837*d^3 - 3072*d^4 - 
                1120*d^5 + 1079*d^6 - 284*d^7 + 26*d^8) + b^13*(11880 - 
                17304*d + 3884*d^2 + 7939*d^3 - 5988*d^4 + 216*d^5 + 
                1517*d^6 - 772*d^7 + 158*d^8 - 12*d^9) + b^14*(2076 - 
                3768*d + 2293*d^2 + 1658*d^3 - 3537*d^4 + 1810*d^5 - 94*d^6 - 
                192*d^7 + 60*d^8 - 6*d^9) + b^9*(52488 - 73764*d + 8566*d^2 + 
                32345*d^3 - 16438*d^4 - 2566*d^5 + 4083*d^6 - 1152*d^7 + 
                120*d^8 - 4*d^9) + b^6*(-3084 + 1704*d + 7487*d^2 - 
                12546*d^3 + 5833*d^4 + 442*d^5 - 1010*d^6 + 196*d^7 + 8*d^8 - 
                2*d^9) - 2*b^8*(-4500 + 3420*d + 3621*d^2 - 8645*d^3 + 
                7065*d^4 - 1935*d^5 - 195*d^6 + 165*d^7 - 24*d^8 + 2*d^9) + 
              2*b^12*(-3180 + 6012*d - 2093*d^2 - 2379*d^3 + 3070*d^4 - 
                1635*d^5 + 338*d^6 + 10*d^7 - 13*d^8 + 2*d^9) - 
              b^7*(34368 - 53760*d + 12430*d^2 + 17473*d^3 - 5292*d^4 - 
                5440*d^5 + 3525*d^6 - 700*d^7 + 26*d^8 + 4*d^9) + 
              b^10*(5460 - 2604*d - 8679*d^2 - 2506*d^3 + 11955*d^4 - 
                5962*d^5 + 190*d^6 + 450*d^7 - 100*d^8 + 8*d^9) + 
              b^11*(-28704 + 39660*d - 5260*d^2 - 16305*d^3 + 6216*d^4 + 
                3602*d^5 - 3807*d^6 + 1460*d^7 - 272*d^8 + 20*d^9))*g1^2)/
            (331776*b^6*(-1 + b^2)^3*(-2 + d)*(-1 + d)^4*(1 + d)*F^2*M*
             Pi^2) - (5*a*(3*(-2 + d)^2*(1 - 15*d + 4*d^2) + 3*b^2*(-12 + 
                230*d - 398*d^2 + 173*d^3 + d^4 - 11*d^5 + d^6) + 
              6*b*(34 + 71*d - 146*d^2 + 75*d^3 - 6*d^4 - 5*d^5 + d^6) + 
              3*b^9*(24 + 28*d - 42*d^2 + d^3 + 7*d^4 - 3*d^5 + d^6) + 
              b^4*(804 + 906*d + 592*d^2 - 933*d^3 - 27*d^4 + 173*d^5 - 
                43*d^6 + 4*d^7) + b^7*(732 + 18*d - 854*d^2 + 411*d^3 - 
                57*d^4 + 71*d^5 - 37*d^6 + 4*d^7) + b^3*(636 - 1674*d + 
                1710*d^2 - 155*d^3 - 327*d^4 + 121*d^5 - 27*d^6 + 4*d^7) + 
              b^8*(-72 + 174*d - 183*d^2 + 10*d^3 + 15*d^4 + 19*d^5 - 
                21*d^6 + 4*d^7) + b^5*(-204 + 3738*d - 446*d^2 - 2485*d^3 + 
                847*d^4 + 167*d^5 - 89*d^6 + 8*d^7) + b^6*(1020 + 630*d - 
                230*d^2 - 895*d^3 + 349*d^4 + 161*d^5 - 83*d^6 + 8*d^7))*g1*
             gA)/(110592*(-1 + b)*b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2) + 
           (a*(-28 + 12*d - 83*d^2 + 78*d^3 - 18*d^4 - 2*d^5 + d^6 + 
              b*(-76 + 18*d - 217*d^2 + 98*d^3 - 8*d^5 + d^6) + 
              b^6*(180 - 218*d + 25*d^2 + 64*d^3 - 8*d^4 - 8*d^5 + d^6) + 
              b^7*(-4 + 12*d + 27*d^2 + 4*d^3 - 10*d^4 - 2*d^5 + d^6) + 
              b^3*(352 + 212*d - 379*d^2 + 32*d^3 + 78*d^4 - 30*d^5 + 
                3*d^6) + b^4*(624 - 188*d - 341*d^2 + 54*d^3 + 86*d^4 - 
                30*d^5 + 3*d^6) + b^5*(384 - 338*d - 143*d^2 + 90*d^3 + 
                44*d^4 - 24*d^5 + 3*d^6) + b^2*(-200 + 314*d - 233*d^2 + 
                12*d^3 + 52*d^4 - 24*d^5 + 3*d^6))*gA^2)/(12288*(-1 + b)*b^2*
             (-1 + d)^2*(1 + d)*F^2*M*Pi^2) + 
           (a*(3*b^10*(-1 + d)^2*d*(-2 - d + d^2) + 30*(-2 + d)^2*
                (5 - 3*d - 6*d^2 + 2*d^3) + 10*b*d*(8 - 10*d - 11*d^2 + 
                 7*d^3) + 2*b^3*d*(-158 + 206*d + 211*d^2 - 146*d^3 + 
                 7*d^4) - 6*b^5*(40 - 114*d + 70*d^2 + 141*d^3 - 80*d^4 + 
                 3*d^5) - 2*b^9*(72 - 74*d - 20*d^2 + 86*d^3 - 37*d^4 + 
                 3*d^5) + 2*b^7*(96 - 154*d + 98*d^2 + 193*d^3 - 134*d^4 + 
                 21*d^5) + b^4*(1008 - 2920*d + 546*d^2 + 2318*d^3 - 
                 1704*d^4 + 422*d^5 - 30*d^6) + 6*b^6*(56 + 146*d - 178*d^2 - 
                 74*d^3 + 137*d^4 - 52*d^5 + 5*d^6) - 2*b^8*(180 - 28*d - 
                 224*d^2 + 74*d^3 + 54*d^4 - 31*d^5 + 5*d^6) + b^2*
                (-1584 + 2922*d + 275*d^2 - 2535*d^3 + 1419*d^4 - 267*d^5 + 
                 10*d^6)) + 6*(-1 + b)^2*b^2*(1 + b)^3*(-1 + d)*
              ((-1 + b^2)*c2rbar*(5*b*d*(1 + d) + 5*(2 + d - d^2) + 
                 b^2*(2 + d - d^2) + b^3*(-4 - 3*d + d^2)) + 2*
                (2*c3rbar*(2 + 2*b^4*(-2 + d) + 5*d - 3*d^2 + 
                   b*d*(-3 + 5*d) + b^2*(2 + 3*d - 3*d^2) + b^3*(4 - 3*d + 
                     d^2)) + 3*c4rbar*(22 + 2*b^4*(-2 + d) + 9*d - 16*d^2 + 
                   3*d^3 + b^3*(4 - 5*d + d^3) + b^2*(14 + 7*d - 10*d^2 + 
                     d^3) - b*(16 + d - 18*d^2 + 5*d^3))))*M)/
            (36864*(-1 + b)^2*b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2)) + 
         (a*(3*b^13*(-2 + d)^2*(46 - 21*d + 5*d^2) - 9*(-2 + d)^3*
             (-7 - 2*d + 5*d^2) - 3*b*(-2 + d)^2*(122 + 41*d - 126*d^2 + 
              35*d^3) + b^8*(4848 - 8080*d + 7786*d^2 - 5235*d^3 + 2066*d^4 - 
              353*d^5) + b^12*(1272 - 2140*d + 1618*d^2 - 675*d^3 + 125*d^4 - 
              2*d^5) + b^11*(-2268 + 2098*d - 438*d^2 + 76*d^3 - 75*d^4 + 
              13*d^5) - b^4*(1008 - 6056*d + 9298*d^2 - 6127*d^3 + 1391*d^4 + 
              48*d^5) - b^2*(2820 + 1418*d - 6518*d^2 + 4158*d^3 - 949*d^4 + 
              73*d^5) + b^10*(-6396 + 8146*d - 5690*d^2 + 3194*d^3 - 
              1015*d^4 + 111*d^5) + 6*b^7*(240 - 1800*d + 2766*d^2 - 
              1216*d^3 - 77*d^4 + 113*d^5) + b^9*(-240 + 1408*d - 3486*d^2 + 
              2719*d^3 - 924*d^4 + 151*d^5) + b^3*(-4356 - 1282*d + 
              6834*d^2 - 2620*d^3 - 423*d^4 + 269*d^5) + 
            b^5*(4032 + 6872*d - 15450*d^2 + 9299*d^3 - 2769*d^4 + 530*d^5) - 
            2*b^6*(384 - 2252*d + 566*d^2 + 2406*d^3 - 2177*d^4 + 563*d^5))*
           hA^4)/(55296*(-1 + b)^3*b^4*(1 + b)^2*(-2 + d)*(-1 + d)^3*(1 + d)*
           F^2*M*Pi^2))*B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (hA^2*(((1 + b)^3*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*
             (1 - b*(-2 + d) + b^2*(-1 + d)))/(1536*b^4*(-1 + d)^2*F^2*
             Pi^2) + (a*(1 - 3*b*(-2 + d) + b^4*(-1 + d) + b^3*(-2 + 5*d - 
                2*d^2) + b^2*(8 - 7*d + 2*d^2))*gA^2)/(96*(-1 + b^2)^3*
             (-2 + d)*(-1 + d)*F^2*M*Pi^2)) - 
         (a*(2*(-2 + d)^2 + b*(48 - 54*d + 13*d^2 + d^3) + 
            b^10*(-130 + 501*d - 750*d^2 + 494*d^3 - 117*d^4) + 
            b^6*(184 - 240*d + 50*d^2 + 58*d^3 - 24*d^4) + 
            b^2*(42 - 37*d - 12*d^2 + 16*d^3 - 3*d^4) + 
            b^3*(-182 + 281*d - 141*d^2 + 29*d^3 - 3*d^4) + 
            2*b^5*(-22 + 29*d - 2*d^2 - 8*d^3 + 3*d^4) + 
            2*b^4*(-174 + 253*d - 97*d^2 + d^3 + 3*d^4) + 
            8*b^7*(-31 + 59*d - 24*d^2 - 7*d^3 + 5*d^4) - 
            2*b^8*(326 - 727*d + 636*d^2 - 291*d^3 + 59*d^4) + 
            b^11*(110 - 385*d + 517*d^2 - 317*d^3 + 75*d^4) + 
            b^9*(-68 - 244*d + 703*d^2 - 537*d^3 + 138*d^4))*hA^4)/
          (9216*(-1 + b)^3*b^6*(1 + b)^2*(-2 + d)*(-1 + d)^3*F^2*M*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] - 
       ((-2 + d + b^2*(-4 + d^2) - b*(6 - 4*d + d^2) + b^4*(2 - 3*d + d^2) - 
          b^3*(2 - 2*d + d^2))*gA^2*hA^2*M*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/(96*a*(-1 + b)^2*b*(1 + b)^2*
         (-2 + d)*(-1 + d)*F^2*Pi^2) + 
       (5*((-2 + d)^2*(-1 + d) - b*(-2 + d)^3*(-1 + d) + 
          b^2*d*(-24 + 23*d - 8*d^2 + d^3) + b^5*(-32 + 76*d - 82*d^2 + 
            35*d^3 - 5*d^4) + b^4*(-72 + 88*d - 55*d^2 + 17*d^3 - 2*d^4) + 
          2*b^3*(-16 - 6*d + 16*d^2 - 7*d^3 + d^4) + 
          b^6*(28 - 68*d + 65*d^2 - 30*d^3 + 5*d^4))*g1^2*hA^2*M*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(1728*a*(-1 + b)^2*(1 + b)^2*(-2 + d)*(-1 + d)^3*
         F^2*Pi^2) - ((3*(-2 + d)^2 + b^5*(144 - 228*d + 184*d^2 - 57*d^3) + 
          b^7*(64 - 172*d + 156*d^2 - 45*d^3) + b^3*(192 - 196*d + 92*d^2 - 
            23*d^3) + b*(48 - 44*d + 16*d^2 - 3*d^3) + 
          b^2*(112 - 84*d + 10*d^2 + 5*d^3) + 3*b^8*(-12 + 32*d - 29*d^2 + 
            9*d^3) + b^4*(152 - 68*d - 52*d^2 + 33*d^3) + 
          b^6*(-48 + 196*d - 194*d^2 + 63*d^3))*hA^4*M*
         C0i[cc0, (b^2*M^2)/a^2, 0, M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (2304*a*(-1 + b)^2*b^3*(1 + b)*(-2 + d)*(-1 + d)^2*F^2*Pi^2), 
     deltae18qTo4Delta -> 
      (gA*hA*(-(a^2*(b^4*(-2 + d)^2*(1 + d) - (-2 + d)^2*(-4 + 3*d) + b^2*
                (24 - 28*d + 11*d^2 - 2*d^3) + b^3*(8 + 6*d - 9*d^2 + 
                 2*d^3) + b*(20 - 22*d + d^2 + 2*d^3))*LECb4)/
            (192*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*
             Pi^2) - (a^2*(b^4*(-2 + d)^2*(1 + d) - (-2 + d)^2*(11 + 3*d) - 
              2*b^2*(48 + 14*d - 13*d^2 + d^3) + 2*b^3*(-26 + 33*d - 12*d^2 + 
                d^3) + 2*b*(-50 - 11*d + 8*d^2 + d^3))*LECb5)/
            (768*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*
             Pi^2)) + hA^2*((-5*a^3*(-(b*(-2 + d)^3*(4 - 9*d + 3*d^2)) + 
              (-2 + d)^3*(10 - 3*d + 3*d^2) + b^5*(-960 - 168*d + 908*d^2 - 
                466*d^3 + 61*d^4 + 15*d^5 - 4*d^6) + b^2*(80 - 80*d + 
                168*d^2 - 136*d^3 + 25*d^4 + 7*d^5 - 2*d^6) + 
              b^6*(-400 + 432*d - 392*d^2 + 328*d^3 - 145*d^4 + 29*d^5 - 
                2*d^6) + b^3*(-16 - 1304*d + 1784*d^2 - 954*d^3 + 257*d^4 - 
                35*d^5 + 2*d^6) + b^7*(-16 - 8*d + 10*d^3 + 7*d^4 - 9*d^5 + 
                2*d^6) + b^4*(-944 - 624*d + 1016*d^2 - 224*d^3 - 19*d^4 - 
                7*d^5 + 4*d^6))*g1*gA)/(4608*(-1 + b)^4*b^4*(1 + b)^3*
             (-2 + d)*(-1 + d)^3*d*(1 + d)*F^2*M^3*Pi^2) + 
           (a^3*(396 + 864*d - 1161*d^2 + 345*d^3 + 51*d^4 - 45*d^5 + 6*d^6 + 
              12*b^7*d*(11 - 3*d - 11*d^2 + 3*d^3) + 2*b^8*d*(468 - 41*d - 
                290*d^2 + 176*d^3 - 40*d^4 + 3*d^5) + 12*b^3*(-114 - 69*d + 
                183*d^2 - 81*d^3 - 5*d^4 + 6*d^5) + b^2*(-2412 + 2340*d - 
                2909*d^2 + 2161*d^3 - 751*d^4 + 83*d^5) + 6*b^5*(162 - 87*d - 
                114*d^2 + 131*d^3 - 16*d^4 - 10*d^5 + 2*d^6) - 
              6*b*(54 - 307*d + 206*d^2 + 11*d^3 - 20*d^4 - 6*d^5 + 2*d^6) + 
              3*b^4*(-180 + 844*d + 785*d^2 - 1367*d^3 + 631*d^4 - 109*d^5 + 
                4*d^6) - 3*b^6*(-324 + 1216*d + 89*d^2 - 853*d^3 + 483*d^4 - 
                107*d^5 + 8*d^6))*gA^2)/(2304*(-1 + b)^4*b^2*(1 + b)^3*
             (-3 + d)*(-1 + d)^2*d*(1 + d)*F^2*M^3*Pi^2) - 
           (a^2*(2*a*b^3*(2 + d)*(-180 + 396*d - 235*d^2 + 47*d^3 - 5*d^4 + 
                d^5 + 4*b^5*(-3 + d)^2*d*(-1 + d^2) + 2*b^6*d*(-108 - 13*d + 
                  70*d^2 - 23*d^3 + 2*d^4) + b^4*(-180 + 576*d + 171*d^2 - 
                  431*d^3 + 141*d^4 - 13*d^5) - 2*b^3*(90 - 21*d - 54*d^2 + 
                  44*d^3 - 12*d^4 + d^5) - 2*b*(90 - 147*d + 60*d^2 + 2*d^3 - 
                  6*d^4 + d^5) + 2*b^2*(-72 - 24*d - 153*d^2 + 176*d^3 - 
                  51*d^4 + 4*d^5)) + (b*(c2rbar + 2*c3rbar - c4rbar)*d*
                 (36 + 36*d - 7*d^2 - 6*d^3 + d^4) + (c2rbar + 2*c3rbar - 
                  c4rbar)*d*(12 + 8*d - 7*d^2 - 2*d^3 + d^4) - 
                b^2*(-6 - 7*d + d^3)*((2*c3rbar - c4rbar)*(8 - 2*d + 5*d^2) + 
                  c2rbar*(8 - 4*d + 6*d^2)) + b^4*(-6 - d + d^2)*
                 (c4rbar*(632 - 718*d + 51*d^2 + 45*d^3 - 12*d^4) + 
                  4*c2rbar*(-8 + 3*d + 6*d^2 - 4*d^3 + d^4) + 2*c3rbar*
                   (8 - 2*d + 37*d^2 - 13*d^3 + 4*d^4)) - b^6*(-6 - d + d^2)*
                 (2*c2rbar*(-36 + 30*d + 25*d^2 - 35*d^3 + 6*d^4) + 
                  c4rbar*(-512 - 222*d + 319*d^2 - 151*d^3 + 12*d^4) + 
                  2*c3rbar*(-96 - 2*d + 89*d^2 - 57*d^3 + 12*d^4)) - 
                b^7*(2 + d)*(2*c3rbar*(480 - 446*d - 653*d^2 + 452*d^3 - 
                    101*d^4 + 8*d^5) + c2rbar*(360 - 516*d - 462*d^2 + 
                    336*d^3 - 70*d^4 + 8*d^5) + c4rbar*(3072 - 3554*d - 
                    2859*d^2 + 3508*d^3 - 1027*d^4 + 96*d^5)) + 
                b^8*(-6 - 7*d + d^3)*(c2rbar*(-32 + 86*d - 57*d^2 + 8*d^3) + 
                  8*(-1 + d)*(2*c3rbar*(6 - 5*d + d^2) + c4rbar*(6 - 13*d + 
                      3*d^2))) + b^9*(2 + 3*d + d^2)*(-(c2rbar*(-96 + 278*d - 
                     85*d^2 + d^3)) - 8*(c3rbar*(-36 + 86*d - 34*d^2 + 
                      4*d^3) + c4rbar*(-90 + 283*d - 189*d^2 + 46*d^3 - 
                      4*d^4))) - b^3*(-3 + d)*(2*c2rbar*(-8 + 32*d + 24*d^2 - 
                    19*d^3 - d^4 + 2*d^5) + (2 + d)*(c4rbar*(-760 + 982*d - 
                      327*d^2 + 15*d^3 - 4*d^4) + 2*c3rbar*(-72 + 74*d + 
                      7*d^2 - 15*d^3 + 4*d^4))) + b^5*(4*c2rbar*(144 - 
                    162*d - 247*d^2 + 101*d^3 + 22*d^4 - 17*d^5 + 3*d^6) + 
                  (2 + d)*(c3rbar*(624 - 764*d - 962*d^2 + 816*d^3 - 
                      226*d^4 + 24*d^5) + c4rbar*(-120 + 494*d - 3543*d^2 + 
                      2896*d^3 - 759*d^4 + 60*d^5))))*M))/(1536*(-1 + b)^3*
             b^5*(1 + b)^2*(-3 + d)*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*
             Pi^2)) - (a^3*(2*(-2 + d)^3*d*(-3 - 2*d + d^2) + 
            b*(-2 + d)^2*d*(57 + 20*d - 40*d^2 + 3*d^4) - 32*b^10*(-1 + d)^2*
             (180 - 60*d - 123*d^2 + 92*d^3 - 23*d^4 + 2*d^5) + 
            16*b^11*(-324 + 820*d - 33*d^2 - 658*d^3 + 415*d^4 - 96*d^5 + 
              8*d^6) - 2*b^2*(-96 + 68*d - 60*d^2 - 5*d^3 + 121*d^4 - 
              83*d^5 + 15*d^6) - b^9*(-29184 + 42556*d + 14412*d^2 - 
              50293*d^3 + 30112*d^4 - 7364*d^5 + 664*d^6 + d^7) + 
            2*b^5*(19632 - 39124*d + 30276*d^2 - 10567*d^3 + 1122*d^4 + 
              240*d^5 - 62*d^6 + 3*d^7) + 2*b^4*(3216 - 4300*d + 2024*d^2 - 
              877*d^3 + 751*d^4 - 323*d^5 + 33*d^6 + 4*d^7) - 
            4*b^3*(-12 - 56*d + 89*d^2 - 41*d^3 - 48*d^4 + 81*d^5 - 39*d^6 + 
              6*d^7) + 2*b^6*(10992 - 20956*d + 16576*d^2 - 7321*d^3 + 
              1281*d^4 + 613*d^5 - 389*d^6 + 60*d^7) - 
            4*b^7*(612 - 856*d - 8487*d^2 + 15137*d^3 - 10502*d^4 + 
              3881*d^5 - 821*d^6 + 80*d^7) + 2*b^8*(11904 - 9452*d - 
              9320*d^2 + 18839*d^3 - 13756*d^4 + 5635*d^5 - 1318*d^6 + 
              136*d^7))*hA^4)/(9216*(-1 + b)^4*b^7*(1 + b)^2*(-3 + d)*
           (-2 + d)*(-1 + d)^3*d*(1 + d)*F^2*M^3*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*((a^2*((-2 + d)^2*d*(96 - 7*d - 54*d^2 + 13*d^3 + 6*d^4) + 
                b^10*d*(36 - 52*d - 137*d^2 - 27*d^3 + 32*d^4 + 10*d^5) + 
                b^2*(1536 - 2092*d + 1248*d^2 + 289*d^3 - 991*d^4 + 504*d^5 - 
                  80*d^6) + 2*b^3*(888 - 676*d - 26*d^2 + 171*d^3 - 178*d^4 + 
                  58*d^5 + 3*d^6) + b*d*(732 - 524*d - 637*d^2 + 450*d^3 + 
                  22*d^4 - 49*d^5 + 6*d^6) + b^9*d*(-36 + 136*d + 89*d^2 - 
                  90*d^3 - 62*d^4 + 5*d^5 + 6*d^6) - 2*b^6*(-48 + 100*d - 
                  1202*d^2 + 988*d^3 + 427*d^4 - 332*d^5 + 13*d^6) - 
                2*b^7*(72 - 476*d + 350*d^2 + 459*d^3 - 266*d^4 - 142*d^5 + 
                  51*d^6) - 4*b^5*(-264 + 458*d - 93*d^2 - 377*d^3 + 
                  134*d^4 + 90*d^5 - 35*d^6 + 3*d^7) - 2*b^4*(-1224 + 
                  1588*d + 202*d^2 - 335*d^3 - 641*d^4 + 454*d^5 - 80*d^6 + 
                  6*d^7) + b^8*(144 - 328*d - 480*d^2 + 862*d^3 + 329*d^4 - 
                  210*d^5 - 53*d^6 + 6*d^7))*LECb4)/(18432*(-1 + b)^3*b^
                2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^2) + 
             (a^2*((-2 + d)^2*d*(-66 - 83*d - 16*d^2 + 17*d^3 + 4*d^4) + 
                3*b^10*d*(48 + 4*d - 76*d^2 - 21*d^3 + 16*d^4 + 5*d^5) + 
                b^7*(-576 + 808*d - 620*d^2 + 328*d^3 + 658*d^4 + 106*d^5 - 
                  68*d^6) + 2*b*d*(-396 - 358*d + 116*d^2 + 125*d^3 - 
                  16*d^4 - 13*d^5 + 2*d^6) + 2*b^9*d*(-72 + 32*d - 82*d^2 - 
                  100*d^3 - 19*d^4 + 5*d^5 + 2*d^6) + 2*b^3*(-1488 - 124*d + 
                  926*d^2 - 256*d^3 - 97*d^4 + 47*d^5 + 2*d^6) - 
                2*b^6*(528 - 560*d - 788*d^2 + 772*d^3 + 418*d^4 - 263*d^5 + 
                  7*d^6) - b^2*(1056 + 368*d - 652*d^2 + 44*d^3 + 509*d^4 - 
                  346*d^5 + 65*d^6) - 2*b^4*(864 - 128*d + 488*d^2 - 
                  160*d^3 - 514*d^4 + 311*d^5 - 55*d^6 + 4*d^7) + 
                b^8*(576 - 792*d - 620*d^2 + 1198*d^3 + 331*d^4 - 230*d^5 - 
                  47*d^6 + 4*d^7) - 2*b^5*(48 - 716*d + 386*d^2 - 106*d^3 + 
                  257*d^4 + 65*d^5 - 40*d^6 + 4*d^7))*LECb5)/(18432*(-1 + b)^
                3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^2)) + 
           g1*((-5*a^2*(3*(-2 + d)^2*d*(-2 + 2*d + 5*d^2) + 9*b^8*d*
                 (12 + 4*d - 3*d^2 - 5*d^3 + d^5) + 6*b*d^2*(6 - 9*d + 
                  9*d^2 + d^3 - 4*d^4 + d^5) + b^7*d*(-36 + 144*d + 141*d^2 + 
                  28*d^3 - 55*d^4 - d^5 + 13*d^6) + b^2*(-96 + 480*d - 
                  680*d^2 - 262*d^3 + 759*d^4 - 356*d^5 + 44*d^6 + 3*d^7) + 
                b^3*d*(-852 + 828*d + 843*d^2 - 1340*d^3 + 503*d^4 + d^5 - 
                  29*d^6 + 4*d^7) + 2*b^5*(-72 + 360*d - 120*d^2 - 187*d^3 - 
                  43*d^4 + 107*d^5 + 8*d^6 - 19*d^7 + 2*d^8) + 
                b^4*(-192 + 228*d + 320*d^2 - 747*d^3 + 143*d^4 - 19*d^5 + 
                  115*d^6 - 44*d^7 + 4*d^8) + b^6*(432 - 336*d - 108*d^2 + 
                  74*d^3 + 133*d^4 - 28*d^5 - 56*d^6 - 7*d^7 + 4*d^8))*LECb4)/
              (55296*(-1 + b)*b^4*(-1 + d)^3*d*(1 + d)*F^2*M^2*Pi^2) - 
             (5*a^2*(9*b^8*(-2 + d)^2*d*(2 + 3*d + 3*d^2 + d^3) + 
                3*(-2 + d)^2*d*(-2 + 4*d^2 + d^3) + 3*b*d^2*(16 - 18*d + 
                  15*d^2 + 3*d^3 - 8*d^4 + 2*d^5) + b^7*d^2*(144 + 48*d - 
                  32*d^2 - 52*d^3 + 5*d^4 + 13*d^5) + b^2*(-96 + 288*d - 
                  524*d^2 - 154*d^3 + 594*d^4 - 290*d^5 + 35*d^6 + 3*d^7) + 
                b^5*d*(576 - 504*d - 206*d^2 + 43*d^3 + 187*d^4 + 4*d^5 - 
                  38*d^6 + 4*d^7) + b^3*d*(-864 + 840*d + 876*d^2 - 
                  1352*d^3 + 488*d^4 + 7*d^5 - 29*d^6 + 4*d^7) + 
                b^4*(-192 + 144*d + 68*d^2 - 492*d^3 + 377*d^4 - 187*d^5 + 
                  136*d^6 - 44*d^7 + 4*d^8) + b^6*(288 - 192*d + 60*d^2 - 
                  142*d^3 + 70*d^4 + 14*d^5 - 47*d^6 - 7*d^7 + 4*d^8))*LECb5)/
              (55296*(-1 + b)*b^4*(-1 + d)^3*d*(1 + d)*F^2*M^2*Pi^2))) + 
         hA^2*((5*a^3*(-3*(-2 + d)^3*d*(-33 - 16*d + 12*d^2 - 4*d^3 + d^4) - 
              3*b*(-2 + d)^2*d*(-18 - 15*d - 17*d^2 + 44*d^3 - 27*d^4 + 
                5*d^5) + 3*b^15*d*(252 - 156*d - 111*d^2 + 195*d^3 - 
                140*d^4 + 9*d^5 + 34*d^6 - 12*d^7 + d^8) + 3*b^2*(-2208 + 
                4360*d - 2324*d^2 - 480*d^3 + 1010*d^4 - 464*d^5 + 71*d^6 + 
                28*d^7 - 15*d^8 + 2*d^9) + b^14*d*(540 - 4572*d - 363*d^2 + 
                3087*d^3 + 863*d^4 - 1145*d^5 - 7*d^6 + 160*d^7 - 43*d^8 + 
                4*d^9) - b^3*(1440 + 13512*d - 15684*d^2 + 4912*d^3 - 
                7760*d^4 + 13589*d^5 - 10211*d^6 + 4001*d^7 - 821*d^8 + 
                70*d^9) + b^5*(21600 + 5100*d - 36324*d^2 + 23731*d^3 - 
                19114*d^4 + 32622*d^5 - 29100*d^6 + 13186*d^7 - 3000*d^8 + 
                259*d^9 + 4*d^10) + b^4*(15840 - 42540*d + 26004*d^2 + 
                14097*d^3 - 30044*d^4 + 23827*d^5 - 10806*d^6 + 2255*d^7 + 
                18*d^8 - 75*d^9 + 8*d^10) + b^11*(-26352 + 53496*d - 
                6492*d^2 - 16790*d^3 + 498*d^4 + 329*d^5 + 1253*d^6 + 
                249*d^7 - 531*d^8 + 194*d^9 - 20*d^10 - 2*d^11) + 
              b^8*(1008 - 67224*d + 77940*d^2 + 22484*d^3 - 83725*d^4 + 
                68928*d^5 - 33980*d^6 + 7502*d^7 + 677*d^8 - 572*d^9 + 
                76*d^10 - 2*d^11) + b^9*(62352 - 73800*d - 38100*d^2 + 
                45816*d^3 + 24165*d^4 - 29027*d^5 + 5364*d^6 + 1587*d^7 + 
                13*d^8 - 416*d^9 + 92*d^10 - 2*d^11) + b^6*(-9936 + 63252*d - 
                53292*d^2 - 24931*d^3 + 72799*d^4 - 70143*d^5 + 37197*d^6 - 
                8637*d^7 - 294*d^8 + 467*d^9 - 64*d^10 + 2*d^11) + 
              b^7*(-59184 + 53052*d + 46188*d^2 - 53149*d^3 + 1813*d^4 - 
                5856*d^5 + 18573*d^6 - 11662*d^7 + 2690*d^8 - 15*d^9 - 
                60*d^10 + 2*d^11) + b^12*(2160 - 21060*d + 31188*d^2 + 
                8925*d^3 - 17834*d^4 - 5011*d^5 + 6194*d^6 - 203*d^7 - 
                756*d^8 + 247*d^9 - 36*d^10 + 2*d^11) + b^13*(3024 - 
                11484*d + 3420*d^2 + 4791*d^3 - 4268*d^4 + 2750*d^5 - 
                436*d^6 - 370*d^7 + 58*d^8 + 45*d^9 - 16*d^10 + 2*d^11) - 
              b^10*(2448 - 63960*d + 71868*d^2 + 33634*d^3 - 58012*d^4 + 
                12896*d^5 + 1369*d^6 + 256*d^7 - 243*d^8 + 30*d^9 - 12*d^10 + 
                2*d^11))*g1^2)/(331776*(-1 + b)^4*b^6*(1 + b)^3*(-3 + d)*
             (-1 + d)^4*d*(1 + d)*F^2*M^3*Pi^2) - 
           (5*a^3*(-((-2 + d)^3*d*(12 + 8*d + 29*d^2 - 8*d^3 + d^4)) + 
              b*(-2 + d)^3*d*(-24 + 78*d + 145*d^2 - 22*d^3 - 19*d^4 + 
                4*d^5) + b^13*(-2 + d)^2*d*(-108 - 186*d + 36*d^2 + 67*d^3 + 
                10*d^4 + 5*d^5 + 2*d^6) + b^9*(4416 + 1440*d - 8208*d^2 + 
                3736*d^3 - 3820*d^4 + 3176*d^5 + 1375*d^6 - 1916*d^7 + 
                495*d^8 - 28*d^9) + 2*b^2*(384 - 280*d - 412*d^2 - 1498*d^3 + 
                2795*d^4 - 1502*d^5 + 222*d^6 + 57*d^7 - 19*d^8 + d^9) + 
              b^12*d*(432 - 920*d + 1084*d^2 - 110*d^3 - 370*d^4 + 129*d^5 + 
                50*d^6 - 19*d^7 - 8*d^8 + 2*d^9) + 4*b^6*(6096 + 2424*d - 
                11168*d^2 + 3874*d^3 + 4195*d^4 - 2614*d^5 - 347*d^6 + 
                500*d^7 - 96*d^8 + 4*d^9) - b^5*(1344 - 52560*d + 54696*d^2 + 
                3220*d^3 - 29754*d^4 + 16832*d^5 - 4641*d^6 + 974*d^7 - 
                159*d^8 + 10*d^9) - 2*b^10*(-864 + 2008*d - 3004*d^2 + 
                3978*d^3 - 1407*d^4 - 1242*d^5 + 872*d^6 + 97*d^7 - 163*d^8 + 
                25*d^9) + b^8*(5568 - 9088*d + 9680*d^2 + 344*d^3 - 
                6324*d^4 - 526*d^5 + 3377*d^6 - 738*d^7 - 279*d^8 + 84*d^9 - 
                4*d^10) - 4*b^7*(-5328 + 4056*d + 5088*d^2 - 11030*d^3 + 
                6617*d^4 - 1484*d^5 + 791*d^6 - 669*d^7 + 205*d^8 - 23*d^9 + 
                d^10) + 2*b^3*(192 - 360*d + 6180*d^2 - 1934*d^3 - 5729*d^4 + 
                4732*d^5 - 1078*d^6 - 152*d^7 + 110*d^8 - 18*d^9 + d^10) + 
              2*b^11*(-864 + 792*d + 1884*d^2 - 2686*d^3 + 1091*d^4 + 
                60*d^5 - 380*d^6 + 190*d^7 - 4*d^8 - 12*d^9 + d^10) + 
              b^4*(-192 + 6512*d + 14680*d^2 - 6948*d^3 - 14534*d^4 + 
                10834*d^5 - 729*d^6 - 1246*d^7 + 395*d^8 - 44*d^9 + 2*d^10))*
             g1*gA)/(110592*(-1 + b)^4*b^4*(1 + b)^3*(-2 + d)*(-1 + d)^3*d*
             (1 + d)*F^2*M^3*Pi^2) + (a^3*(3*b*d*(-456 + 1504*d + 338*d^2 - 
                940*d^3 + 190*d^4 + 37*d^5 - 14*d^6 + d^7) + 3*b^10*d*(888 - 
                608*d - 326*d^2 + 332*d^3 + 62*d^4 - 43*d^5 - 6*d^6 + d^7) + 
              d*(984 + 2464*d - 1246*d^2 - 1092*d^3 + 658*d^4 - 61*d^5 - 
                18*d^6 + 3*d^7) + b^11*d*(-72 + 256*d + 554*d^2 + 132*d^3 - 
                158*d^4 - 61*d^5 + 6*d^6 + 3*d^7) + b^9*(-288 + 4120*d + 
                176*d^2 - 4962*d^3 - 956*d^4 + 1358*d^5 + 231*d^6 - 102*d^7 + 
                3*d^8) + b^2*(3936 - 1832*d - 8560*d^2 + 5430*d^3 + 
                1996*d^4 - 2386*d^5 + 663*d^6 - 78*d^7 + 3*d^8) + 
              b^8*(10656 - 19608*d + 10960*d^2 + 4778*d^3 - 6492*d^4 + 
                166*d^5 + 731*d^6 - 78*d^7 + 3*d^8) - 2*b^5*(7728 - 7040*d - 
                6232*d^2 + 8970*d^3 - 416*d^4 - 1948*d^5 + 555*d^6 - 72*d^7 + 
                3*d^8) + b^3*(-3168 + 4488*d - 10544*d^2 + 3986*d^3 + 
                3468*d^4 - 2282*d^5 + 443*d^6 - 54*d^7 + 3*d^8) - 
              2*b^6*(3312 - 8192*d + 7160*d^2 + 2226*d^3 - 4904*d^4 + 
                980*d^5 + 267*d^6 - 48*d^7 + 3*d^8) - 2*b^4*(12432 - 
                12992*d + 504*d^2 + 998*d^3 + 2608*d^4 - 1668*d^5 + 335*d^6 - 
                48*d^7 + 3*d^8) - 2*b^7*(-5616 + 9088*d + 1896*d^2 - 
                7906*d^3 + 328*d^4 + 1692*d^5 - 193*d^6 - 24*d^7 + 3*d^8))*
             gA^2)/(73728*(-1 + b)^4*b^2*(1 + b)^3*(-1 + d)^2*d*(1 + d)*F^2*
             M^3*Pi^2) + (a^2*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 
              2*b^5*d*(1 + d) + b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + 
              b^4*(8 - 2*d - 3*d^2) + b^2*(8 - 10*d + 3*d^2))*LECc11Delta)/
            (6144*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (7*a^2*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 
              2*b^5*d*(1 + d) + b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + 
              b^4*(8 - 2*d - 3*d^2) + b^2*(8 - 10*d + 3*d^2))*LECc12Delta)/
            (18432*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (7*a^2*(2*(-2 + d)^2*d^2 + b*(-2 + d)^2*d*(3 + 4*d) + 
              b^7*d*(12 - 8*d + d^2) + b^3*(-2 + d)^2*(12 - 17*d + 8*d^2) + 
              2*b^2*d*(22 - 35*d + 18*d^2 - 3*d^3) - 2*b^6*d*(-6 + 7*d - 
                4*d^2 + d^3) + b^5*(48 - 68*d + 12*d^2 + 13*d^3 - 4*d^4) + 
              b^4*(48 - 80*d + 60*d^2 - 28*d^3 + 6*d^4))*LECc13Delta)/
            (36864*b^6*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (a^2*(2*(-2 + d)^2*d^2 + b*(-2 + d)^2*d*(3 + 4*d) + 
              b^7*d*(12 - 8*d + d^2) + b^3*(-2 + d)^2*(12 - 17*d + 8*d^2) + 
              2*b^2*d*(22 - 35*d + 18*d^2 - 3*d^3) - 2*b^6*d*(-6 + 7*d - 
                4*d^2 + d^3) + b^5*(48 - 68*d + 12*d^2 + 13*d^3 - 4*d^4) + 
              b^4*(48 - 80*d + 60*d^2 - 28*d^3 + 6*d^4))*LECc2Delta)/
            (12288*b^6*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 2*b^5*d*(1 + 
                d) + b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + b^4*(8 - 2*d - 
                3*d^2) + b^2*(8 - 10*d + 3*d^2))*LECc3Delta)/
            (3072*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (5*a^2*(-2 + d)^2*(-((-2 + d)*d) - 2*b*(-1 + d)*d + 
              2*b^5*d*(1 + d) + b^6*d*(2 + d) + b^3*(8 + 4*d - 8*d^2) + 
              b^4*(8 - 2*d - 3*d^2) + b^2*(8 - 10*d + 3*d^2))*LECc4Delta)/
            (18432*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*(6*a*(d*(2 + d)^2*(10 - 7*d + d^2) + b^8*d*(2 + d)^2*
                 (10 - 7*d + d^2) + 2*b*d*(20 + 12*d - 5*d^2 - 3*d^3) + 
                2*b^7*d*(20 + 12*d - 5*d^2 - 3*d^3) - 4*b^2*(-2 + d)^2*
                 (-10 - 5*d + 2*d^2 + d^3) - 4*b^6*(-2 + d)^2*(-10 - 5*d + 
                  2*d^2 + d^3) + 2*b^4*(-2 + d)^2*(16 - 6*d - d^2 + 3*d^3) + 
                2*b^3*(80 - 20*d - 48*d^2 + 5*d^3 + 7*d^4) + 
                2*b^5*(80 - 20*d - 48*d^2 + 5*d^3 + 7*d^4)) + 
              (b^11*c2rbar*d*(2 + d)^2*(-2 - d + d^2) + b^10*d*(-4 + d^2)*
                 (6*(2*c3rbar + 3*c4rbar)*(2 + d) + c2rbar*(8 + 9*d + d^2)) - 
                d*(-4 + d^2)*(6*c4rbar*(52 + 16*d - 7*d^2) + 4*c3rbar*
                   (4 + d^2) + c2rbar*(-14 - 11*d + 3*d^2)) - b^9*(2 + d)*
                 (-2*(2*c3rbar + 3*c4rbar)*d*(-12 + 5*d^2 + d^3) + 
                  c2rbar*(16 + 8*d - 22*d^2 - 11*d^3 + 3*d^4)) - 
                b^8*(2 + d)*(6*c4rbar*(48 - 140*d + 10*d^2 + 30*d^3 - 
                    5*d^4) - 4*c3rbar*(-48 + 76*d + 14*d^2 - 18*d^3 + d^4) + 
                  c2rbar*(64 - 68*d - 96*d^2 + 39*d^3 + 3*d^4)) - 
                2*b^4*(c2rbar*(32 + 104*d - 12*d^2 - 82*d^3 + 7*d^4 + 
                    5*d^5) + 2*(-4 + d^2)*(c3rbar*(32 - 22*d + 24*d^2) + 
                    3*c4rbar*(80 - 91*d + 66*d^2 - 18*d^3))) - b*d*(2 + d)*
                 (c2rbar*(32 + 26*d - 3*d^2 + 3*d^3) + 2*(2*c3rbar*
                     (-8 - 6*d - 5*d^2 + d^3) - 3*c4rbar*(104 + 14*d - 
                      31*d^2 + 3*d^3))) + 2*b^5*(2 + d)*(c2rbar*(88 + 12*d - 
                    86*d^2 + d^3 + 11*d^4) + 2*(-2 + d)*(3*c4rbar*(-92 + 
                      11*d + 29*d^2 - 2*d^3) + 2*c3rbar*(-28 - 21*d + 
                      15*d^2 + 8*d^3))) - 2*b^7*(2 + d)*(c2rbar*(16 - 52*d - 
                    36*d^2 + 33*d^3 + d^4) + 2*(3*c4rbar*(24 - 70*d - 
                      13*d^2 + 18*d^3 + d^4) + 2*c3rbar*(24 - 38*d - 17*d^2 + 
                      8*d^3 + 3*d^4))) - b^3*(2 + d)*(c2rbar*(128 + 84*d - 
                    108*d^2 - 49*d^3 + 15*d^4) + 4*(-3*c4rbar*(208 - 130*d - 
                      53*d^2 + 30*d^3 + d^4) + 2*c3rbar*(-16 + 18*d - 
                      15*d^2 - 4*d^3 + 5*d^4))) + b^2*(2 + d)*
                 (c2rbar*(-112 + 72*d + 62*d^2 - 105*d^3 + 17*d^4) + 
                  2*(3*c4rbar*(416 - 416*d + 14*d^2 + 115*d^3 - 30*d^4) + 
                    2*c3rbar*(32 - 32*d + 38*d^2 - 17*d^3 + 6*d^4))) - 
                2*b^6*(c2rbar*(-208 - 96*d + 200*d^2 + 32*d^3 - 55*d^4 + 
                    d^5) + 2*(2 + d)*(2*c3rbar*(-56 + 14*d + 43*d^2 - 
                      27*d^3 + 3*d^4) + 3*c4rbar*(-184 + 158*d + 7*d^2 - 
                      41*d^3 + 9*d^4))))*M))/(6144*(-1 + b)^3*b^2*(1 + b)^2*
             (-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2)) + 
         (a^3*(-2*b*(-2 + d)^2*d*(356 + 144*d - 131*d^2 + d^3) + 
            3*b^12*(-2 + d)^2*d*(92 + 4*d - 11*d^2 + 5*d^3) + 
            (-2 + d)^3*d*(134 + 53*d - 71*d^2 + 10*d^3) + 2*b^10*(-2 + d)^2*
             (552 - 1326*d - 158*d^2 + 153*d^3 - 70*d^4 + 5*d^5) + 
            2*b^11*d*(720 - 1056*d + 272*d^2 + 188*d^3 - 113*d^4 + 19*d^5) - 
            2*b^9*(-2880 + 10688*d - 8608*d^2 + 260*d^3 + 2268*d^4 - 
              975*d^5 + 137*d^6) + 4*b^7*(-7168 + 10408*d - 2000*d^2 - 
              5362*d^3 + 4746*d^4 - 1627*d^5 + 209*d^6) + 
            b^4*(-37056 + 48624*d - 19248*d^2 + 576*d^3 + 1132*d^4 - 
              387*d^5 + 277*d^6 - 100*d^7) - 2*b^2*(1760 + 1592*d - 
              2056*d^2 + 1122*d^3 - 1730*d^4 + 1183*d^5 - 318*d^6 + 35*d^7) - 
            4*b^5*(7360 - 8552*d + 3568*d^2 - 1510*d^3 + 114*d^4 + 795*d^5 - 
              397*d^6 + 40*d^7) + 4*b^6*(-4864 + 10728*d - 12944*d^2 + 
              10658*d^3 - 6788*d^4 + 3037*d^5 - 714*d^6 + 55*d^7) - 
            b^8*(25536 - 38000*d + 11952*d^2 + 8144*d^3 - 8420*d^4 + 
              3767*d^5 - 895*d^6 + 70*d^7) + 2*b^3*(-4928 + 480*d + 
              3088*d^2 - 1180*d^3 - 496*d^4 + 839*d^5 - 421*d^6 + 80*d^7))*
           hA^4)/(36864*(-1 + b)^4*b^4*(1 + b)^2*(-2 + d)*(-1 + d)^3*d*
           (1 + d)*F^2*M^3*Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((-((-2 + d)^2*(96 - 7*d - 54*d^2 + 13*d^3 + 6*d^4)) + 
                b^8*(-36 + 52*d + 137*d^2 + 27*d^3 - 32*d^4 - 10*d^5) + 
                b^7*(36 - 136*d - 89*d^2 + 90*d^3 + 62*d^4 - 5*d^5 - 6*d^6) + 
                b^6*(12 + 88*d - 559*d^2 - 120*d^3 + 154*d^4 + 23*d^5 - 
                  6*d^6) + b*(-732 + 524*d + 637*d^2 - 450*d^3 - 22*d^4 + 
                  49*d^5 - 6*d^6) - 3*b^3*(276 + 180*d - 419*d^2 + 46*d^3 + 
                  126*d^4 - 55*d^5 + 6*d^6) - 3*b^4*(204 - 60*d - 449*d^2 + 
                  130*d^3 + 122*d^4 - 53*d^5 + 6*d^6) - 3*b^5*(100 - 216*d - 
                  97*d^2 + 170*d^3 + 26*d^4 - 37*d^5 + 6*d^6) - 
                b^2*(708 + 380*d - 1031*d^2 + 120*d^3 + 302*d^4 - 137*d^5 + 
                  18*d^6))*LECb4)/(18432*(-1 + b)*b^2*(-1 + d)^2*(1 + d)*F^
                2*Pi^2) - (((-2 + d)^2*(-66 - 83*d - 16*d^2 + 17*d^3 + 
                  4*d^4) + 3*b^8*(48 + 4*d - 76*d^2 - 21*d^3 + 16*d^4 + 
                  5*d^5) - 2*b^6*(204 - 164*d - 383*d^2 + 25*d^3 + 73*d^4 + 
                  d^5 - 2*d^6) + 6*b^4*(-52 - 60*d - 43*d^2 + 15*d^3 + 
                  34*d^4 - 16*d^5 + 2*d^6) + 6*b^3*(-88 - 100*d - 8*d^2 + 
                  42*d^3 + 17*d^4 - 15*d^5 + 2*d^6) + 2*b*(-396 - 358*d + 
                  116*d^2 + 125*d^3 - 16*d^4 - 13*d^5 + 2*d^6) + 
                6*b^2*(-148 - 60*d + 61*d^2 - 15*d^3 + 23*d^4 - 13*d^5 + 
                  2*d^6) + 6*b^5*(20 + 38*d + 106*d^2 + 35*d^3 - 8*d^4 - 
                  9*d^5 + 2*d^6) + 2*b^7*(-72 + 32*d - 82*d^2 - 100*d^3 - 
                  19*d^4 + 5*d^5 + 2*d^6))*LECb5)/(18432*(-1 + b)*b^2*
               (-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
           g1*((5*(3*(-2 + d)^2*(-2 + 2*d + 5*d^2) + 9*b^10*(12 + 4*d - 
                  3*d^2 - 5*d^3 + d^5) + 6*b*d*(6 - 9*d + 9*d^2 + d^3 - 
                  4*d^4 + d^5) + 3*b^2*(24 - 80*d - 64*d^2 + 71*d^3 + 9*d^4 - 
                  12*d^5 + d^6) + b^9*(-36 + 144*d + 141*d^2 + 28*d^3 - 
                  55*d^4 - d^5 + 13*d^6) + b^4*(516 + 792*d - 189*d^2 - 
                  462*d^3 + 17*d^4 + 131*d^5 - 41*d^6 + 4*d^7) + 
                b^7*(108 - 660*d - 345*d^2 + 162*d^3 + 163*d^4 - 37*d^5 - 
                  25*d^6 + 4*d^7) + b^3*(252 - 72*d - 27*d^2 - 142*d^3 + 
                  53*d^4 + 33*d^5 - 23*d^6 + 4*d^7) + b^8*(-372 + 36*d + 
                  227*d^2 + 88*d^3 - 64*d^4 - 47*d^5 - 7*d^6 + 4*d^7) + 
                b^5*(-228 + 1656*d + 93*d^2 - 1222*d^3 + 233*d^4 + 221*d^5 - 
                  83*d^6 + 8*d^7) + b^6*(468 - 480*d - 521*d^2 + 100*d^3 + 
                  213*d^4 + 87*d^5 - 67*d^6 + 8*d^7))*LECb4)/(55296*(-1 + 
                b)*b^4*(-1 + d)^3*(1 + d)*F^2*Pi^2) + 
             (5*(9*b^10*(-2 + d)^2*(2 + 3*d + 3*d^2 + d^3) + 3*(-2 + d)^2*
                 (-2 + 4*d^2 + d^3) + 3*b*d*(16 - 18*d + 15*d^2 + 3*d^3 - 
                  8*d^4 + 2*d^5) + b^9*d*(144 + 48*d - 32*d^2 - 52*d^3 + 
                  5*d^4 + 13*d^5) + 3*b^2*(-8 - 52*d - 48*d^2 + 42*d^3 + 
                  22*d^4 - 14*d^5 + d^6) + b^7*d*(-552 - 30*d + 219*d^2 + 
                  115*d^3 - 43*d^4 - 25*d^5 + 4*d^6) + b^3*d*(-192 + 162*d - 
                  127*d^2 + 17*d^3 + 39*d^4 - 23*d^5 + 4*d^6) + 
                b^4*(480 + 168*d - 270*d^2 - 93*d^3 - 109*d^4 + 143*d^5 - 
                  41*d^6 + 4*d^7) + b^8*(-264 + 24*d + 56*d^2 + 61*d^3 - 
                  31*d^4 - 38*d^5 - 7*d^6 + 4*d^7) + b^5*(-384 + 1416*d + 
                  18*d^2 - 1177*d^3 + 263*d^4 + 215*d^5 - 83*d^6 + 8*d^7) + 
                b^6*(144 - 384*d + 58*d^2 + 67*d^3 + 51*d^4 + 117*d^5 - 
                  67*d^6 + 8*d^7))*LECb5)/(55296*(-1 + b)*b^4*(-1 + d)^3*(1 + 
                d)*F^2*Pi^2))) + hA^2*(-((-1 + b)^2*(1 + b)^4*(-2 + d)^2*
              (2 - 2*b - d + b^2*(2 + d))*LECc11Delta)/(6144*b^4*(-1 + d)^3*
             F^2*Pi^2) - (7*(-1 + b)^2*(1 + b)^4*(-2 + d)^2*
             (2 - 2*b - d + b^2*(2 + d))*LECc12Delta)/(18432*b^4*(-1 + d)^3*
             F^2*Pi^2) - (7*(-1 + b)^2*(1 + b)^4*(-2 + d)*(b^3*(-6 + d) + 
              3*b*(-2 + d) + 2*(-2 + d)*d + b^2*(6 + 2*d - 2*d^2))*
             LECc13Delta)/(36864*b^6*(-1 + d)^3*F^2*Pi^2) + 
           ((-1 + b)^2*(1 + b)^4*(-2 + d)*(b^3*(-6 + d) + 3*b*(-2 + d) + 
              2*(-2 + d)*d + b^2*(6 + 2*d - 2*d^2))*LECc2Delta)/
            (12288*b^6*(-1 + d)^3*F^2*Pi^2) - ((-1 + b)^2*(1 + b)^4*
             (-2 + d)^2*(2 - 2*b - d + b^2*(2 + d))*LECc3Delta)/
            (3072*b^4*(-1 + d)^3*F^2*Pi^2) - (5*(-1 + b)^2*(1 + b)^4*
             (-2 + d)^2*(2 - 2*b - d + b^2*(2 + d))*LECc4Delta)/
            (18432*b^4*(-1 + d)^3*F^2*Pi^2) - 
           (5*a*(-3*(-2 + d)^4*(11 + 9*d - d^2 + d^3) - 3*b*(-2 + d)^3*(6 + 
                7*d + 8*d^2 - 12*d^3 + 5*d^4) + 3*b^17*(-2 + d)^2*(42 + 9*d - 
                18*d^2 + 16*d^3 - 7*d^4 - 7*d^5 + d^6) + 3*b^2*(-2 + d)^2*(
                216 - 36*d - 145*d^2 + 99*d^3 - 16*d^4 - 6*d^5 + 2*d^6) - 
              b^3*(-2 + d)^2*(1392 + 60*d - 381*d^2 - 271*d^3 + 412*d^4 - 
                152*d^5 + 14*d^6) + b^12*(6840 - 53028*d + 23862*d^2 + 
                33049*d^3 - 20021*d^4 - 2316*d^5 + 4007*d^6 - 1520*d^7 + 
                345*d^8 - 32*d^9) + b^8*(26472 - 62268*d + 2162*d^2 + 
                42863*d^3 - 15003*d^4 - 4886*d^5 + 1585*d^6 + 482*d^7 - 
                141*d^8 + 4*d^9) + b^16*(360 - 3108*d + 246*d^2 + 2261*d^3 + 
                300*d^4 - 951*d^5 + 60*d^6 + 129*d^7 - 39*d^8 + 4*d^9) + 
              b^5*(33816 - 38868*d - 2106*d^2 + 17081*d^3 - 3769*d^4 - 
                3888*d^5 + 2369*d^6 - 402*d^7 - 7*d^8 + 4*d^9) + 
              b^4*(-5496 + 3924*d + 1034*d^2 - 4877*d^3 + 5429*d^4 - 
                1884*d^5 - 559*d^6 + 528*d^7 - 117*d^8 + 8*d^9) + 
              b^9*(116856 - 117012*d - 22842*d^2 + 55437*d^3 - 20401*d^4 + 
                6164*d^5 - 5561*d^6 + 2968*d^7 - 591*d^8 + 24*d^9) - 
              b^13*(-27624 + 15516*d + 7894*d^2 - 1819*d^3 + 1151*d^4 - 
                3168*d^5 + 721*d^6 + 470*d^7 - 259*d^8 + 44*d^9) + 
              b^7*(-71280 + 84096*d + 5360*d^2 - 38940*d^3 + 7119*d^4 + 
                5029*d^5 - 12*d^6 - 1516*d^7 + 506*d^8 - 54*d^9 + 2*d^10) + 
              b^6*(2832 + 15600*d - 6776*d^2 - 7404*d^3 - 3033*d^4 + 
                4183*d^5 + 1416*d^6 - 1822*d^7 + 510*d^8 - 54*d^9 + 2*d^10) + 
              b^14*(-1488 + 18960*d - 5560*d^2 - 12724*d^3 + 2113*d^4 + 
                3945*d^5 - 944*d^6 - 314*d^7 + 162*d^8 - 30*d^9 + 2*d^10) + 
              b^15*(-5904 + 3840*d + 1264*d^2 - 1620*d^3 + 1609*d^4 - 
                749*d^5 - 60*d^6 + 28*d^7 + 38*d^8 - 14*d^9 + 2*d^10) - 
              b^10*(13152 - 80784*d + 43612*d^2 + 46244*d^3 - 40895*d^4 + 
                6065*d^5 + 4104*d^6 - 2562*d^7 + 726*d^8 - 100*d^9 + 
                4*d^10) - b^11*(68544 - 46320*d - 24460*d^2 + 11740*d^3 + 
                5977*d^4 + 1127*d^5 - 3324*d^6 + 768*d^7 + 194*d^8 - 84*d^9 + 
                4*d^10))*g1^2)/(331776*(-1 + b)^4*b^6*(1 + b)^3*(-2 + d)*
             (-1 + d)^4*(1 + d)*F^2*M*Pi^2) + 
           (5*a*(-((-2 + d)^2*(12 + 8*d + 29*d^2 - 8*d^3 + d^4)) + 
              2*b*(-2 + d)^2*(-6 + 43*d + 87*d^2 - 15*d^3 - 9*d^4 + 2*d^5) + 
              b^2*(24 + 80*d + 858*d^2 - 282*d^3 - 249*d^4 + 108*d^5 - 
                3*d^6 - 2*d^7) + b^10*(216 + 264*d - 258*d^2 - 98*d^3 + 
                47*d^4 + d^6 + 2*d^7) - 2*b^4*(1824 + 1428*d + 18*d^2 - 
                928*d^3 + 21*d^4 + 248*d^5 - 81*d^6 + 8*d^7) - 
              b^8*(336 + 328*d - 1380*d^2 + 716*d^3 + 125*d^4 - 284*d^5 + 
                25*d^6 + 8*d^7) - 2*b^6*(1176 + 700*d - 1508*d^2 - 454*d^3 + 
                647*d^4 + 66*d^5 - 93*d^6 + 12*d^7) + 2*b^3*(-1656 - 1804*d + 
                1212*d^2 + 678*d^3 - 530*d^4 + 85*d^5 + 19*d^6 - 9*d^7 + 
                d^8) + 2*b^9*(-216 + 44*d - 54*d^2 - 15*d^3 + 37*d^4 - 
                2*d^5 - 14*d^6 - 3*d^7 + d^8) + 2*b^5*(-144 - 2256*d + 
                108*d^2 + 2148*d^3 - 656*d^4 - 291*d^5 + 191*d^6 - 39*d^7 + 
                3*d^8) + 2*b^7*(-72 + 316*d + 452*d^2 - 62*d^3 - 362*d^4 + 
                35*d^5 + 93*d^6 - 31*d^7 + 3*d^8))*g1*gA)/(110592*(-1 + b)^2*
             b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2) - 
           (a*(984 + 2464*d - 1246*d^2 - 1092*d^3 + 658*d^4 - 61*d^5 - 
              18*d^6 + 3*d^7 - 12*b^3*(332 + 300*d - 601*d^2 + 168*d^3 + 
                78*d^4 - 47*d^5 + 6*d^6) - 4*b*(588 - 512*d - 565*d^2 + 
                432*d^3 + 22*d^4 - 43*d^5 + 6*d^6) - 12*b^5*(372 - 716*d - 
                13*d^2 + 288*d^3 - 38*d^4 - 27*d^5 + 6*d^6) - 
              4*b^7*(-684 + 520*d + 383*d^2 - 216*d^3 - 86*d^4 + 17*d^5 + 
                6*d^6) + 4*b^2*(-1596 + 442*d + 950*d^2 - 546*d^3 - 20*d^4 + 
                95*d^5 - 30*d^6 + 3*d^7) + 6*b^4*(-264 - 104*d + 1006*d^2 - 
                376*d^3 - 190*d^4 + 123*d^5 - 30*d^6 + 3*d^7) + 
              4*b^6*(36 + 202*d - 574*d^2 - 198*d^3 + 196*d^4 + 23*d^5 - 
                18*d^6 + 3*d^7) + b^8*(-72 + 256*d + 554*d^2 + 132*d^3 - 
                158*d^4 - 61*d^5 + 6*d^6 + 3*d^7))*gA^2)/(73728*(-1 + b)^2*
             b^2*(-1 + d)^2*(1 + d)*F^2*M*Pi^2) - 
           ((1 + b)^2*(6*a*(20 - 4*d - 5*d^2 + d^3 + b^4*(20 - 4*d - 5*d^2 + 
                  d^3) + 2*b^2*(8 - 2*d - 3*d^2 + d^3) - 2*b*(10 - 5*d - 
                  2*d^2 + d^3) - 2*b^3*(10 - 5*d - 2*d^2 + d^3)) + 
              ((-1 + b^2)*c2rbar*(28 + 8*d - 17*d^2 + 3*d^3 + 
                  b*(-24 + 10*d + 31*d^2 - 3*d^3) + 2*b^3*(6 + 5*d + d^3) - 
                  b^4*(8 + 2*d - 5*d^2 + d^3) + b^5*(-4 - 4*d + d^2 + d^3) - 
                  2*b^2*(-14 - 5*d + 10*d^2 + d^3)) + 
                2*(2*c3rbar*(8 - 4*d + 2*d^2 - d^3 + 3*b^6*(-4 + d^2) - 
                    2*b^3*(14 - 5*d - 8*d^2 + d^3) + b^5*(12 - d^2 + d^3) + 
                    b*(-8 + 14*d + d^2 + d^3) - b^4*(-28 - 2*d + 10*d^2 + 
                      d^3) + b^2*(16 - 6*d - 11*d^2 + 2*d^3)) + 3*c4rbar*
                   (104 - 20*d - 30*d^2 + 7*d^3 + 3*b^6*(-4 + d^2) + 
                    b*(-104 + 54*d + 29*d^2 - 11*d^3) + b^3*(-92 + 50*d + 
                      20*d^2 - 6*d^3) + b^5*(12 - d^2 + d^3) + 
                    b^4*(92 - 22*d - 22*d^2 + 3*d^3) + b^2*(80 - 14*d - 
                      31*d^2 + 6*d^3))))*M))/(6144*(-1 + b)*b^2*(-1 + d)^2*
             (1 + d)*F^2*M*Pi^2)) - 
         (a*(3*b^14*(-2 + d)^2*(92 + 4*d - 11*d^2 + 5*d^3) + 
            (-2 + d)^3*(86 + 53*d - 23*d^2 + 10*d^3) - 10*b*(-2 + d)^2*
             (52 + 16*d - 7*d^2 + 13*d^3) + b^12*(-2 + d)^2*(-2424 - 172*d + 
              213*d^2 - 125*d^3 + 10*d^4) + 2*b^13*(720 - 1056*d + 272*d^2 + 
              188*d^3 - 113*d^4 + 19*d^5) - 4*b^11*(2872 - 3232*d + 370*d^2 + 
              814*d^3 - 393*d^4 + 59*d^5) - 8*b^7*(2536 - 3464*d + 1270*d^2 + 
              454*d^3 - 455*d^4 + 97*d^5) - 4*b^3*(696 + 112*d + 50*d^2 - 
              26*d^3 - 233*d^4 + 115*d^5) + 2*b^9*(9808 - 13776*d + 
              4280*d^2 + 2264*d^3 - 1655*d^4 + 281*d^5) - 
            2*b^5*(-9328 + 4960*d + 2928*d^2 - 1420*d^3 - 961*d^4 + 
              523*d^5) + b^6*(1680 + 5216*d - 9032*d^2 + 11508*d^3 - 
              8903*d^4 + 2749*d^5 - 200*d^6) + b^10*(17088 - 18800*d + 
              5324*d^2 + 1844*d^3 - 2081*d^4 + 675*d^5 - 60*d^6) + 
            b^2*(-5024 + 688*d + 540*d^2 + 3276*d^3 - 3131*d^4 + 913*d^5 - 
              60*d^6) + b^8*(-13168 + 10400*d - 344*d^2 - 4420*d^3 + 
              4149*d^4 - 1465*d^5 + 150*d^6) + b^4*(15872 - 16304*d + 
              3996*d^2 - 2108*d^3 + 1827*d^4 - 591*d^5 + 150*d^6))*hA^4)/
          (36864*(-1 + b)^4*b^4*(1 + b)^2*(-2 + d)*(-1 + d)^3*(1 + d)*F^2*M*
           Pi^2))*B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (hA^2*(-((1 + b)^3*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*
              (-2 + b^2*(-2 + d) + d - 2*b*d))/(1536*(-1 + b)*b^5*(-1 + d)^2*
             F^2*Pi^2) - (a*(-2 + b^4*(-2 + d) + d - 2*b*(4 - 3*d + d^2) - 
              2*b^3*(4 - 3*d + d^2) + b^2*(-4 - 6*d + 4*d^2))*gA^2)/
            (96*(-1 + b)^4*b*(1 + b)^3*(-2 + d)*(-1 + d)*F^2*M*Pi^2)) + 
         (a*(2*(-2 + d)^3 + b*(-2 + d)^2*(-19 + 6*d + 3*d^2) + 
            4*b^4*(96 - 104*d + 10*d^2 + 9*d^3) - 2*b^2*(12 + 24*d - 43*d^2 + 
              14*d^3) + b^8*(208 + 264*d - 1196*d^2 + 970*d^3 - 256*d^4) + 
            b^3*(276 - 508*d + 281*d^2 - 30*d^3 - 9*d^4) + 
            2*b^5*(76 - 32*d - 27*d^2 - 18*d^3 + 15*d^4) - 
            4*b^6*(12 - 12*d + 37*d^2 - 46*d^3 + 16*d^4) + 
            b^11*(244 - 708*d + 789*d^2 - 398*d^3 + 75*d^4) + 
            2*b^7*(188 - 656*d + 761*d^2 - 394*d^3 + 79*d^4) - 
            2*b^10*(-132 + 64*d + 281*d^2 - 314*d^3 + 96*d^4) + 
            b^9*(820 - 1860*d + 1845*d^2 - 1046*d^3 + 255*d^4))*hA^4)/
          (9216*(-1 + b)^4*b^7*(1 + b)^2*(-2 + d)*(-1 + d)^3*F^2*M*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] + 
       (((-2 + d)^2 + b^4*(-2 + d)^2 + b*(4 + 2*d - 2*d^2) + 
          b^3*(4 + 2*d - 2*d^2) + 2*b^2*(4 - 2*d + d^2))*gA^2*hA^2*M*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/
        (96*a*(-1 + b)^3*b^2*(1 + b)^2*(-2 + d)*(-1 + d)*F^2*Pi^2) - 
       (5*((-2 + d)^3*(-1 + d) - 2*b*(-2 + d)^2*(-1 + d)*d + 
          b^5*(48 + 16*d - 72*d^2 + 50*d^3 - 10*d^4) - 
          b^2*(-16 + 14*d^2 - 7*d^3 + d^4) + 4*b^3*(12 - 8*d + 8*d^2 - 
            5*d^3 + d^4) + b^4*(64 - 40*d + 42*d^2 - 21*d^3 + 3*d^4) + 
          b^6*(56 - 108*d + 90*d^2 - 35*d^3 + 5*d^4))*g1^2*hA^2*M*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(1728*a*(-1 + b)^3*b*(1 + b)^2*(-2 + d)*(-1 + d)^3*
         F^2*Pi^2) + ((3*(-2 + d)^3 - 4*b*(-2 + d)^2*(3 + 2*d) + 
          4*b^2*(-44 + 50*d - 28*d^2 + 7*d^3) + 3*b^8*(-24 + 52*d - 38*d^2 + 
            9*d^3) - 12*b^5*(12 + 12*d - 25*d^2 + 10*d^3) - 
          4*b^3*(44 + 4*d - 35*d^2 + 14*d^3) - 4*b^7*(4 + 28*d - 45*d^2 + 
            18*d^3) + 4*b^6*(-68 + 118*d - 92*d^2 + 27*d^3) + 
          b^4*(-352 + 416*d - 284*d^2 + 90*d^3))*hA^4*M*
         C0i[cc0, (b^2*M^2)/a^2, 0, M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (2304*a*(-1 + b)^3*b^4*(1 + b)*(-2 + d)*(-1 + d)^2*F^2*Pi^2), 
     deltae20qTo4Delta -> -deltae35qTo4Delta + 
       (gA*hA*(-(a^2*(2*b^6*d*(-12 + 7*d + 11*d^2 - 7*d^3 + d^4) - b^5*d*
                (-12 + 6*d + 11*d^2 - 6*d^3 + d^4) + b*(60 + 4*d + 20*d^2 - 
                 33*d^3 + 10*d^4 - d^5) - 2*(-42 + 49*d - 48*d^2 + 31*d^3 - 
                 9*d^4 + d^5) + 2*b^3*(-18 - 42*d + 27*d^2 + 8*d^3 - 6*d^4 + 
                 d^5) + 2*b^2*(24 - 88*d + 35*d^2 + 23*d^3 - 14*d^4 + 
                 2*d^5) - 2*b^4*(6 - 27*d + 8*d^2 + 25*d^3 - 14*d^4 + 2*d^5))*
              LECb4)/(384*(-1 + b)^3*b^2*(1 + b)^2*(-3 + d)*(-1 + d)^2*d*
             (1 + d)*F^2*M^2*Pi^2) - (a^2*(192 - 264*d + 268*d^2 - 176*d^3 + 
              54*d^4 - 6*d^5 + 6*b^6*d*(-12 + 7*d + 11*d^2 - 7*d^3 + d^4) - 
              3*b^5*d*(-12 + 6*d + 11*d^2 - 6*d^3 + d^4) + b*(120 - 88*d + 
                130*d^2 - 109*d^3 + 30*d^4 - 3*d^5) + 4*b^2*(36 - 137*d + 
                70*d^2 + 27*d^3 - 21*d^4 + 3*d^5) + 2*b^3*(-24 - 76*d + 
                46*d^2 + 29*d^3 - 18*d^4 + 3*d^5) - 2*b^4*(-12 - 76*d + 
                49*d^2 + 65*d^3 - 42*d^4 + 6*d^5))*LECb5)/(768*(-1 + b)^3*b^2*
             (1 + b)^2*(-3 + d)*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^2)) + 
         hA^2*((5*a^3*(2*b^9*(-2 + d)^2*d*(8 + 2*d - 9*d^2 - 2*d^3 + d^4) + 
              b^8*(-2 + d)^2*d*(-20 - 6*d + 14*d^2 - 4*d^3 - 3*d^4 + d^5) - 
              (-2 + d)^3*(24 - 20*d - 12*d^2 + 21*d^3 - 9*d^4 + 2*d^5) + 
              b*(-2 + d)^3*(-12 - 48*d - 5*d^2 + 36*d^3 - 23*d^4 + 4*d^5) - 
              b^2*(-2 + d)^2*(216 - 92*d - 72*d^2 + 16*d^3 + 47*d^4 - 
                20*d^5 + d^6) - b^6*d*(-672 + 592*d + 560*d^2 - 508*d^3 + 
                20*d^4 + 81*d^5 - 28*d^6 + 3*d^7) + b^3*(-1728 + 1712*d + 
                552*d^2 - 1104*d^3 + 266*d^4 + 125*d^5 - 74*d^6 + 11*d^7) + 
              b^7*(-96 - 384*d + 304*d^2 + 276*d^3 - 334*d^4 + 63*d^5 + 
                50*d^6 - 27*d^7 + 4*d^8) + b^4*(-96 + 32*d - 224*d^2 + 
                1008*d^3 - 626*d^4 - 48*d^5 + 155*d^6 - 50*d^7 + 5*d^8) - 
              b^5*(960 - 2720*d + 1400*d^2 + 500*d^3 - 706*d^4 + 225*d^5 + 
                42*d^6 - 45*d^7 + 8*d^8))*g1*gA)/(2304*(-1 + b)^4*b^4*
             (1 + b)^3*(-3 + d)*(-2 + d)*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*M^3*
             Pi^2) - (a^3*(b^8*d^2*(192 - 68*d - 135*d^2 + 103*d^3 - 21*d^4 + 
                d^5) + b^9*d*(-192 + 216*d + 154*d^2 - 165*d^3 + 73*d^4 - 
                15*d^5 + d^6) + d*(-840 + 1376*d - 112*d^2 - 985*d^3 + 
                707*d^4 - 187*d^5 + 17*d^6) + b^6*(648 + 504*d - 1226*d^2 + 
                298*d^3 + 688*d^4 - 554*d^5 + 130*d^6 - 8*d^7) + 
              b^7*(288 + 864*d - 790*d^2 - 610*d^3 + 494*d^4 - 208*d^5 + 
                50*d^6 - 4*d^7) + b*(-360 - 780*d + 1432*d^2 + 106*d^3 - 
                1145*d^4 + 643*d^5 - 101*d^6 + d^7) + 6*b^5*(132 - 262*d + 
                142*d^2 + 108*d^3 - 37*d^4 + 20*d^5 - 10*d^6 + d^7) - 
              2*b^3*(360 - 648*d + 567*d^2 + 53*d^3 - 231*d^4 + 218*d^5 - 
                63*d^6 + 2*d^7) - 6*b^4*(-72 + 312*d - 362*d^2 + 32*d^3 + 
                202*d^4 - 115*d^5 + 8*d^6 + 3*d^7) + 2*b^2*(-540 + 1008*d - 
                1017*d^2 - 59*d^3 + 630*d^4 - 281*d^5 + 15*d^6 + 4*d^7))*
             gA^2)/(2304*b^2*(-1 + b^2)^4*(-3 + d)*(-1 + d)^2*d*(1 + d)*F^2*
             M^3*Pi^2) + (a^2*(2*a*b^3*(8 + 6*d + d^2)*(-60 + 76*d - 23*d^2 - 
                10*d^3 + 5*d^4 + 2*b^6*d^2*(-4 - 3*d + d^2) - 4*b^5*d*
                 (4 - d - 4*d^2 + d^3) + b*(-60 + 34*d + 6*d^2 + 6*d^3 - 
                  2*d^4) + 4*b^3*(-6 + 7*d + 2*d^2 - 9*d^3 + 2*d^4) + 
                b^4*(-24 + 4*d + 34*d^2 + d^3 - 4*d^4 + d^5) - 
                b^2*(48 - 54*d + 33*d^2 - 9*d^3 + d^4 + d^5)) + 
              (d*(48 + 44*d - 20*d^2 - 15*d^3 + 2*d^4 + d^5)*(c4rbar - 
                  c2rbar*d + c4rbar*d - 2*c3rbar*(1 + d)) - 
                b*d*(-24 - 34*d - 7*d^2 + 4*d^3 + d^4)*((2*c3rbar - c4rbar)*d*
                   (-3 + 2*d) + c2rbar*(4 - 5*d + 2*d^2)) + 
                b^8*(-24 - 34*d - 7*d^2 + 4*d^3 + d^4)*(c2rbar*(-4 + d)*d^2 - 
                  8*c4rbar*(4 - 8*d + 3*d^2)) + b^2*(-24 - 34*d - 7*d^2 + 
                  4*d^3 + d^4)*(2*c2rbar*(-3 + d)*d^2 + c4rbar*(-8 + 10*d + 
                    d^2 - d^3) + 2*c3rbar*(8 - 10*d - d^2 + d^3)) + 
                b^6*(-24 - 10*d + 3*d^2 + d^3)*(16*c4rbar - 32*c1rbar*d - 
                  62*c4rbar*d - 48*c1rbar*d^2 - 79*c4rbar*d^2 + 60*c4rbar*
                   d^3 + 16*c1rbar*d^4 - 3*c4rbar*d^4 + 2*c2rbar*(-12 - 6*d + 
                    5*d^2 + d^4) - 2*c3rbar*(64 - 14*d - 11*d^2 + 4*d^3 + 
                    d^4)) + b^7*(8 + 6*d + d^2)*(-192*c4rbar + 480*c1rbar*d - 
                  376*c4rbar*d - 656*c1rbar*d^2 + 179*c4rbar*d^2 - 
                  528*c1rbar*d^3 + 80*c4rbar*d^3 + 528*c1rbar*d^4 - 
                  41*c4rbar*d^4 - 80*c1rbar*d^5 + 2*c4rbar*d^5 + 2*c2rbar*
                   (-72 - 84*d + 39*d^2 + 35*d^3 - 15*d^4 + d^5) + 
                  2*c3rbar*(-240 - 632*d + 253*d^2 + 264*d^3 - 127*d^4 + 
                    14*d^5)) + b^9*(8 + 14*d + 7*d^2 + d^3)*
                 (c2rbar*(96 - 32*d - 21*d^2 + 7*d^3) + 4*(8*c1rbar*d*
                     (-4 + 12*d - 7*d^2 + d^3) + c4rbar*(24 + 14*d - 21*d^2 + 
                      5*d^3) + c3rbar*(96 + 8*d - 64*d^2 + 22*d^3 - 
                      2*d^4))) - b^4*(-12 + d + d^2)*(c2rbar*(-48 - 64*d + 
                    6*d^3 - 6*d^4 + 4*d^5) - (2 + d)*(-16*c1rbar*(-2 + d)*d*
                     (1 + d)^2 + 2*c3rbar*(8 + 74*d - 51*d^2 + 12*d^3 + 
                      d^4) + c4rbar*(40 + 22*d + 15*d^2 - 28*d^3 + 3*d^4))) - 
                b^5*(4 + d)*(2*c2rbar*(-168 - 172*d + 52*d^2 + 74*d^3 - d^4 - 
                    16*d^5 + 3*d^6) + (2 + d)*(-16*c1rbar*d*(-18 + 31*d + 
                      23*d^2 - 23*d^3 + 3*d^4) - c4rbar*(240 + 212*d - 
                      325*d^2 + 140*d^3 - 37*d^4 + 6*d^5) + c3rbar*(-672 - 
                      200*d - 74*d^2 + 536*d^3 - 234*d^4 + 28*d^5))) + 
                b^3*(2*c2rbar*(-384 - 424*d + 160*d^2 + 248*d^3 - 23*d^4 - 
                    67*d^5 + 7*d^6 + 3*d^7) + (4 + d)*(32*c1rbar*d*(1 + d)^2*
                     (-4 + d^2) + c4rbar*(-480 + 184*d + 190*d^2 - 75*d^3 - 
                      66*d^4 + 53*d^5 - 10*d^6) + 2*c3rbar*(-192 - 392*d + 
                      410*d^2 - 17*d^3 - 26*d^4 - 17*d^5 + 6*d^6))))*M))/
            (768*(-1 + b)^3*b^5*(1 + b)^2*(-3 + d)*(-1 + d)^2*d*(1 + d)*
             (2 + d)*(4 + d)*F^2*M^3*Pi^2)) + 
         (a^3*(-2*(-2 + d)^3*d*(1 + d)^2*(-24 - 10*d + 3*d^2 + d^3) - 
            b*(-2 + d)^2*d*(264 + 638*d + 139*d^2 - 481*d^3 - 248*d^4 + 
              20*d^5 + 25*d^6 + 3*d^7) - 2*b^5*(-2 + d)^2*(-1728 - 7176*d + 
              4714*d^2 - 1568*d^3 + 244*d^4 + 767*d^5 - 413*d^6 - 27*d^7 + 
              27*d^8) + b^12*(-16896 + 105088*d - 36432*d^2 - 75364*d^3 + 
              42220*d^4 + 9373*d^5 - 9656*d^6 + 1140*d^7 + 424*d^8 - 
              97*d^9) + 8*b^13*(-4224 - 2432*d + 4984*d^2 + 1484*d^3 - 
              2230*d^4 - 135*d^5 + 376*d^6 - 29*d^7 - 16*d^8 + 2*d^9) + 
            8*b^14*(-3456 - 3264*d + 3832*d^2 + 2412*d^3 - 1958*d^4 - 
              363*d^5 + 368*d^6 - 17*d^7 - 16*d^8 + 2*d^9) + 
            b^9*(-77568 + 227360*d - 155384*d^2 - 34404*d^3 + 51186*d^4 + 
              7391*d^5 - 9257*d^6 - 3950*d^7 + 2386*d^8 + 175*d^9 - 
              135*d^10) + b^3*(-18048 + 8416*d + 14416*d^2 + 2956*d^3 - 
              18348*d^4 + 4363*d^5 + 4772*d^6 - 2035*d^7 - 75*d^8 + 112*d^9 - 
              9*d^10) + b^2*(-1536 + 1568*d + 1304*d^2 - 2028*d^3 + 822*d^4 + 
              541*d^5 - 643*d^6 - 17*d^7 + 119*d^8 - 4*d^9 - 6*d^10) + 
            b^4*(-29568 + 8992*d + 17328*d^2 + 15788*d^3 - 25276*d^4 - 
              293*d^5 + 8378*d^6 - 2218*d^7 - 326*d^8 + 111*d^9 + 4*d^10) + 
            b^10*(-102144 + 149344*d - 45672*d^2 - 17956*d^3 + 646*d^4 + 
              1291*d^5 + 5891*d^6 - 2051*d^7 - 411*d^8 + 136*d^9 + 6*d^10) + 
            4*b^6*(9216 + 25584*d - 45540*d^2 + 21956*d^3 - 1475*d^4 - 
              4956*d^5 + 3400*d^6 - 285*d^7 - 323*d^8 + 31*d^9 + 12*d^10) + 
            4*b^8*(-12000 + 31432*d - 48968*d^2 + 35158*d^3 - 3444*d^4 - 
              9870*d^5 + 4838*d^6 + 231*d^7 - 541*d^8 + 25*d^9 + 19*d^10) - 
            b^11*(62976 - 134272*d + 40848*d^2 + 75812*d^3 - 44652*d^4 - 
              11581*d^5 + 10618*d^6 + 193*d^7 - 823*d^8 + 20*d^9 + 21*d^10) - 
            2*b^7*(8256 - 53872*d + 91120*d^2 - 58332*d^3 + 7520*d^4 + 
              5876*d^5 - 3979*d^6 + 3174*d^7 - 986*d^8 - 178*d^9 + 81*d^10))*
           hA^4)/(4608*(-1 + b)^4*b^7*(1 + b)^3*(1 + b^2)*(-3 + d)*(-2 + d)*
           (-1 + d)^3*d*(1 + d)*(2 + d)*(4 + d)*F^2*M^3*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*((a^2*(2*b^10*d*(-12 - 16*d - d^2 + 4*d^3 + d^4) + 
                b^9*d*(24 + 16*d - 32*d^2 - 13*d^3 + 2*d^4) - 
                b^8*(96 - 24*d - 196*d^2 - 4*d^3 + 46*d^4 + d^5) - 
                b*d*(80 + 56*d + 2*d^2 - 4*d^3 - 12*d^4 + 3*d^5) - 
                d*(56 - 4*d + 2*d^2 + 3*d^3 - 11*d^4 + 3*d^5) + 
                b^7*(96 - 56*d - 192*d^2 + 90*d^3 + 65*d^4 - 2*d^5 - 3*d^6) + 
                b^6*(224 + 128*d - 344*d^2 - 30*d^3 + 43*d^4 + 20*d^5 - 
                  3*d^6) + b^4*(-224 + 224*d - 136*d^2 + 118*d^3 + 17*d^4 - 
                  34*d^5 + 3*d^6) + b^3*(-64 + 88*d - 48*d^2 - 2*d^3 + 
                  47*d^4 - 22*d^5 + 3*d^6) + b^2*(-224 + 248*d + 56*d^2 - 
                  56*d^3 - 19*d^4 + 2*d^5 + 3*d^6) + b^5*(-96 + 184*d + 
                  152*d^2 - 22*d^3 - 103*d^4 + 10*d^5 + 3*d^6))*LECb4)/
              (3072*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^
                2) + (a^2*(b^10*d*(-32 - 36*d + 4*d^2 + 9*d^3 + d^4) + 
                2*b^9*d*(16 + 4*d - 28*d^2 - 7*d^3 + 3*d^4) + 
                d*(-128 + 12*d + 4*d^2 + d^3 + 13*d^4 - 4*d^5) - 
                2*b*d*(40 + 64*d + 28*d^2 - 31*d^3 - 3*d^4 + 2*d^5) - 
                b^8*(128 - 32*d - 308*d^2 + 8*d^3 + 63*d^4 + 3*d^5) + 
                4*b^3*(-48 + 56*d - 16*d^2 + 16*d^3 - d^4 - 4*d^5 + d^6) - 
                4*b^7*(-32 + 32*d + 64*d^2 - 40*d^3 - 25*d^4 + 4*d^5 + d^6) + 
                4*b^5*(-32 + 108*d + 14*d^2 - 4*d^3 - 36*d^4 + 5*d^5 + d^6) + 
                2*b^4*(-256 + 256*d - 184*d^2 + 242*d^3 - 57*d^4 - 21*d^5 + 
                  2*d^6) - 2*b^6*(-96 - 232*d + 356*d^2 + 70*d^3 - 67*d^4 - 
                  15*d^5 + 2*d^6) + b^2*(-512 + 784*d + 28*d^2 - 248*d^3 + 
                  33*d^4 + d^5 + 4*d^6))*LECb5)/(6144*(-1 + b)^3*b^2*(1 + b)^
                2*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^2)) + 
           g1*((-5*a^2*(12*b^8*d*(2 + d)^2*(2 - 3*d + d^2) + 
                3*d*(32 - 80*d + 44*d^2 - 3*d^4) + 3*b*d*(-80 + 40*d - 
                  24*d^2 + 10*d^3 + d^4) - 3*b^7*d*(80 - 96*d - 16*d^2 + 
                  28*d^3 + d^4) - b^2*(-2 + d)^2*(-96 + 288*d - 134*d^2 - 
                  55*d^3 + 12*d^4) + b^4*(384 - 864*d + 336*d^2 + 756*d^3 - 
                  628*d^4 + 177*d^5 - 20*d^6) + b^3*(-192 + 336*d - 464*d^2 + 
                  312*d^3 - 84*d^4 + 15*d^5 - 4*d^6) + b^6*(384 - 480*d - 
                  120*d^2 + 180*d^3 - 2*d^4 - 27*d^5 + 8*d^6) - 
                b^5*(960 - 2064*d + 696*d^2 + 296*d^3 + 22*d^4 - 113*d^5 + 
                  20*d^6))*LECb4)/(110592*(-1 + b)*b^4*(-1 + d)^3*d*F^2*M^
                2*Pi^2) + (5*a^2*(-3*(-2 + d)^2*d*(-8 + 11*d^2 + 4*d^3) + 
                3*b^7*d*(2 + d)^2*(20 - 18*d + 4*d^2 - 2*d^3 + d^4) - 
                3*b*d*(-96 + 104*d + 64*d^2 - 76*d^3 + 15*d^4) - 
                3*b^6*d*(-48 - 8*d + 20*d^2 - 22*d^3 - 6*d^4 + 6*d^5 + d^6) + 
                b^2*(384 - 816*d - 680*d^2 + 988*d^3 + 118*d^4 - 422*d^5 + 
                  154*d^6 - 17*d^7) + b^3*(384 - 1200*d + 184*d^2 + 724*d^3 - 
                  134*d^4 - 200*d^5 + 94*d^6 - 11*d^7) + b^5*(960 - 768*d - 
                  504*d^2 - 32*d^3 + 252*d^4 + 193*d^5 - 96*d^6 + 4*d^7) + 
                b^4*(576 - 384*d - 720*d^2 + 124*d^3 + 312*d^4 + 73*d^5 - 
                  96*d^6 + 16*d^7))*LECb5)/(110592*b^4*(-1 + d)^3*d*(1 + d)*F^
                2*M^2*Pi^2))) + 
         hA^2*((-5*a^3*(-3*(-2 + d)^2*(-768 + 40*d - 108*d^2 - 282*d^3 + 
                315*d^4 - 94*d^5 + 9*d^6) - 2*b*(-2 + d)^2*d*(-360 + 1476*d - 
                1163*d^2 - 1161*d^3 + 1321*d^4 - 405*d^5 + 40*d^6) + 
              3*b^16*d*(3264 - 848*d - 2888*d^2 + 588*d^3 + 1034*d^4 - 
                150*d^5 - 157*d^6 + 14*d^7 + 7*d^8) + b^2*(-21888 + 42864*d - 
                69360*d^2 + 15796*d^3 + 83324*d^4 - 99082*d^5 + 48503*d^6 - 
                11485*d^7 + 1217*d^8 - 41*d^9) + 2*b^3*(-5760 + 39264*d - 
                28152*d^2 - 41192*d^3 + 51008*d^4 - 12502*d^5 - 5041*d^6 + 
                2963*d^7 - 409*d^8 + d^9) - 6*b^15*d*(-1248 - 1408*d + 
                776*d^2 + 1540*d^3 - 424*d^4 - 429*d^5 + 137*d^6 + 25*d^7 - 
                15*d^8 + 2*d^9) + b^10*(206208 - 207408*d - 343344*d^2 + 
                441308*d^3 + 156692*d^4 - 308338*d^5 + 76881*d^6 + 
                17217*d^7 - 8981*d^8 + 1505*d^9 - 180*d^10) + 
              b^6*(48384 + 59088*d - 525792*d^2 + 391444*d^3 + 395152*d^4 - 
                621212*d^5 + 305453*d^6 - 71821*d^7 + 9261*d^8 - 679*d^9 - 
                6*d^10) - b^14*(-39168 + 85776*d + 1536*d^2 - 80604*d^3 + 
                13792*d^4 + 29672*d^5 - 7115*d^6 - 3241*d^7 + 793*d^8 + 
                17*d^9 + 6*d^10) + 2*b^5*(38016 - 113184*d + 46632*d^2 + 
                113884*d^3 - 122226*d^4 + 41153*d^5 + 721*d^6 - 4209*d^7 + 
                1127*d^8 - 138*d^9 + 12*d^10) - 2*b^11*(65664 - 21024*d - 
                130296*d^2 + 55792*d^3 + 82008*d^4 - 61618*d^5 + 4855*d^6 + 
                6927*d^7 - 2413*d^8 + 225*d^9 + 12*d^10) + 2*b^7*(-94464 + 
                101472*d + 91776*d^2 - 150800*d^3 + 19044*d^4 + 25932*d^5 + 
                7649*d^6 - 17641*d^7 + 7159*d^8 - 1005*d^9 + 18*d^10) + 
              b^4*(6336 - 48864*d + 211392*d^2 - 115328*d^3 - 231560*d^4 + 
                322402*d^5 - 160389*d^6 + 36249*d^7 - 3289*d^8 + d^9 + 
                18*d^10) + 2*b^13*(14976 - 14496*d - 30888*d^2 + 7260*d^3 + 
                26054*d^4 - 6817*d^5 - 5205*d^6 + 1197*d^7 + 673*d^8 - 
                290*d^9 + 36*d^10) - 2*b^9*(-112896 + 57696*d + 163536*d^2 - 
                91940*d^3 - 100408*d^4 + 68099*d^5 + 30269*d^6 - 38881*d^7 + 
                12989*d^8 - 1652*d^9 + 48*d^10) + b^8*(-141696 - 30624*d + 
                743040*d^2 - 568648*d^3 - 458476*d^4 + 675252*d^5 - 
                278233*d^6 + 49941*d^7 - 5371*d^8 + 379*d^9 + 60*d^10) + 
              b^12*(-145728 + 215328*d + 103872*d^2 - 272272*d^3 - 
                18424*d^4 + 137810*d^5 - 24347*d^6 - 20189*d^7 + 7941*d^8 - 
                1169*d^9 + 114*d^10))*g1^2)/(663552*(-1 + b)^4*b^6*(1 + b)^4*
             (-3 + d)*(-1 + d)^4*d*(1 + d)*F^2*M^3*Pi^2) + 
           (5*a^3*(15*b^13*d*(-4 + d^2)^2*(-4 - 2*d + 3*d^2 + d^3) + 
              3*(-2 + d)^2*d*(-48 - 8*d + 32*d^2 - 26*d^3 - 17*d^4 + d^5) + 
              3*b*(-2 + d)^2*d*(192 + 232*d - 12*d^2 - 114*d^3 - 35*d^4 + 
                5*d^5 + 2*d^6) - b^12*d*(2 + d)^2*(-192 + 312*d + 168*d^2 - 
                406*d^3 + 154*d^4 - 7*d^6 + d^7) - 2*b^2*(-2 + d)^2*(96 + 
                24*d + 176*d^2 + 342*d^3 - 160*d^4 - 144*d^5 + 5*d^6 + 
                3*d^7) + b^8*(-5376 + 20928*d - 512*d^2 - 25552*d^3 + 
                1904*d^4 + 12332*d^5 - 2380*d^6 - 1861*d^7 + 577*d^8 + 
                12*d^9 - 18*d^10) + b^5*(-33024 + 42816*d + 20160*d^2 - 
                43472*d^3 + 12704*d^4 + 3516*d^5 - 828*d^6 - 759*d^7 + 
                123*d^8 + 50*d^9 - 8*d^10) - b^11*(3840 - 3648*d - 
                10080*d^2 + 6640*d^3 + 5264*d^4 - 2628*d^5 - 1206*d^6 + 
                399*d^7 + 111*d^8 - 25*d^9 + d^10) - 6*b^7*(2944 - 2368*d - 
                1808*d^2 - 2240*d^3 + 2864*d^4 + 1124*d^5 - 1369*d^6 + 
                64*d^7 + 168*d^8 - 42*d^9 + 3*d^10) - 2*b^6*(1920 - 1728*d + 
                6576*d^2 - 11184*d^3 + 368*d^4 + 6900*d^5 - 2073*d^6 - 
                951*d^7 + 603*d^8 - 111*d^9 + 4*d^10) + 2*b^10*(1536 - 
                3168*d - 1680*d^2 + 5152*d^3 + 72*d^4 - 2182*d^5 - 49*d^6 + 
                449*d^7 - 4*d^8 - 44*d^9 + 8*d^10) + b^4*(-5376 - 384*d + 
                12288*d^2 + 256*d^3 - 13344*d^4 + 10208*d^5 - 1492*d^6 - 
                1054*d^7 + 596*d^8 - 143*d^9 + 11*d^10) + b^3*(4608 - 
                14016*d - 4544*d^2 + 11568*d^3 + 3568*d^4 - 3276*d^5 - 
                1812*d^6 + 783*d^7 + 239*d^8 - 117*d^9 + 11*d^10) + 
              b^9*(6912 + 7296*d - 35008*d^2 + 3216*d^3 + 19280*d^4 - 
                1224*d^5 - 6000*d^6 + 855*d^7 + 751*d^8 - 216*d^9 + 16*d^10))*
             g1*gA)/(110592*(-1 + b)^4*b^4*(1 + b)^3*(-2 + d)*(-1 + d)^3*d*
             (1 + d)*(2 + d)*F^2*M^3*Pi^2) - 
           (a^3*(2*b^8*d*(88 - 48*d - 44*d^2 + 3*d^3 + d^4) + 
              2*b^9*d*(-24 - 28*d + 2*d^2 + 7*d^3 + d^4) + d*(48 + 40*d - 
                6*d^3 - 29*d^4 + 18*d^5 - 3*d^6) + b*d*(272 + 120*d + 
                48*d^2 + 12*d^3 - 101*d^4 + 36*d^5 - 3*d^6) + 
              b^3*(448 + 128*d - 24*d^2 + 4*d^3 + 32*d^4 - 75*d^5 + 30*d^6 - 
                3*d^7) + b^2*(192 + 128*d - 384*d^2 + 472*d^3 + 58*d^4 - 
                179*d^5 + 48*d^6 - 3*d^7) + b^5*(1024 - 128*d - 544*d^2 - 
                28*d^3 + 30*d^4 + 171*d^5 - 60*d^6 + 3*d^7) + 
              b^4*(896 + 192*d + 152*d^2 - 656*d^3 - 8*d^4 + 163*d^5 - 
                42*d^6 + 3*d^7) + b^6*(704 - 864*d + 416*d^2 + 208*d^3 - 
                50*d^4 + 43*d^5 - 24*d^6 + 3*d^7) + b^7*(-192 + 224*d + 
                376*d^2 - 92*d^3 - 88*d^4 + 3*d^5 - 6*d^6 + 3*d^7))*gA^2)/
            (12288*(-1 + b)^3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*F^2*M^3*
             Pi^2) + (a^2*(b^8*d^2*(-4 + d^2)^2 + (-2 + d)^2*d*(-28 + 24*d + 
                5*d^2) + b^6*d*(48 + 80*d - 28*d^2 - 58*d^3 + 49*d^4 - 
                11*d^5) + b*d*(-176 + 80*d + 100*d^2 - 102*d^3 + 37*d^4 - 
                5*d^5) + b^7*d*(16 + 32*d + 8*d^2 - 12*d^3 - 3*d^4 + d^5) + 
              b^2*(-64 + 416*d - 1272*d^2 + 1488*d^3 - 790*d^4 + 203*d^5 - 
                21*d^6) + b^5*(64 + 80*d - 192*d^2 + 184*d^3 - 186*d^4 + 
                87*d^5 - 11*d^6) + b^3*(64 - 1024*d + 2184*d^2 - 2172*d^3 + 
                1116*d^4 - 273*d^5 + 23*d^6) + b^4*(-64 + 560*d - 560*d^2 - 
                100*d^3 + 324*d^4 - 153*d^5 + 23*d^6))*LECc11Delta)/
            (6144*(-1 + b)*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*(b^8*d^2*(-4 + d^2)^2 + 2*(-2 + d)^2*d*(-19 + 12*d + 5*d^2) + 
              b^6*d*(8 + 100*d - 28*d^2 - 68*d^3 + 54*d^4 - 11*d^5) + 
              b^7*d*(56 + 12*d - 2*d^2 - 7*d^3 - 3*d^4 + d^5) - 
              b*d*(136 + 120*d - 320*d^2 + 187*d^3 - 47*d^4 + 5*d^5) + 
              b^2*(-224 + 1016*d - 1932*d^2 + 1728*d^3 - 800*d^4 + 198*d^5 - 
                21*d^6) + b^5*(224 - 120*d - 192*d^2 + 324*d^3 - 261*d^4 + 
                97*d^5 - 11*d^6) + b^3*(224 - 1704*d + 3204*d^2 - 2842*d^3 + 
                1311*d^4 - 293*d^5 + 23*d^6) + b^4*(-224 + 840*d - 760*d^2 - 
                30*d^3 + 324*d^4 - 158*d^5 + 23*d^6))*LECc12Delta)/
            (9216*(-1 + b)*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*(-((-2 + d)^2*d*(46 + 35*d + 5*d^2 + 28*d^3)) + 
              2*b^10*d*(2 + d)^2*(-24 + 26*d - 7*d^2 - 2*d^3 + d^4) + 
              2*b*d*(40 + 226*d - 71*d^2 - 148*d^3 + 117*d^4 - 28*d^5) - 
              2*b^3*(-2 + d)^2*(-376 + 116*d + 353*d^2 - 151*d^3 - 47*d^4 + 
                5*d^5) + 2*b^6*d*(288 - 348*d + 184*d^2 + 9*d^3 - 157*d^4 + 
                101*d^5 - 13*d^6) + 2*b^9*d*(-76 + 32*d + 81*d^2 - 13*d^3 - 
                24*d^4 - d^5 + d^6) + 2*b^2*(-368 + 432*d + 224*d^2 - 
                560*d^3 + 365*d^4 - 120*d^5 + 17*d^6) - 2*b^4*(32 - 548*d + 
                226*d^2 + 616*d^3 - 492*d^4 + 184*d^5 - 49*d^6 + 5*d^7) - 
              2*b^7*(304 - 328*d - 124*d^2 + 288*d^3 + 63*d^4 - 97*d^5 - 
                13*d^6 + 7*d^7) - 2*b^5*(416 - 372*d + 234*d^2 + 78*d^3 - 
                489*d^4 + 349*d^5 - 93*d^6 + 13*d^7) - b^8*(768 - 832*d - 
                336*d^2 + 418*d^3 + d^4 - 117*d^5 + 22*d^6 + 14*d^7))*
             LECc13Delta)/(36864*(-1 + b)*b^6*(-1 + d)^3*d*(1 + d)*F^2*M^2*
             Pi^2) + (a^2*(-2 + d)^2*(-2*b^2*(-2 + d) + d + 2*b*d + 2*b^3*d + 
              b^4*d)*LECc1Delta)/(192*b^4*(-1 + d)^3*F^2*M^2*Pi^2) - 
           (a^2*(-((-2 + d)^2*d*(-2 + 5*d + 5*d^2 + 4*d^3)) + 
              b^10*d*(2 + d)^2*(-24 + 26*d - 7*d^2 - 2*d^3 + d^4) + 
              2*b*d*(40 - 2*d - 23*d^2 + 11*d^3 + 6*d^4 - 4*d^5) - 
              b^3*(-2 + d)^2*(-176 + 76*d + 123*d^2 - 101*d^3 - 7*d^4 + 
                5*d^5) + b^6*d*(208 - 388*d + 304*d^2 + 29*d^3 - 207*d^4 + 
                111*d^5 - 13*d^6) + b^9*d*(-56 + 32*d + 56*d^2 - 13*d^3 - 
                19*d^4 - d^5 + d^6) + b^2*(32 - 48*d + 124*d^2 - 160*d^3 + 
                85*d^4 - 30*d^5 + 7*d^6) + b^5*(-256 + 232*d - 244*d^2 + 
                122*d^3 + 359*d^4 - 369*d^5 + 113*d^6 - 13*d^7) + 
              b^8*(-384 + 416*d + 128*d^2 - 224*d^3 + 22*d^4 + 56*d^5 - 
                11*d^6 - 7*d^7) + b^7*(-224 + 288*d + 4*d^2 - 208*d^3 - 
                13*d^4 + 67*d^5 + 13*d^6 - 7*d^7) + b^4*(128 + 168*d - 
                196*d^2 - 286*d^3 + 307*d^4 - 139*d^5 + 39*d^6 - 5*d^7))*
             LECc2Delta)/(12288*(-1 + b)*b^6*(-1 + d)^3*d*(1 + d)*F^2*M^2*
             Pi^2) + (a^2*(-2 + d)*(b^5*d^3*(1 + d) + b^6*d*(-4 + d^2) + 
              b*d*(16 - 24*d + 15*d^2 - 3*d^3) - d*(4 + 6*d - 6*d^2 + d^3) + 
              2*b^3*d*(-4 + 12*d - 6*d^2 + d^3) + b^2*(-16 + 20*d - 16*d^2 + 
                11*d^3 - 2*d^4) + b^4*(-16 + 12*d + 6*d^2 - 6*d^3 + 3*d^4))*
             LECc3Delta)/(1536*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (5*a^2*(-2 + d)*(b^5*d^3*(1 + d) + b^6*d*(-4 + d^2) + 
              b*d^2*(32 - 17*d + d^2) - d*(4 - 2*d - 2*d^2 + d^3) - 
              2*b^3*d*(4 - 16*d + 2*d^2 + d^3) + b^4*(-16 + 12*d + 6*d^2 + 
                6*d^3 - d^4) + b^2*(-16 - 44*d + 104*d^2 - 37*d^3 + 2*d^4))*
             LECc4Delta)/(9216*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (a^2*(2*a*(b^10*d*(-4 + d^2)^2*(-4 + 3*d + d^2) + 5*(-2 + d)^3*d^2*
                 (8 + 14*d + 7*d^2 + d^3) - 20*b*(-2 + d)^2*d*(-8 - 6*d + 
                  7*d^2 + 6*d^3 + d^4) + 2*b^9*d*(-32 + 24*d + 32*d^2 - 
                  18*d^3 - 10*d^4 + 3*d^5 + d^6) - 2*b^3*d*(720 - 172*d - 
                  956*d^2 + 207*d^3 + 262*d^4 - 45*d^5 - 17*d^6 + d^7) - 
                b^2*d*(800 - 1128*d - 1108*d^2 + 1258*d^3 + 171*d^4 - 
                  328*d^5 + 14*d^6 + 21*d^7) + b^6*(-512 + 32*d + 504*d^2 + 
                  316*d^3 - 882*d^4 + 11*d^5 + 273*d^6 - 23*d^7 - 19*d^8) - 
                2*b^7*(128 - 176*d - 20*d^2 + 140*d^3 - 31*d^4 - 52*d^5 + 
                  3*d^6 + 7*d^7 + d^8) + 2*b^5*(-320 + 464*d + 248*d^2 - 
                  476*d^3 + 10*d^4 + 94*d^5 - 21*d^6 - d^7 + 2*d^8) + 
                b^8*(-256 + 320*d - 16*d^2 + 20*d^3 + 184*d^4 - 57*d^5 - 
                  57*d^6 + 8*d^7 + 4*d^8) + b^4*(-640 + 1824*d - 704*d^2 - 
                  1900*d^3 + 1556*d^4 + 269*d^5 - 459*d^6 + 23*d^7 + 
                  31*d^8)) + b^2*(-1 + d)*(b^10*d*(-16 - 4*d + 4*d^2 + d^3)*
                 (-((2*c3rbar + c4rbar)*(-8 - 2*d + d^2)) + c2rbar*
                   (4 + 3*d + d^3)) + 2*b^9*d*(8 + 6*d + d^2)*
                 (-((2*c3rbar + c4rbar)*(8 - 2*d - d^2 + d^3)) + 
                  c2rbar*(-4 - 2*d - d^2 - 2*d^3 + d^4)) + d*(-16 - 4*d + 
                  4*d^2 + d^3)*(-20*c4rbar - 32*c1rbar*d - 6*c4rbar*d - 
                  32*c1rbar*d^2 + 5*c4rbar*d^2 + 2*c4rbar*d^3 - 2*c3rbar*
                   (4 + 10*d - 5*d^2 + 2*d^3) + c2rbar*(-8 - 5*d - 12*d^2 - 
                    9*d^3 + 6*d^4)) + b^8*(8 + 6*d + d^2)*(-64*c4rbar + 
                  72*c4rbar*d - 32*c1rbar*d^2 - 44*c4rbar*d^2 - 16*c1rbar*
                   d^3 - 12*c4rbar*d^3 + 16*c1rbar*d^4 + 5*c4rbar*d^4 + 
                  2*c4rbar*d^5 + c2rbar*(-32 + 8*d + 18*d^2 - 23*d^3 + d^5) + 
                  2*c3rbar*(-64 + 40*d - 12*d^2 - 20*d^3 + 5*d^4 + 2*d^5)) + 
                2*b*d*(8 + 6*d + d^2)*(4*c4rbar + 48*c1rbar*d + 24*c1rbar*
                   d^2 + 3*c4rbar*d^2 - 24*c1rbar*d^3 - c4rbar*d^3 + 
                  c3rbar*(40 + 8*d - 38*d^2 + 22*d^3 - 4*d^4) + c2rbar*
                   (40 - 38*d - 8*d^2 + 43*d^3 - 24*d^4 + 3*d^5)) - 
                b^2*(8 + 6*d + d^2)*(-160*c4rbar - 256*c1rbar*d + 240*c4rbar*
                   d + 96*c1rbar*d^2 + 16*c4rbar*d^2 + 240*c1rbar*d^3 - 
                  112*c4rbar*d^3 - 112*c1rbar*d^4 + 13*c4rbar*d^4 + 
                  8*c4rbar*d^5 - 2*c3rbar*(32 + 80*d - 152*d^2 + 84*d^3 - 
                    21*d^4 + 4*d^5) + c2rbar*(-64 - 80*d + 138*d^2 + 79*d^3 - 
                    80*d^4 + d^5 + 6*d^6)) + 2*b^7*(8 + 6*d + d^2)*
                 (c2rbar*(-16 - 12*d + 8*d^2 + 17*d^3 + d^4 - 9*d^5 + 
                    3*d^6) + 2*(4*c1rbar*d^2*(-2 - d + d^2) + c4rbar*
                     (-16 + 18*d - 13*d^2 - 3*d^3 + 4*d^4) + 2*c3rbar*
                     (-16 + 10*d - 7*d^2 - 4*d^3 + 2*d^4 + d^5))) - 
                2*b^4*(4 + d)*(2*c3rbar*(64 - 224*d + 68*d^2 + 26*d^3 + 
                    18*d^4 - 9*d^5) - c4rbar*(64 + 116*d^2 - 146*d^3 - 
                    24*d^4 + 17*d^5 + 6*d^6) + d*(1 + d)*(8*c1rbar*
                     (16 - 12*d - 4*d^2 + 3*d^3) + c2rbar*(168 - 288*d + 
                      102*d^2 + 46*d^3 - 31*d^4 + 3*d^5))) - 
                2*b^3*(8 + 6*d + d^2)*(c2rbar*(-32 + 60*d - 64*d^2 - 23*d^3 + 
                    89*d^4 - 41*d^5 + 3*d^6) - 2*(4*c1rbar*d*(8 - 2*d - 
                      7*d^2 + 3*d^3) + c4rbar*(40 + 2*d - 27*d^2 - 17*d^3 + 
                      12*d^4) + 2*c3rbar*(8 + 34*d - 29*d^2 + 4*d^3 - 6*d^4 + 
                      3*d^5))) + 2*b^6*(c2rbar*(-256 + 256*d + 24*d^2 - 
                    312*d^3 + 338*d^4 + 92*d^5 - 79*d^6 - 6*d^7 + 3*d^8) - 
                  (8 + 6*d + d^2)*(8*c1rbar*d*(8 - 2*d - 7*d^2 + 3*d^3) + 
                    2*c3rbar*(80 - 88*d + 38*d^2 - 28*d^3 + 5*d^4 + 2*d^5) + 
                    c4rbar*(16 + 24*d - 46*d^2 - 6*d^3 + d^4 + 4*d^5))) - 
                2*b^5*(4 + d)*(c2rbar*(32 - 88*d + 44*d^2 + 126*d^3 - 
                    79*d^4 - 29*d^5 + 15*d^6 + 3*d^7) + 2*(-4 + d^2)*
                   (2*c3rbar*(-20 + 9*d - 3*d^2 + 7*d^3 + 3*d^4) + (1 + d)*
                     (4*c1rbar*(-4 + d)*d + c4rbar*(-4 - 11*d + 15*d^2)))))*
               M))/(3072*(-1 + b)^3*b^4*(1 + b)^2*(-1 + d)^3*d*(1 + d)*
             (2 + d)*(4 + d)*F^2*M^3*Pi^2)) + 
         (a^3*(b^15*d*(-4 + d^2)^2*(-272 + 148*d - 18*d^2 - 14*d^3 + 5*d^4 + 
              d^5) + 2*(-2 + d)^3*d*(424 + 598*d + 263*d^2 + 83*d^3 + 
              36*d^4 + 6*d^5) + b^14*d*(2 + d)^2*(-2240 + 3760*d - 2440*d^2 + 
              488*d^3 + 178*d^4 - 77*d^5 - d^6 + 2*d^7) - b*(-2 + d)^2*d*
             (2272 + 2552*d + 248*d^2 - 774*d^3 - 494*d^4 - 103*d^5 + 
              14*d^6 + 5*d^7) + b^6*(-3584 + 161152*d - 177600*d^2 - 
              14016*d^3 + 34192*d^4 + 27120*d^5 - 5420*d^6 - 10878*d^7 + 
              1809*d^8 + 797*d^9 - 42*d^10) + b^7*(-20992 + 178816*d - 
              235072*d^2 + 54784*d^3 + 47104*d^4 - 26640*d^5 + 1876*d^6 + 
              2502*d^7 - 94*d^8 - 185*d^9 - 29*d^10) + 
            b^2*(-10752 - 12160*d + 43776*d^2 + 10192*d^3 - 41984*d^4 + 
              9732*d^5 + 7852*d^6 - 3684*d^7 + 123*d^8 + 201*d^9 - 26*d^10) + 
            b^13*(-17408 + 8192*d + 2560*d^2 - 5360*d^3 + 2872*d^4 + 
              1196*d^5 - 1242*d^6 - 52*d^7 + 203*d^8 - 10*d^9 - 11*d^10) + 
            b^9*(-111616 + 197504*d - 103264*d^2 + 992*d^3 + 11920*d^4 - 
              6328*d^5 + 1822*d^6 + 322*d^7 + 5*d^8 + 2*d^9 + d^10) + 
            b^3*(-30208 + 16256*d + 59904*d^2 - 6928*d^3 - 38720*d^4 + 
              108*d^5 + 9936*d^6 + 544*d^7 - 964*d^8 - 125*d^9 + 7*d^10) - 
            2*b^12*(17920 - 15616*d + 4480*d^2 + 6520*d^3 - 7708*d^4 - 
              1246*d^5 + 2443*d^6 + 180*d^7 - 317*d^8 - 8*d^9 + 12*d^10) + 
            b^5*(3072 + 64256*d - 72384*d^2 + 55536*d^3 - 23752*d^4 - 
              23836*d^5 + 19154*d^6 + 1560*d^7 - 2011*d^8 - 190*d^9 + 
              15*d^10) + b^11*(-74752 + 86528*d - 21888*d^2 - 5968*d^3 + 
              12224*d^4 - 7852*d^5 + 456*d^6 + 1044*d^7 - 328*d^8 - 15*d^9 + 
              21*d^10) - 2*b^8*(38400 - 99648*d + 66896*d^2 - 2208*d^3 + 
              6216*d^4 - 9664*d^5 - 4755*d^6 + 4901*d^7 - 254*d^8 - 298*d^9 + 
              24*d^10) + 2*b^4*(-8704 + 33408*d - 19616*d^2 + 760*d^3 + 
              6348*d^4 - 5454*d^5 + 675*d^6 + 470*d^7 - 315*d^8 + 72*d^9 + 
              36*d^10) + b^10*(-115712 + 150528*d - 53632*d^2 - 1264*d^3 + 
              26176*d^4 - 26708*d^5 + 2948*d^6 + 5352*d^7 - 1347*d^8 - 
              237*d^9 + 66*d^10))*hA^4)/(18432*(-1 + b)^4*b^4*(1 + b)^3*
           (1 + b^2)*(-2 + d)*(-1 + d)^3*d*(1 + d)*(2 + d)*(4 + d)*F^2*M^3*
           Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((56 - 4*d + 2*d^2 + 3*d^3 - 11*d^4 + 3*d^5 + 
                b^6*(-80 - 108*d + 34*d^2 + 30*d^3 - 5*d^4) + 
                b^8*(24 + 32*d + 2*d^2 - 8*d^3 - 2*d^4) + b^7*(-24 - 16*d + 
                  32*d^2 + 13*d^3 - 2*d^4) + b^4*(128 - 12*d - 60*d^2 + 
                  59*d^3 - 27*d^4 + 3*d^5) + b*(80 + 56*d + 2*d^2 - 4*d^3 - 
                  12*d^4 + 3*d^5) + b^5*(48 + 16*d - 46*d^2 - 18*d^3 - 
                  4*d^4 + 3*d^5) + b^2*(-64 - 76*d + 50*d^2 + 72*d^3 - 
                  47*d^4 + 6*d^5) + b^3*(-232 - 32*d + 184*d^2 - 27*d^3 - 
                  26*d^4 + 6*d^5))*LECb4)/(3072*(-1 + b)*b^2*(-1 + d)^2*(1 + 
                d)*F^2*Pi^2) + ((128 - 12*d - 4*d^2 - d^3 - 13*d^4 + 4*d^5 + 
                8*b^6*(-10 - 23*d + 4*d^2 + 5*d^3) - b^8*(-32 - 36*d + 
                  4*d^2 + 9*d^3 + d^4) - 2*b^7*(16 + 4*d - 28*d^2 - 7*d^3 + 
                  3*d^4) + 8*b^2*(-44 - 6*d + 30*d^2 + 2*d^3 - 7*d^4 + d^5) + 
                2*b^4*(72 + 72*d - 20*d^2 + d^3 - 13*d^4 + 2*d^5) + 
                2*b*(40 + 64*d + 28*d^2 - 31*d^3 - 3*d^4 + 2*d^5) + 
                2*b^3*(-248 + 32*d + 176*d^2 - 63*d^3 - 9*d^4 + 4*d^5) + 
                b^5*(64 + 8*d - 48*d^2 - 34*d^3 - 2*d^4 + 4*d^5))*LECb5)/
              (6144*(-1 + b)*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
           g1*((5*(12*b^10*(2 + d)^2*(2 - 3*d + d^2) - 3*(-2 + d)^2*
                 (-8 + 12*d + 3*d^2) - 6*b^2*(-2 + d)^2*(12 - 17*d - 5*d^2 + 
                  2*d^3) + 3*b*(48 - 152*d + 104*d^2 - 22*d^3 + d^4) - 
                3*b^9*(80 - 96*d - 16*d^2 + 28*d^3 + d^4) + 
                b^7*(672 - 600*d + 88*d^2 - 94*d^3 + 110*d^4 - 20*d^5) + 
                b^3*(576 + 552*d - 840*d^2 + 190*d^3 + 18*d^4 - 4*d^5) - 
                2*b^6*(-48 + 12*d - 304*d^2 + 237*d^3 - 59*d^4 + 6*d^5) + 
                b^8*(-192 + 120*d + 60*d^2 - 38*d^3 - 15*d^4 + 8*d^5) - 
                2*b^5*(1344 - 1308*d + 68*d^2 + 285*d^3 - 104*d^4 + 12*d^5) - 
                2*b^4*(288 + 204*d - 800*d^2 + 605*d^3 - 172*d^4 + 16*d^5))*
               LECb4)/(110592*(-1 + b)*b^4*(-1 + d)^3*F^2*Pi^2) - 
             (5*(-3*(-2 + d)^2*(-8 + 11*d^2 + 4*d^3) + 3*b^9*(2 + d)^2*
                 (20 - 18*d + 4*d^2 - 2*d^3 + d^4) - 3*b*(-96 + 104*d + 
                  64*d^2 - 76*d^3 + 15*d^4) + b^5*(720 + 336*d - 436*d^2 - 
                  558*d^3 + 305*d^4 - 6*d^5 - 7*d^6) - 3*b^3*(272 - 288*d - 
                  124*d^2 + 210*d^3 - 49*d^4 - 2*d^5 + d^6) - 
                3*b^8*(-48 - 8*d + 20*d^2 - 22*d^3 - 6*d^4 + 6*d^5 + d^6) - 
                b^4*(-1968 + 216*d + 1600*d^2 - 498*d^3 - 59*d^4 + 18*d^5 + 
                  d^6) - 3*b^2*(176 - 24*d - 144*d^2 + 62*d^3 + 21*d^4 - 
                  18*d^5 + 3*d^6) + b^7*(-624 - 48*d - 20*d^2 + 222*d^3 + 
                  169*d^4 - 102*d^5 + 7*d^6) + b^6*(-336 - 456*d - 200*d^2 + 
                  306*d^3 + 163*d^4 - 102*d^5 + 13*d^6))*LECb5)/
              (110592*b^4*(-1 + d)^3*(1 + d)*F^2*Pi^2))) + 
         hA^2*(-((1 + b)*(b^9*d*(-4 + d^2)^2 + (-2 + d)^2*(-28 + 24*d + 
                 5*d^2) + 4*b^6*d*(-68 + 61*d - 31*d^2 + 8*d^3) + b^8*
                (16 + 16*d + 8*d^2 - 4*d^3 - 3*d^4) + 4*b^2*(92 - 174*d + 
                 123*d^2 - 39*d^3 + 4*d^4) - 2*b^4*(232 - 612*d + 512*d^2 - 
                 188*d^3 + 25*d^4) + 2*b^3*(16 + 200*d - 278*d^2 + 127*d^3 - 
                 20*d^4 + d^5) - b*(64 + 128*d - 204*d^2 + 106*d^3 - 32*d^4 + 
                 5*d^5) - 2*b^7*(16 - 40*d + 2*d^2 + 31*d^3 - 24*d^4 + 
                 5*d^5) + 2*b^5*(-16 - 16*d - 38*d^2 + 81*d^3 - 44*d^4 + 
                 6*d^5))*LECc11Delta)/(6144*(-1 + b)*b^4*(-1 + d)^3*F^2*
             Pi^2) - ((1 + b)*(b^9*d*(-4 + d^2)^2 + 2*(-2 + d)^2*(-19 + 
                12*d + 5*d^2) + b^6*d*(-292 + 344*d - 179*d^2 + 37*d^3) + 
              b^4*(-784 + 1644*d - 1244*d^2 + 431*d^3 - 55*d^4) + 
              b^8*(56 - 4*d - 2*d^2 + d^3 - 3*d^4) + b^2*(688 - 1116*d + 
                612*d^2 - 141*d^3 + 11*d^4) + b^7*(-112 + 120*d + 6*d^2 - 
                77*d^3 + 53*d^4 - 10*d^5) + b*(16 - 368*d + 414*d^2 - 
                171*d^3 + 37*d^4 - 5*d^5) + b^3*(-128 + 760*d - 786*d^2 + 
                309*d^3 - 45*d^4 + 2*d^5) + b^5*(128 - 192*d - 66*d^2 + 
                187*d^3 - 93*d^4 + 12*d^5))*LECc12Delta)/(9216*(-1 + b)*b^4*
             (-1 + d)^3*F^2*Pi^2) - ((1 + b)*(-((-2 + d)^2*(46 + 35*d + 
                 5*d^2 + 28*d^3)) + 2*b^11*(2 + d)^2*(-24 + 26*d - 7*d^2 - 
                2*d^3 + d^4) + b*(264 + 408*d - 216*d^2 - 169*d^3 + 127*d^4 - 
                28*d^5) + b^10*(40 + 48*d + 58*d^2 - 6*d^3 - 26*d^4 - 
                6*d^5) + 2*b^2*(120 - 106*d - 161*d^2 + 172*d^3 - 74*d^4 + 
                17*d^5) + 4*b^4*(18 - 61*d + 140*d^2 + 2*d^3 - 69*d^4 + 
                22*d^5) + b^8*(-288 - 224*d - 18*d^2 - 33*d^3 + 49*d^4 + 
                36*d^5) + b^6*(504 - 372*d + 32*d^2 + 582*d^3 - 474*d^4 + 
                68*d^5) + b^7*(-608 + 480*d + 596*d^2 - 442*d^3 - 206*d^4 + 
                208*d^5 - 40*d^6) + b^9*(536 - 112*d - 292*d^2 + 73*d^3 + 
                105*d^4 - 20*d^5 - 12*d^6) - 2*b^3*(264 + 292*d - 230*d^2 - 
                123*d^3 + 90*d^4 - 22*d^5 + 5*d^6) - 4*b^5*(-180 + 220*d - 
                5*d^2 - 126*d^3 + 148*d^4 - 68*d^5 + 9*d^6))*LECc13Delta)/
            (36864*(-1 + b)*b^6*(-1 + d)^3*(1 + d)*F^2*Pi^2) - 
           ((-1 + b)^2*(1 + b)^4*(-2 + d)^2*d*LECc1Delta)/(192*b^4*(-1 + d)^3*
             F^2*Pi^2) + ((1 + b)*(-((-2 + d)^2*(-2 + 5*d + 5*d^2 + 4*d^3)) + 
              b^11*(2 + d)^2*(-24 + 26*d - 7*d^2 - 2*d^3 + d^4) + 
              b^2*d*(64 - 106*d + 17*d^2 - 4*d^3 + 7*d^4) + b*(72 + 24*d - 
                48*d^2 + 23*d^3 + d^4 - 4*d^5) + b^10*(40 + 24*d + 4*d^2 - 
                3*d^3 - 8*d^4 - 3*d^5) + 2*b^4*(-12 - 116*d + 145*d^2 + 
                37*d^3 - 69*d^4 + 17*d^5) + b^8*(-144 - 92*d + 36*d^2 - 
                9*d^3 + 7*d^4 + 18*d^5) + b^6*(312 - 216*d - 34*d^2 + 
                306*d^3 - 252*d^4 + 44*d^5) + b^5*(240 - 480*d + 80*d^2 + 
                262*d^3 - 286*d^4 + 126*d^5 - 18*d^6) + b^9*(248 - 96*d - 
                136*d^2 + 59*d^3 + 45*d^4 - 10*d^5 - 6*d^6) + 
              b^3*(-144 + 8*d + 120*d^2 - 62*d^3 + 5*d^4 + 12*d^5 - 5*d^6) - 
              2*b^7*(112 - 100*d - 134*d^2 + 88*d^3 + 69*d^4 - 57*d^5 + 
                10*d^6))*LECc2Delta)/(12288*(-1 + b)*b^6*(-1 + d)^3*(1 + d)*
             F^2*Pi^2) - ((1 + b)^2*(-2 + d)*(-4 - 6*d + 6*d^2 - d^3 + 
              b^6*(-4 + d^2) - 2*b^3*(4 - 8*d + 3*d^2) + b^2*(-4 - 16*d + 
                9*d^2) + b^4*(-4 + 2*d - 4*d^2 + d^3) - b*(-24 + 12*d - 
                3*d^2 + d^3) + b^5*(8 - d^2 + d^3))*LECc3Delta)/
            (1536*b^4*(-1 + d)^3*F^2*Pi^2) - (5*(1 + b)^2*(-2 + d)*
             (-4 + 2*d + 2*d^2 - d^3 + b^6*(-4 + d^2) + b^2*(-68 + 40*d + 
                9*d^2 - 4*d^3) + b^4*(-4 + 2*d + 8*d^2 - 3*d^3) + 
              b^5*(8 - d^2 + d^3) + b*(8 + 28*d - 21*d^2 + 3*d^3) + 
              b^3*(-8 + 24*d - 22*d^2 + 4*d^3))*LECc4Delta)/
            (9216*b^4*(-1 + d)^3*F^2*Pi^2) + 
           (5*a*(-3*(-2 + d)^5*(-14 + d + 9*d^2) - 6*b*(-2 + d)^3*(-152 + 
                36*d + 119*d^2 - 66*d^3 + 9*d^4) - 3*b^2*(-2 + d)^2*(-488 + 
                1108*d - 656*d^2 - 452*d^3 + 488*d^4 - 115*d^5 + 3*d^6) + 
              3*b^18*(-2 + d)^2*(544 + 312*d - 312*d^2 - 214*d^3 + 46*d^4 + 
                49*d^5 + 7*d^6) - 6*b^17*(-2 + d)^2*(-208 - 408*d - 176*d^2 + 
                178*d^3 + 107*d^4 - 12*d^5 - 5*d^6 + 2*d^7) + 
              2*b^15*(-2 + d)^2*(-4608 - 6732*d - 940*d^2 + 3063*d^3 + 
                927*d^4 - 117*d^5 - 71*d^6 + 30*d^7) - 6*b^3*(-7424 + 
                12240*d - 3152*d^2 - 8372*d^3 + 9754*d^4 - 4833*d^5 + 
                1221*d^6 - 143*d^7 + 5*d^8) + 2*b^6*(32016 - 95880*d + 
                61772*d^2 + 6158*d^3 - 34704*d^4 + 28705*d^5 - 11449*d^6 + 
                1953*d^7 - 97*d^8 + 6*d^9) - b^16*(43872 - 27696*d - 
                42296*d^2 + 23820*d^3 + 16308*d^4 - 8520*d^5 - 1725*d^6 + 
                849*d^7 + 2*d^8 + 6*d^9) + 2*b^4*(-15696 + 47928*d - 
                40396*d^2 - 3198*d^3 + 26040*d^4 - 17082*d^5 + 4257*d^6 - 
                99*d^7 - 107*d^8 + 9*d^9) + 2*b^5*(-104064 + 187296*d - 
                60664*d^2 - 123560*d^3 + 152644*d^4 - 75221*d^5 + 17509*d^6 - 
                1355*d^7 - 109*d^8 + 12*d^9) - 6*b^10*(-17264 + 44312*d + 
                1468*d^2 - 24674*d^3 + 2340*d^4 + 6403*d^5 - 4425*d^6 + 
                2090*d^7 - 462*d^8 + 20*d^9) + 2*b^13*(35520 + 41568*d - 
                64584*d^2 - 39480*d^3 + 60008*d^4 - 11003*d^5 - 7953*d^6 + 
                4007*d^7 - 659*d^8 + 24*d^9) + 2*b^8*(-97200 + 243720*d - 
                70452*d^2 - 120962*d^3 + 103032*d^4 - 38656*d^5 + 6508*d^6 + 
                1206*d^7 - 571*d^8 + 27*d^9) - 2*b^9*(106944 - 222816*d + 
                113144*d^2 + 97780*d^3 - 193630*d^4 + 143649*d^5 - 
                54233*d^6 + 9617*d^7 - 665*d^8 + 30*d^9) + 2*b^7*(135744 - 
                233616*d + 86208*d^2 + 131760*d^3 - 197864*d^4 + 120497*d^5 - 
                38907*d^6 + 6733*d^7 - 601*d^8 + 30*d^9) - 2*b^12*(64944 - 
                97512*d - 49084*d^2 + 68066*d^3 + 21312*d^4 - 26510*d^5 + 
                4145*d^6 - 195*d^7 + 89*d^8 + 33*d^9) + 2*b^14*(55152 - 
                45144*d - 57564*d^2 + 33746*d^3 + 30888*d^4 - 15665*d^5 - 
                4747*d^6 + 3231*d^7 - 527*d^8 + 54*d^9) - 2*b^11*(-192 + 
                95568*d - 75280*d^2 - 74804*d^3 + 108094*d^4 - 41669*d^5 + 
                781*d^6 + 3481*d^7 - 871*d^8 + 60*d^9))*g1^2)/
            (663552*(-1 + b)^4*b^6*(1 + b)^4*(-2 + d)*(-1 + d)^4*(1 + d)*F^2*
             M*Pi^2) - (5*a*(3*(-2 + d)^2*(-4 - 6*d - d^2 + d^3) - 
              3*b^2*(-2 + d)^2*(-68 - 58*d - 19*d^2 + 7*d^3 + 4*d^4) + 
              15*b^10*(16 + 8*d - 16*d^2 - 6*d^3 + 3*d^4 + d^5) + 
              b^6*(672 + 1200*d + 168*d^2 - 272*d^3 - 470*d^4 + 266*d^5 - 
                40*d^6) + 6*b*(-24 - 48*d + 2*d^2 + 48*d^3 - 17*d^4 - 2*d^5 + 
                d^6) + b^8*(-240 - 960*d + 448*d^2 + 336*d^3 - 65*d^4 - 
                75*d^5 + 22*d^6) - 2*b^4*(1104 + 444*d - 1168*d^2 - 31*d^3 + 
                610*d^4 - 266*d^5 + 33*d^6) - b^9*(432 - 624*d^2 + 40*d^3 + 
                159*d^4 - 5*d^5 - 3*d^6 + d^7) + b^3*(768 + 1584*d - 
                324*d^2 - 1168*d^3 + 267*d^4 + 197*d^5 - 87*d^6 + 11*d^7) + 
              b^7*(768 + 432*d - 956*d^2 - 144*d^3 + 189*d^4 + 179*d^5 - 
                97*d^6 + 13*d^7) + b^5*(-4224 + 288*d + 4916*d^2 - 2248*d^3 - 
                771*d^4 + 879*d^5 - 257*d^6 + 25*d^7))*g1*gA)/
            (110592*(-1 + b)^2*b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2) + 
           (a*(-48 - 40*d + 6*d^3 + 29*d^4 - 18*d^5 + 3*d^6 - 
              4*b^7*(-56 + 10*d + 23*d^2 + 2*d^3) + 2*b^8*(-24 - 28*d + 
                2*d^2 + 7*d^3 + d^4) + b^5*(-256 + 288*d + 56*d^2 + 14*d^3 + 
                40*d^4 - 18*d^5) - 4*b^3*(-88 - 10*d + 77*d^2 + 31*d^3 - 
                46*d^4 + 9*d^5) - 2*b*(112 + 40*d + 24*d^2 + 9*d^3 - 36*d^4 + 
                9*d^5) + b^6*(128 + 288*d - 48*d^2 - 60*d^3 + 7*d^4 - 6*d^5 + 
                3*d^6) + b^2*(160 + 384*d - 448*d^2 - 144*d^3 + 237*d^4 - 
                78*d^5 + 9*d^6) + b^4*(-192 - 80*d + 28*d^2 - 144*d^3 + 
                165*d^4 - 66*d^5 + 9*d^6))*gA^2)/(12288*(-1 + b)^2*b^2*
             (-1 + d)^2*(1 + d)*F^2*M*Pi^2) + 
           ((1 + b)*(2*a*(1 + b)*(5*(-2 + d)^3*d*(1 + d) + 4*b^5*(2 - 3*d + 
                  d^2) + b^6*(-2 + d)^2*(-2 + d + d^2) - 10*b*(-2 + d)^2*
                 (-2 - 2*d + d^2 + d^3) + b^4*(-16 + 10*d + 29*d^2 - 3*d^3 - 
                  14*d^4 + 4*d^5) - 2*b^3*(-10 + 7*d + 25*d^2 - d^3 - 
                  16*d^4 + 5*d^5) + b^2*(-100 + 56*d + 109*d^2 - 56*d^3 - 
                  18*d^4 + 9*d^5)) + b^2*(-1 + d)*(c2rbar*(16 + 2*d + 
                  19*d^2 + 6*d^3 - 21*d^4 + 6*d^5 + b^6*d*(-2 - 5*d - 2*d^2 + 
                    d^3) + b*(64 - 78*d - 35*d^2 + 80*d^3 - 27*d^4) + 
                  b^3*(48 - 66*d - 15*d^2 + 74*d^3 - 25*d^4) + 
                  b^7*(-8 - 2*d + 3*d^2 - 2*d^3 + d^4) + b^5*(-8 + 2*d - 
                    d^2 - 8*d^3 + 3*d^4) + b^4*(-24 + 10*d + 45*d^2 - 
                    10*d^3 - 15*d^4 + 6*d^5) + b^2*(56 - 130*d - 11*d^2 + 
                    102*d^3 - 61*d^4 + 12*d^5)) - (1 + b)*
                 (-16*(-2 + b + b^2 - b^3 + b^4)*c1rbar*d*(-2 - d + d^2) + 
                  2*c3rbar*(-8 - 16*d + 20*d^2 - 9*d^3 + 2*d^4 + 2*b^5*
                     (-8 + 2*d + 3*d^2) + b^6*(16 - 4*d - 4*d^2 + d^3) + 
                    4*b^3*(-10 - d + d^2 + d^3) - 2*b*(12 - 12*d + d^2 + 
                      2*d^3) + b^2*(16 - 8*d - 4*d^2 + 3*d^3) + 
                    b^4*(40 + 12*d - 4*d^2 - 3*d^3 - 2*d^4)) + c4rbar*
                   (-40 + 8*d + 16*d^2 - d^3 - 2*d^4 + 2*b^5*(-8 + 2*d + 
                      3*d^2) + b^6*(16 - 4*d - 4*d^2 + d^3) + b^2*(-16 + 
                      11*d^3 - 4*d^4) + b^4*(8 + 44*d - 12*d^2 - 3*d^3 - 
                      2*d^4) + 4*b^3*(-2 - 11*d + 4*d^2 - d^3 + d^4) + 
                    2*b*(36 - 8*d - 19*d^2 + 2*d^3 + 2*d^4))))*M))/
            (3072*(-1 + b)*b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2)) - 
         (a*(-2*(-2 + d)^3*(35 - 47*d - 88*d^2 + 6*d^3) + b^17*(-2 + d)^2*
             (-136 + 40*d + 18*d^2 - 16*d^3 + 3*d^4 + d^5) - 
            b*(-2 + d)^2*(-228 + 250*d + 444*d^2 - 191*d^3 - 32*d^4 + 
              5*d^5) + b^8*(-5872 + 9064*d + 332*d^2 - 6306*d^3 + 2294*d^4 + 
              455*d^5 - 91*d^6 - 58*d^7) + b^9*(-592 + 7560*d - 7692*d^2 + 
              478*d^3 + 2370*d^4 - 1207*d^5 + 225*d^6 - 28*d^7) + 
            b^7*(-3360 + 2056*d + 768*d^2 + 390*d^3 + 1144*d^4 - 2275*d^5 + 
              753*d^6 - 14*d^7) + b^15*(-704 + 200*d + 208*d^2 + 26*d^3 - 
              40*d^4 - 65*d^5 + 51*d^6 - 10*d^7) + b^16*(-1120 + 1600*d - 
              680*d^2 - 196*d^3 + 260*d^4 - 59*d^5 - 5*d^6 + 2*d^7) + 
            b^10*(16 + 1616*d - 3080*d^2 + 1778*d^3 - 164*d^4 - 145*d^5 + 
              35*d^6 + 2*d^7) + b^3*(5616 - 5392*d - 2384*d^2 + 6682*d^3 - 
              3696*d^4 + 457*d^5 + 113*d^6 + 2*d^7) + 
            b^13*(1888 - 1872*d + 1164*d^2 - 502*d^3 + 54*d^4 + 45*d^5 - 
              37*d^6 + 10*d^7) - b^2*(-3856 + 4160*d + 968*d^2 - 4270*d^3 + 
              3116*d^4 - 1029*d^5 + 119*d^6 + 10*d^7) + 
            b^4*(4864 - 13136*d + 7276*d^2 + 6070*d^3 - 9358*d^4 + 4947*d^5 - 
              1059*d^6 + 14*d^7) + b^11*(2544 - 6080*d + 2176*d^2 + 
              2758*d^3 - 2912*d^4 + 1243*d^5 - 277*d^6 + 22*d^7) - 
            b^14*(256 + 1688*d - 2072*d^2 + 34*d^3 + 340*d^4 + 173*d^5 - 
              147*d^6 + 22*d^7) + b^5*(8576 - 24960*d + 9604*d^2 + 
              16646*d^3 - 14366*d^4 + 2807*d^5 + 145*d^6 + 22*d^7) + 
            b^6*(-544 - 4472*d + 9656*d^2 - 3966*d^3 - 5596*d^4 + 5945*d^5 - 
              1599*d^6 + 30*d^7) + b^12*(4640 - 4640*d + 612*d^2 + 906*d^3 - 
              1306*d^4 + 1065*d^5 - 369*d^6 + 42*d^7))*hA^4)/
          (18432*(-1 + b)^4*b^4*(1 + b)^3*(1 + b^2)*(-2 + d)*(-1 + d)^3*
           (1 + d)*F^2*M*Pi^2))*B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (hA^2*(((1 + b)^2*(-(b*(c2rbar + 2*c3rbar - c4rbar)*(-4 + d)) + 
              b^5*c2rbar*d - b^4*c2rbar*(-2 + d)*d + b^3*(-4*c2rbar + 
                (-2*c3rbar + c4rbar)*d) + b^2*(2*c3rbar - c4rbar)*(2 - 3*d + 
                d^2) + (-2 + d)*(c2rbar*d + 2*c3rbar*(1 + d) - 
                c4rbar*(1 + d))))/(768*(-1 + b)*b^5*(-1 + d)^2*F^2*Pi^2) + 
           (a*(-6 + 5*d + b^5*d - d^2 + b^4*(-10 + 11*d - 3*d^2) + 
              4*b^2*(8 - 10*d + 3*d^2) + b*(12 - 19*d + 10*d^2 - 2*d^3) - 
              2*b^3*(2 + d - 3*d^2 + d^3))*gA^2)/(48*b*(-1 + b^2)^4*(-2 + d)*
             (-1 + d)*F^2*M*Pi^2)) - (a*(-2*(-2 + d)^3*(1 + d) + 
            b^14*d*(-122 + 293*d - 248*d^2 + 75*d^3) + 
            b^10*(-844 + 2808*d - 2967*d^2 + 827*d^3 + 340*d^4 - 158*d^5) + 
            b^12*(-20 + 234*d - 406*d^2 + 161*d^3 + 65*d^4 - 30*d^5) + 
            b^2*(-108 + 188*d - 121*d^2 + 15*d^3 + 18*d^4 - 6*d^5) + 
            b^3*(-316 + 318*d + 150*d^2 - 249*d^3 + 79*d^4 - 6*d^5) + 
            b^4*(172 - 606*d + 846*d^2 - 519*d^3 + 125*d^4 - 6*d^5) - 
            b*(-44 + 85*d^2 - 51*d^3 + d^4 + 3*d^5) + 
            b^6*(-72 + 454*d - 725*d^2 + 462*d^3 - 113*d^4 + 4*d^5) + 
            b^5*(360 - 386*d - 101*d^2 + 242*d^3 - 100*d^4 + 15*d^5) - 
            4*b^8*(682 - 2015*d + 2171*d^2 - 975*d^3 + 127*d^4 + 15*d^5) + 
            b^13*(128 - 570*d + 605*d^2 - 84*d^3 - 118*d^4 + 33*d^5) + 
            2*b^7*(-644 + 2006*d - 2432*d^2 + 1475*d^3 - 471*d^4 + 66*d^5) + 
            b^11*(836 - 1386*d - 150*d^2 + 1651*d^3 - 1185*d^4 + 258*d^5) + 
            b^9*(-1300 + 3900*d - 5283*d^2 + 4143*d^3 - 1829*d^4 + 339*d^5))*
           hA^4)/(4608*(-1 + b)^4*b^7*(1 + b)^3*(1 + b^2)*(-2 + d)*(-1 + d)^3*
           F^2*M*Pi^2))*B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] - 
       (((-3 + d)*(-2 + d)^2 + b^5*(-2 + d)*d + b*(-12 + 16*d - 5*d^2) - 
          2*b^3*(2 - 5*d + 2*d^2) + b^4*(-4 + 6*d - 5*d^2 + d^3) + 
          2*b^2*(4 - d - 2*d^2 + d^3))*gA^2*hA^2*M*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/(48*a*b^2*(-1 + b^2)^3*
         (-2 + d)*(-1 + d)*F^2*Pi^2) + (5*(-3 + d)*d*g1*gA*hA^2*M*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (288*a*(-1 + b)*b*(-1 + d)^2*F^2*Pi^2) + 
       (5*((-2 + d)^3*(7 - 4*d + d^2) - b*(-2 + d)^2*(16 - 11*d + 3*d^2) + 
          b^7*d*(-28 + 40*d - 25*d^2 + 5*d^3) + b^5*(-112 + 312*d - 292*d^2 + 
            117*d^3 - 17*d^4) + b^3*(32 - 80*d + 92*d^2 - 43*d^3 + 7*d^4) - 
          b^2*(48 - 40*d - 10*d^2 + 21*d^3 - 8*d^4 + d^5) + 
          b^4*(96 - 96*d + 26*d^2 + 25*d^3 - 18*d^4 + 3*d^5) + 
          b^6*(-88 + 164*d - 170*d^2 + 105*d^3 - 36*d^4 + 5*d^5))*g1^2*hA^2*M*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(864*a*(-1 + b)^3*b*(1 + b)^3*(-2 + d)*(-1 + d)^3*
         F^2*Pi^2) - (((-2 + d)^3*(-22 + 3*d) - 2*b*(-2 + d)^2*
           (-32 + 9*d + d^2) + 6*b^11*d*(12 - 20*d + 9*d^2) - 
          2*b^9*(-192 + 356*d - 208*d^2 + 9*d^3 + 9*d^4) - 
          2*b^3*(-384 + 764*d - 452*d^2 + 65*d^3 + 12*d^4) - 
          4*b^5*(-416 + 892*d - 552*d^2 + 65*d^3 + 23*d^4) + 
          b^10*(-48 + 144*d + 8*d^2 - 96*d^3 + 27*d^4) - 
          4*b^7*(-128 + 340*d - 204*d^2 - 27*d^3 + 30*d^4) + 
          b^2*(592 - 1168*d + 840*d^2 - 280*d^3 + 39*d^4) + 
          2*b^4*(400 - 944*d + 856*d^2 - 412*d^3 + 87*d^4) + 
          2*b^6*(112 - 576*d + 920*d^2 - 644*d^3 + 159*d^4) + 
          b^8*(-208 + 808*d^2 - 800*d^3 + 207*d^4))*hA^4*M*
         C0i[cc0, (b^2*M^2)/a^2, 0, M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (2304*a*(-1 + b)^3*b^4*(1 + b)^2*(1 + b^2)*(-2 + d)*(-1 + d)^2*F^2*
         Pi^2), deltae21qTo4Delta -> deltae37qTo4Delta/2 + 
       (gA*hA*((a^2*(-456 + 668*d - 442*d^2 + 117*d^3 - 93*d^4 + 79*d^5 - 
              17*d^6 + 2*b^8*d*(8 + 2*d - 9*d^2 - 2*d^3 + d^4) + 
              4*b^7*d*(-14 - 7*d + 6*d^2 - 3*d^3 - d^4 + d^5) + 
              2*b^6*d*(-82 - 13*d + 76*d^2 - 9*d^3 - 12*d^4 + 4*d^5) + 
              b^4*(-576 + 448*d + 618*d^2 - 593*d^3 + 15*d^4 + 121*d^5 - 
                33*d^6) + b^5*(-288 + 124*d + 276*d^2 - 175*d^3 + 15*d^4 + 
                39*d^5 - 15*d^6) + b*(-888 + 1352*d - 856*d^2 + 261*d^3 - 
                61*d^4 + 31*d^5 - 7*d^6) + 2*b^3*(-228 + 690*d - 312*d^2 - 
                47*d^3 + 53*d^4 - 33*d^5 + 9*d^6) + 2*b^2*(-492 + 980*d - 
                501*d^2 + 115*d^3 + 74*d^4 - 89*d^5 + 21*d^6))*LECb4)/
            (768*b^2*(-1 + b^2)^3*(-3 + d)*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*
             M^2*Pi^2) + (a^2*(432 - 636*d + 224*d^2 + 31*d^3 + 31*d^4 - 
              43*d^5 + 9*d^6 + 6*b^8*d*(8 + 2*d - 9*d^2 - 2*d^3 + d^4) + 
              2*b^7*d*(16 + 68*d + 56*d^2 - 3*d^3 - 6*d^4 + d^5) - 
              2*b^6*d*(-64 - 106*d - 63*d^2 - 23*d^3 + d^4 + 3*d^5) + 
              b^5*(696 + 172*d - 782*d^2 - 145*d^3 + 115*d^4 - 3*d^5 - 
                5*d^6) - b*(-1656 + 2004*d - 1042*d^2 + 57*d^3 + 73*d^4 - 
                13*d^5 + d^6) + 2*b^3*(696 - 1620*d + 194*d^2 + 389*d^3 - 
                106*d^4 + d^5 + 2*d^6) - 4*b^2*(-672 + 990*d - 351*d^2 - 
                135*d^3 + 94*d^4 - 34*d^5 + 6*d^6) + b^4*(1392 - 876*d - 
                1836*d^2 + 301*d^3 + 135*d^4 - 97*d^5 + 21*d^6))*LECb5)/
            (1536*b^2*(-1 + b^2)^3*(-3 + d)*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*
             M^2*Pi^2)) + hA^2*((5*a^3*(4*(-2 + d)^3*(36 - 9*d - 46*d^2 - 
                12*d^3 + 6*d^4 + d^5) + 2*b^10*d*(72 - 16*d - 74*d^2 + 
                32*d^3 + 10*d^4 - 7*d^5 + d^6) + b*(-2 + d)^2*(396 - 684*d - 
                197*d^2 + 106*d^3 + 175*d^4 - 116*d^5 + 20*d^6) + 
              b^7*(480 + 4712*d - 2056*d^2 - 4298*d^3 + 2792*d^4 + 118*d^5 - 
                500*d^6 + 164*d^7 - 20*d^8) + 2*b^2*(1944 - 3252*d + 
                166*d^2 + 1157*d^3 + 353*d^4 - 644*d^5 + 70*d^6 + 72*d^7 - 
                16*d^8) + b^9*(48 - 232*d + 80*d^2 + 330*d^3 - 99*d^4 - 
                52*d^5 + 11*d^6 - 4*d^7 + 2*d^8) + 2*b^8*(24 - 380*d + 
                550*d^2 + 493*d^3 - 540*d^4 + 42*d^5 + 81*d^6 - 35*d^7 + 
                5*d^8) - 2*b^6*(-1944 - 204*d + 3986*d^2 + 663*d^3 - 
                2705*d^4 + 598*d^5 + 355*d^6 - 187*d^7 + 26*d^8) + 
              2*b^5*(4032 - 7500*d - 5112*d^2 + 10987*d^3 - 3792*d^4 - 
                1097*d^5 + 1079*d^6 - 296*d^7 + 31*d^8) - 2*b^3*(1440 - 
                6492*d + 4096*d^2 + 195*d^3 + 682*d^4 - 1897*d^5 + 1178*d^6 - 
                314*d^7 + 32*d^8) + b^4*(5616 - 7080*d - 68*d^2 + 5238*d^3 - 
                3768*d^4 + 516*d^5 + 790*d^6 - 450*d^7 + 70*d^8))*g1*gA)/
            (4608*(-1 + b)^4*b^4*(1 + b)^3*(-3 + d)*(-2 + d)*(-1 + d)^3*d*
             (1 + d)*(2 + d)*F^2*M^3*Pi^2) - 
           (a^3*(-1008 + 2724*d - 2336*d^2 + 979*d^3 - 869*d^4 + 733*d^5 - 
              251*d^6 + 28*d^7 + 2*b^8*d*(96 + 198*d + 53*d^2 - 79*d^3 - 
                24*d^4 + 7*d^5 + d^6) + 2*b^9*d*(516 + 122*d - 366*d^2 + 
                109*d^3 + 43*d^4 - 33*d^5 + 5*d^6) + b^6*(720 - 2868*d - 
                868*d^2 + 1703*d^3 - 1333*d^4 + 155*d^5 + 365*d^6 - 
                106*d^7) + b^2*(-13392 + 25668*d - 18636*d^2 + 5141*d^3 + 
                1337*d^4 - 1887*d^5 + 607*d^6 - 62*d^7) + b^3*(-16200 + 
                26400*d - 11812*d^2 + 147*d^3 + 1861*d^4 - 965*d^5 + 
                411*d^6 - 58*d^7) + b*(-4248 + 9504*d - 7784*d^2 + 2323*d^3 - 
                545*d^4 + 469*d^5 - 167*d^6 + 16*d^7) + 3*b^5*(-2040 + 
                2264*d + 2812*d^2 - 2793*d^3 + 273*d^4 + 491*d^5 - 193*d^6 + 
                26*d^7) - b^7*(-1224 + 5136*d + 1564*d^2 - 4529*d^3 + 
                1393*d^4 + 679*d^5 - 401*d^6 + 46*d^7) + 3*b^4*(-3888 + 
                4164*d + 2924*d^2 - 3091*d^3 + 789*d^4 + 349*d^5 - 309*d^6 + 
                46*d^7))*gA^2)/(4608*b^2*(-1 + b^2)^4*(-3 + d)*(-1 + d)^2*d*
             (1 + d)*(2 + d)*F^2*M^3*Pi^2) + 
           (a^2*(a*b^2*(-432 + 636*d - 416*d^2 + 81*d^3 - 71*d^4 + 75*d^5 - 
                17*d^6 + 4*b^5*(-3 + d)^2*d*(-2 - d + 2*d^2 + d^3) - 
                2*b^3*(-3 + d)^2*(12 - 8*d - 19*d^2 + 8*d^3 + 7*d^4) + 
                2*b^6*d*(-24 - 14*d + 7*d^2 - 6*d^3 - d^4 + 2*d^5) + 
                b^4*(-216 + 156*d + 186*d^2 - 199*d^3 + 49*d^4 + 43*d^5 - 
                  19*d^6) + 2*b*(-180 + 276*d - 141*d^2 + 38*d^3 + 28*d^4 - 
                  26*d^5 + 5*d^6) + 2*b^2*(-108 + 420*d - 303*d^2 + 124*d^3 + 
                  17*d^4 - 58*d^5 + 16*d^6)) + (2*b^9*c2rbar*d*(2 + d)^2*
                 (-3 - 2*d + d^2) + b^10*c2rbar*d*(-6 - 7*d + d^3) - 
                (c2rbar + 2*c3rbar - c4rbar)*d*(-6 - 7*d + d^3) + 
                2*b*d*(-6 - 7*d + d^3)*(c4rbar - c2rbar*d + c4rbar*d - 
                  2*c3rbar*(1 + d)) - 2*b^7*(-6 - 7*d + d^3)*(4*c4rbar - 
                  16*c1rbar*d - 39*c4rbar*d + 16*c1rbar*d^2 + 33*c4rbar*d^2 - 
                  8*c4rbar*d^3 + 2*c2rbar*(5 - 7*d + 4*d^2) + c3rbar*
                   (8 - 26*d + 6*d^2)) + b^8*(2 + 3*d + d^2)*(120*c4rbar + 
                  288*c1rbar*d - 339*c4rbar*d - 288*c1rbar*d^2 + 217*c4rbar*
                   d^2 + 64*c1rbar*d^3 - 80*c4rbar*d^3 + 16*c4rbar*d^4 - 
                  2*c3rbar*(-24 + 61*d - 31*d^2 + 8*d^3) + c2rbar*
                   (-12 + 139*d - 81*d^2 + 12*d^3)) - 2*b^6*(2 + d)*
                 (84*c3rbar + 390*c4rbar - 80*c3rbar*d - 396*c4rbar*d - 
                  140*c3rbar*d^2 - 276*c4rbar*d^2 + 96*c3rbar*d^3 + 
                  414*c4rbar*d^3 - 24*c3rbar*d^4 - 202*c4rbar*d^4 + 
                  38*c4rbar*d^5 + 8*c1rbar*(-6 + 41*d + 5*d^2 - 33*d^3 + 
                    9*d^4) + c2rbar*(6 + 115*d + 42*d^2 - 57*d^3 + 10*d^4)) + 
                2*b^4*(96*c3rbar - 240*c4rbar + 108*c3rbar*d + 1842*c4rbar*
                   d - 410*c3rbar*d^2 - 1823*c4rbar*d^2 + 20*c3rbar*d^3 + 
                  606*c4rbar*d^3 + 94*c3rbar*d^4 + 229*c4rbar*d^4 - 
                  28*c3rbar*d^5 - 282*c4rbar*d^5 + 64*c4rbar*d^6 + 
                  c2rbar*(48 + 134*d + 55*d^2 - 32*d^3 - d^4) + 16*c1rbar*
                   (-12 + 22*d + 24*d^2 - 19*d^3 - 6*d^4 + 3*d^5)) + 
                2*b^3*(-3 + d)*(-6*c2rbar*(4 - 7*d^2 - 2*d^3 + d^4) + 
                  c4rbar*(256 - 322*d + 127*d^2 + 8*d^3 - 53*d^4 + 20*d^5) + 
                  2*d*(c3rbar*(2 + 41*d + 20*d^2 - 3*d^3) - 8*c1rbar*
                     (-2 - d + 2*d^2 + d^3))) - 2*b^5*(-3 + d)*
                 (2*c2rbar*(-26 + d + 36*d^2 + 2*d^3 - 7*d^4) + (2 + d)*
                   (-32*c1rbar*d*(-1 + d^2) + c3rbar*(-24 + 26*d + 68*d^2 - 
                      14*d^3) + c4rbar*(-92 + 111*d + 106*d^2 - 117*d^3 + 
                      28*d^4))) - b^2*(-3 + d)*(c2rbar*(-32 - 18*d + 25*d^2 + 
                    3*d^3 - 8*d^4) + 16*c1rbar*(4 - 5*d^2 + d^4) - 
                  4*(2*c3rbar*(14 - 5*d - 8*d^2 - 4*d^3 + 3*d^4) + 
                    c4rbar*(186 - 183*d + 58*d^2 - 7*d^3 + 35*d^4 - 
                      17*d^5))))*M))/(1536*(-1 + b)^3*b^4*(1 + b)^2*(-3 + d)*
             (-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2)) + 
         (a^3*(-2*(-2 + d)^2*d*(-24 - 34*d - 7*d^2 + 4*d^3 + d^4) + 
            b*d*(768 + 752*d - 612*d^2 - 568*d^3 + 157*d^4 + 123*d^5 - 
              13*d^6 - 7*d^7) + b^13*(-6912 + 12656*d + 9036*d^2 - 
              12012*d^3 + 1961*d^4 + 2182*d^5 - 1362*d^6 - 6*d^7 + 97*d^8) + 
            b^10*(106944 - 70528*d - 180956*d^2 + 151604*d^3 + 31111*d^4 - 
              53429*d^5 + 4539*d^6 + 6271*d^7 - 566*d^8 - 270*d^9) + 
            2*b^8*(57696 - 147192*d + 79892*d^2 + 11246*d^3 - 19611*d^4 + 
              5574*d^5 - 3179*d^6 + 1840*d^7 + 156*d^8 - 162*d^9) + 
            b^12*(-14592 + 43824*d + 20812*d^2 - 43632*d^3 + 4649*d^4 + 
              7913*d^5 - 2657*d^6 + 277*d^7 + 128*d^8 - 42*d^9) + 
            b^4*(108096 - 141824*d + 24764*d^2 + 3836*d^3 + 41057*d^4 - 
              29659*d^5 + 2807*d^6 + 1933*d^7 - 312*d^8 - 18*d^9) + 
            b^3*(1920 + 13808*d - 13132*d^2 - 18024*d^3 + 14615*d^4 + 
              3919*d^5 - 3843*d^6 + 69*d^7 + 200*d^8 - 12*d^9) - 
            b^2*(17280 - 15792*d - 22996*d^2 + 23240*d^3 + 4153*d^4 - 
              8019*d^5 + 1421*d^6 + 325*d^7 - 98*d^8 + 6*d^9) + 
            b^5*(105024 - 204352*d + 181596*d^2 - 58552*d^3 - 3271*d^4 - 
              1164*d^5 + 2464*d^6 + 168*d^7 - 201*d^8 + 8*d^9) + 
            b^11*(40128 + 13376*d - 61916*d^2 + 16804*d^3 + 15559*d^4 - 
              6457*d^5 - 955*d^6 + 217*d^7 + 32*d^8 + 12*d^9) + 
            2*b^7*(81888 - 198808*d + 139284*d^2 - 30270*d^3 - 7247*d^4 + 
              10837*d^5 - 3121*d^6 - 1023*d^7 + 252*d^8 + 48*d^9) - 
            2*b^6*(-59616 + 168728*d - 181700*d^2 + 72918*d^3 + 10247*d^4 - 
              17425*d^5 + 4663*d^6 + 29*d^7 - 298*d^8 + 54*d^9) + 
            b^9*(107712 - 191792*d + 25448*d^2 + 21704*d^3 + 150*d^4 + 
              18985*d^5 - 7977*d^6 - 2997*d^7 + 655*d^8 + 152*d^9))*hA^4)/
          (9216*(-1 + b)^4*b^6*(1 + b)^3*(1 + b^2)*(-3 + d)*(-2 + d)*
           (-1 + d)^3*d*(1 + d)*(2 + d)*(4 + d)*F^2*M^3*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*(-(a^2*(b^10*d*(-16 - 24*d - 22*d^2 - 5*d^3 + 5*d^4 + 2*d^5) + 
                 b^11*d*(4 - 12*d - 25*d^2 - 5*d^3 + 6*d^4 + 2*d^5) + 
                 b^2*(1280 - 1608*d - 788*d^2 + 930*d^3 + 399*d^4 - 131*d^5 - 
                   70*d^6) + b^9*(16 + 108*d - 184*d^2 + 69*d^3 + 49*d^4 - 
                   26*d^5 - 2*d^6) + d*(320 - 20*d - 36*d^2 + 29*d^3 - 
                   59*d^4 - 6*d^5 + 12*d^6) + b*d*(516 - 168*d + 69*d^2 + 
                   257*d^3 - 138*d^4 - 50*d^5 + 24*d^6) - 2*b^6*(-864 + 
                   1524*d - 62*d^2 - 578*d^3 - 131*d^4 + 41*d^5 + 46*d^6) + 
                 b^5*(1264 - 2672*d + 1568*d^2 - 970*d^3 + 46*d^4 + 228*d^5 + 
                   20*d^6 - 24*d^7) + b^3*(2352 - 2820*d - 572*d^2 + 
                   695*d^3 - 293*d^4 + 86*d^5 + 66*d^6 - 24*d^7) + 
                 6*b^7*(120 - 192*d + 108*d^2 + 91*d^3 - 9*d^4 - 26*d^5 - 
                   6*d^6 + 4*d^7) - 2*b^4*(-1216 + 1052*d - 510*d^2 + 
                   852*d^3 + 347*d^4 - 179*d^5 - 82*d^6 + 12*d^7) + 
                 b^8*(-64 + 440*d - 56*d^2 + 60*d^3 + 9*d^4 - 91*d^5 + 
                   2*d^6 + 12*d^7))*LECb4)/(6144*b^2*(-1 + b^2)^3*(-1 + d)^
                2*d*(1 + d)*(2 + d)*F^2*M^2*Pi^2) - 
             (a^2*(2*b^11*d*(16 - 8*d - 40*d^2 - 10*d^3 + 9*d^4 + 3*d^5) + 
                b^10*d*(-48 - 92*d - 136*d^2 - 25*d^3 + 25*d^4 + 6*d^5) + 
                b^2*(-960 + 96*d + 676*d^2 + 260*d^3 - 133*d^4 - 183*d^5 - 
                  50*d^6) - 2*b^9*(-64 + 408*d + 96*d^2 - 166*d^3 - 26*d^4 + 
                  19*d^5 + 3*d^6) + 2*b*d*(-376 - 112*d + 46*d^2 + 18*d^3 - 
                  87*d^4 - 15*d^5 + 16*d^6) + d*(-240 - 60*d + 72*d^2 + 
                  7*d^3 - 67*d^4 + 2*d^5 + 16*d^6) - 2*b^6*(1568 - 3048*d + 
                  644*d^2 + 846*d^3 - 383*d^4 + 33*d^5 + 58*d^6) + 
                b^3*(-4544 + 2560*d + 2944*d^2 + 40*d^3 - 644*d^4 + 18*d^5 + 
                  78*d^6 - 32*d^7) + b^4*(-7744 + 5008*d + 3640*d^2 - 
                  492*d^3 - 402*d^4 + 454*d^5 + 132*d^6 - 32*d^7) + 
                4*b^7*(-560 + 616*d + 76*d^2 - 98*d^3 - 58*d^4 - 77*d^5 + 
                  3*d^6 + 8*d^7) - 4*b^5*(832 - 1656*d + 384*d^2 + 350*d^3 - 
                  202*d^4 - 121*d^5 + 15*d^6 + 8*d^7) + b^8*(-192 - 800*d + 
                  452*d^2 + 580*d^3 - 213*d^4 - 163*d^5 + 26*d^6 + 16*d^7))*
               LECb5)/(12288*b^2*(-1 + b^2)^3*(-1 + d)^2*d*(1 + d)*(2 + d)*F^
                2*M^2*Pi^2)) + g1*((5*a^2*(3*(-2 + d)^2*d*(1 + 13*d + 
                  10*d^2) + 6*b^8*d*(6 - d - d^2 - 2*d^3 + d^4) + 
                b^7*d*(84 - 48*d - 39*d^2 + 61*d^3 - 24*d^4 + 8*d^5) + 
                3*b*d*(-68 + 28*d + 53*d^2 - 53*d^3 - 2*d^4 + 8*d^5) + 
                b^2*(48 + 768*d - 1382*d^2 + 45*d^3 + 857*d^4 - 590*d^5 + 
                  144*d^6 - 16*d^7) + b^5*(336 - 708*d + 288*d^2 + 901*d^3 - 
                  565*d^4 - 66*d^5 + 64*d^6 - 4*d^7) - b^6*(-144 + 48*d - 
                  354*d^2 + 73*d^3 + 117*d^4 + 10*d^5 - 24*d^6 + 4*d^7) + 
                b^3*(-336 - 180*d + 1044*d^2 - 765*d^3 - 337*d^4 + 840*d^5 - 
                  416*d^6 + 60*d^7) + b^4*(-192 + 144*d - 1102*d^2 - 
                  141*d^3 + 1361*d^4 - 228*d^5 - 232*d^6 + 60*d^7))*LECb4)/
              (110592*(-1 + b)*b^4*(-1 + d)^3*d*(1 + d)*F^2*M^2*Pi^2) + 
             (5*a^2*(6*b^8*(-2 + d)^2*d*(1 + d + d^2) + 3*(-2 + d)^2*d*
                 (3 + 14*d + 9*d^2) + b^7*d*(96 - 54*d - 63*d^2 + 58*d^3 - 
                  21*d^4 + 8*d^5) + 3*b*d*(-68 + 48*d + 53*d^2 - 68*d^3 + 
                  3*d^4 + 8*d^5) + b^2*(144 + 456*d - 1394*d^2 + 303*d^3 + 
                  734*d^4 - 575*d^5 + 144*d^6 - 16*d^7) + b^6*(96 + 72*d + 
                  294*d^2 - 223*d^3 - 42*d^4 - 13*d^5 + 24*d^6 - 4*d^7) + 
                b^5*(384 - 876*d + 156*d^2 + 985*d^3 - 568*d^4 - 69*d^5 + 
                  64*d^6 - 4*d^7) + b^3*(-528 + 432*d + 858*d^2 - 1281*d^3 + 
                  74*d^4 + 777*d^5 - 416*d^6 + 60*d^7) + b^4*(-96 - 36*d - 
                  712*d^2 + 69*d^3 + 992*d^4 - 141*d^5 - 232*d^6 + 60*d^7))*
               LECb5)/(110592*(-1 + b)*b^4*(-1 + d)^3*d*(1 + d)*F^2*M^2*Pi^
                2))) + hA^2*((-5*a^3*(6*(-2 + d)^4*d*(-3 - 2*d + d^2) + 
              3*b*(-2 + d)^2*d*(-81 + 78*d + 55*d^2 - 84*d^3 + 20*d^4) + 
              3*b^17*d*(-48 - 20*d + 36*d^2 + d^3 - 6*d^4 + d^5) + 
              b^16*d*(-522 - 933*d + 405*d^2 + 486*d^3 - 271*d^4 + 50*d^5 - 
                8*d^6 + d^7) + 3*b^2*(-1152 + 420*d + 816*d^2 - 909*d^3 + 
                46*d^4 + 328*d^5 - 142*d^6 + 17*d^7) + b^4*(-1584 + 10254*d - 
                549*d^2 - 9931*d^3 + 7910*d^4 - 561*d^5 - 1752*d^6 + 
                716*d^7 - 89*d^8 + 2*d^9) - b^15*(576 + 1536*d - 2124*d^2 + 
                993*d^3 + 1107*d^4 - 1565*d^5 + 543*d^6 - 18*d^7 - 18*d^8 + 
                2*d^9) + b^5*(35712 - 88404*d + 98538*d^2 - 21161*d^3 - 
                57317*d^4 + 78587*d^5 - 54687*d^6 + 22728*d^7 - 5538*d^8 + 
                726*d^9 - 40*d^10) + b^13*(-7488 + 20532*d - 19710*d^2 + 
                2961*d^3 + 21409*d^4 - 18943*d^5 + 3155*d^6 + 2056*d^7 - 
                970*d^8 + 150*d^9 - 8*d^10) + b^8*(-70272 + 119082*d + 
                14061*d^2 - 136461*d^3 + 80642*d^4 + 7137*d^5 - 22786*d^6 + 
                9678*d^7 - 1997*d^8 + 204*d^9 - 8*d^10) + b^14*(-2088 - 
                4848*d + 9858*d^2 + 2925*d^3 - 6662*d^4 + 1506*d^5 + 4*d^6 + 
                363*d^7 - 244*d^8 + 54*d^9 - 4*d^10) + b^3*(-11376 + 
                21792*d - 22398*d^2 + 5871*d^3 + 14331*d^4 - 19933*d^5 + 
                13011*d^6 - 5046*d^7 + 1180*d^8 - 152*d^9 + 8*d^10) + 
              b^6*(38808 - 65784*d - 3078*d^2 + 68323*d^3 - 52050*d^4 + 
                5866*d^5 + 10976*d^6 - 7035*d^7 + 2060*d^8 - 314*d^9 + 
                20*d^10) + b^12*(-7056 + 49266*d - 34275*d^2 - 37357*d^3 + 
                38658*d^4 - 5311*d^5 - 572*d^6 - 3480*d^7 + 2341*d^8 - 
                526*d^9 + 40*d^10) - b^10*(-45648 + 94596*d + 10956*d^2 - 
                111703*d^3 + 47282*d^4 + 20324*d^5 - 16102*d^6 + 291*d^7 + 
                2072*d^8 - 580*d^9 + 48*d^10) + b^11*(24336 - 2784*d - 
                24366*d^2 + 9137*d^3 - 29167*d^4 + 7585*d^5 + 31377*d^6 - 
                26562*d^7 + 8784*d^8 - 1380*d^9 + 88*d^10) + b^7*(-29664 + 
                134592*d - 162912*d^2 + 18561*d^3 + 77735*d^4 - 101057*d^5 + 
                86875*d^6 - 46042*d^7 + 13666*d^8 - 2082*d^9 + 128*d^10) - 
              b^9*(10944 + 73860*d - 109980*d^2 + 9357*d^3 + 15237*d^4 - 
                38513*d^5 + 71019*d^6 - 51252*d^7 + 17140*d^8 - 2740*d^9 + 
                176*d^10))*g1^2)/(331776*(-1 + b)^4*b^6*(1 + b)^4*(-3 + d)*
             (-1 + d)^4*d*(1 + d)*F^2*M^3*Pi^2) + 
           (5*a^3*(3*(-2 + d)^3*d*(18 + 19*d + 19*d^2 + 17*d^3 + 5*d^4) + 
              3*b^13*(-2 + d)^2*d*(-36 - 62*d - 6*d^2 + 22*d^3 + 9*d^4 + 
                d^5) + 3*b*(-2 + d)^2*d*(52 - 150*d - 128*d^2 - 98*d^3 - 
                37*d^4 + 9*d^5 + 4*d^6) - 2*b^2*(864 - 2496*d + 520*d^2 + 
                20*d^3 + 584*d^4 + 311*d^5 - 316*d^6 - 40*d^7 + 31*d^8) + 
              b^12*d*(336 - 192*d + 24*d^2 - 220*d^3 + 137*d^4 + 135*d^5 - 
                97*d^6 - 9*d^7 + 14*d^8 - 2*d^9) + b^8*(20736 - 28080*d - 
                21760*d^2 + 20056*d^3 + 12796*d^4 - 3935*d^5 - 2627*d^6 - 
                701*d^7 + 521*d^8 + 96*d^9 - 36*d^10) + b^5*(4992 + 41616*d - 
                67560*d^2 - 3500*d^3 + 22618*d^4 - 6434*d^5 + 3342*d^6 - 
                1667*d^7 + 21*d^8 + 108*d^9 - 16*d^10) - 2*b^11*(864 - 
                2736*d - 2424*d^2 + 4388*d^3 - 604*d^4 - 502*d^5 + 21*d^6 - 
                46*d^7 + 63*d^8 - 15*d^9 + d^10) - 12*b^7*(-2688 + 1448*d + 
                6368*d^2 - 6934*d^3 + 3132*d^4 - 337*d^5 - 293*d^6 - 52*d^7 + 
                129*d^8 - 38*d^9 + 3*d^10) - 4*b^6*(-17568 + 9384*d + 
                11160*d^2 - 4122*d^3 + 3428*d^4 + 944*d^5 - 3294*d^6 + 
                458*d^7 + 411*d^8 - 103*d^9 + 4*d^10) + 2*b^3*(2016 - 
                4992*d + 12008*d^2 - 4880*d^3 + 956*d^4 + 900*d^5 - 
                2177*d^6 + 618*d^7 + 245*d^8 - 115*d^9 + 11*d^10) + 
              2*b^10*(672 + 1104*d + 216*d^2 - 1456*d^3 + 1936*d^4 - 
                489*d^5 - 1168*d^6 + 636*d^7 + 101*d^8 - 110*d^9 + 16*d^10) + 
              b^4*(7680 - 2928*d - 5184*d^2 - 12784*d^3 + 18412*d^4 + 
                3591*d^5 - 8911*d^6 + 1317*d^7 + 977*d^8 - 302*d^9 + 
                22*d^10) + b^9*(18816 - 15312*d - 25000*d^2 + 35380*d^3 - 
                5110*d^4 - 1356*d^5 - 2690*d^6 - 129*d^7 + 1181*d^8 - 
                376*d^9 + 32*d^10))*g1*gA)/(110592*(-1 + b)^4*b^4*(1 + b)^3*
             (-2 + d)*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) + 
           (a^3*(b^11*d*(4 - 28*d - 49*d^2 - 9*d^3 + 12*d^4 + 4*d^5) + 
              b^10*d*(-276 + 16*d + 167*d^2 - 55*d^3 - 26*d^4 + 12*d^5) + 
              b^3*(2864 - 3364*d + 12*d^2 + 75*d^3 - 349*d^4 + 132*d^5 + 
                12*d^6) + d*(228 - 276*d + 39*d^2 + 77*d^3 - 96*d^4 + 
                22*d^5 + 18*d^6 - 6*d^7) + b*d*(508 - 448*d + 375*d^2 + 
                455*d^3 - 310*d^4 - 46*d^5 + 54*d^6 - 6*d^7) + 
              2*b^6*(2520 - 5168*d + 1324*d^2 + 1703*d^3 - 135*d^4 - 
                222*d^5 - 28*d^6 + 12*d^7) + 2*b^7*(200 - 480*d + 488*d^2 + 
                171*d^3 + 179*d^4 - 192*d^5 - 72*d^6 + 48*d^7) + 
              b^2*(912 - 1836*d - 616*d^2 + 1627*d^3 + 709*d^4 - 570*d^5 - 
                148*d^6 + 72*d^7) + b^9*(16 - 28*d - 248*d^2 + 315*d^3 + 
                51*d^4 - 102*d^5 + 26*d^6 + 6*d^7 - 6*d^8) + 2*b^5*(2712 - 
                2816*d - 388*d^2 + 111*d^3 - 253*d^4 + 326*d^5 + 74*d^6 - 
                78*d^7 + 6*d^8) + 2*b^4*(4488 - 3488*d + 656*d^2 - 2005*d^3 - 
                459*d^4 + 612*d^5 + 106*d^6 - 78*d^7 + 6*d^8) - 
              b^8*(1104 - 2556*d + 524*d^2 + 973*d^3 - 457*d^4 + 88*d^5 + 
                42*d^6 - 42*d^7 + 6*d^8))*gA^2)/(12288*(-1 + b)^4*b^2*
             (1 + b)^3*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) - 
           (a^2*((-2 + d)^2*d + b*d*(-12 + 16*d - 5*d^2) + b^8*d*(-4 + d^2) + 
              b^7*d*(-20 - 12*d + 7*d^2 + 2*d^3) + b^3*(-112 + 196*d - 
                160*d^2 + 53*d^3 - 6*d^4) + b^4*(-64 + 16*d + 4*d^2 + 6*d^3 - 
                4*d^4) - 2*b^2*(-8 + 40*d - 26*d^2 + 2*d^3 + d^4) + 
              2*b^6*(-8 - 6*d^2 - 2*d^3 + 3*d^4) + b^5*(-80 - 4*d + 60*d^2 - 
                31*d^3 + 4*d^4))*LECc11Delta)/(6144*b^4*(-1 + d)^3*d*F^2*M^2*
             Pi^2) - (7*a^2*((-2 + d)^2*d + b*d*(-12 + 16*d - 5*d^2) + 
              b^8*d*(-4 + d^2) + b^7*d*(-20 - 12*d + 7*d^2 + 2*d^3) + 
              b^3*(-112 + 196*d - 160*d^2 + 53*d^3 - 6*d^4) + 
              b^4*(-64 + 16*d + 4*d^2 + 6*d^3 - 4*d^4) - 2*b^2*(-8 + 40*d - 
                26*d^2 + 2*d^3 + d^4) + 2*b^6*(-8 - 6*d^2 - 2*d^3 + 3*d^4) + 
              b^5*(-80 - 4*d + 60*d^2 - 31*d^3 + 4*d^4))*LECc12Delta)/
            (18432*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (7*a^2*((-2 + d)^2*d*(2 + d) - 6*b*(-2 + d)*d*(2 + d)^2 + 
              2*b^10*(-2 + d)*d*(2 + d)^2 + 2*b^9*d*(-24 - 36*d - 2*d^2 + 
                9*d^3 + 2*d^4) - 4*b^5*(-40 + 52*d + 32*d^2 - 28*d^3 - 
                5*d^4 + d^5) - 4*b^2*(-8 + 24*d - 6*d^2 - 10*d^3 + 2*d^4 + 
                d^5) + 2*b^6*(-64 + 48*d - 16*d^2 - 14*d^3 + 11*d^4 + 
                2*d^5) - 4*b^4*(16 - 38*d + 17*d^2 + 12*d^3 - 10*d^4 + 
                3*d^5) + 4*b^7*(-48 - 22*d + 47*d^2 - 3*d^3 - 7*d^4 + 
                3*d^5) - 4*b^3*(-48 + 26*d + 31*d^2 - 15*d^3 - 3*d^4 + 
                3*d^5) + b^8*(-64 - 8*d^2 - 46*d^3 + 7*d^4 + 12*d^5))*
             LECc13Delta)/(73728*b^6*(-1 + d)^3*d*(2 + d)*F^2*M^2*Pi^2) - 
           (a^2*(-2*b^2*(-2 + d)^2*(1 + d) + d*(-2 - d + d^2) + 
              2*b*d*(-2 - d + d^2) + 2*b^3*d*(-2 - d + d^2) + 
              b^4*d*(-2 - d + d^2))*LECc1Delta)/(384*b^3*(-1 + d)^3*d*F^2*M^2*
             Pi^2) - (a^2*((-2 + d)^2*d*(2 + d) - 6*b*(-2 + d)*d*(2 + d)^2 + 
              2*b^10*(-2 + d)*d*(2 + d)^2 + 2*b^9*d*(-24 - 36*d - 2*d^2 + 
                9*d^3 + 2*d^4) - 4*b^5*(-40 + 52*d + 32*d^2 - 28*d^3 - 
                5*d^4 + d^5) - 4*b^2*(-8 + 24*d - 6*d^2 - 10*d^3 + 2*d^4 + 
                d^5) + 2*b^6*(-64 + 48*d - 16*d^2 - 14*d^3 + 11*d^4 + 
                2*d^5) - 4*b^4*(16 - 38*d + 17*d^2 + 12*d^3 - 10*d^4 + 
                3*d^5) + 4*b^7*(-48 - 22*d + 47*d^2 - 3*d^3 - 7*d^4 + 
                3*d^5) - 4*b^3*(-48 + 26*d + 31*d^2 - 15*d^3 - 3*d^4 + 
                3*d^5) + b^8*(-64 - 8*d^2 - 46*d^3 + 7*d^4 + 12*d^5))*
             LECc2Delta)/(24576*b^6*(-1 + d)^3*d*(2 + d)*F^2*M^2*Pi^2) - 
           (a^2*(-((-2 + d)^2*d) + 3*b*d*(-4 + d^2) + b^8*d*(-4 + d^2) + 
              b^7*d*(-20 - 12*d + 7*d^2 + 2*d^3) + b^3*(-48 + 20*d - 8*d^2 + 
                21*d^3 - 6*d^4) - 4*b^4*(16 - 14*d + 5*d^2 - 4*d^3 + d^4) - 
              2*b^2*(8 - 16*d + 8*d^2 - 3*d^3 + d^4) + 2*b^6*(-8 - 4*d^2 - 
                3*d^3 + 3*d^4) + b^5*(-80 + 12*d + 52*d^2 - 23*d^3 + 4*d^4))*
             LECc3Delta)/(3072*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (5*a^2*(-3*(-2 + d)^2*d*(1 + 8*d) + 3*b^9*d*(-4 + d^2) + 
              6*b^8*d*(-8 - 6*d + 3*d^2 + d^3) - 6*b*d*(-16 + 66*d - 41*d^2 + 
                6*d^3) + b^7*(-48 - 132*d + 224*d^2 - 67*d^3 + 2*d^5) + 
              b^3*(-576 + 1108*d - 820*d^2 + 1155*d^3 - 948*d^4 + 306*d^5 - 
                36*d^6) + b^4*(1200 - 4324*d + 4164*d^2 - 711*d^3 - 698*d^4 + 
                324*d^5 - 36*d^6) + b^5*(-720 + 2252*d - 1400*d^2 - 65*d^3 + 
                264*d^4 - 68*d^5 + 4*d^6) + b^6*(-192 + 324*d - 160*d^2 + 
                73*d^3 + 46*d^4 - 38*d^5 + 4*d^6) + b^2*(336 - 1364*d + 
                1964*d^2 - 1849*d^3 + 862*d^4 - 190*d^5 + 16*d^6))*
             LECc4Delta)/(55296*(-1 + b)*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*(a*(3*b^11*(-1 + d)^2*d^2*(-4 - 4*d + d^2 + d^3) + 
                30*(-2 + d)^2*d*(-2 + 5*d + 11*d^2 + 4*d^3) - b^10*d*
                 (-432 + 1204*d + 36*d^2 - 287*d^3 + 15*d^4 + d^5 + 3*d^6) - 
                10*b*d*(-296 + 44*d + 26*d^2 - 255*d^3 + 140*d^4 + 45*d^5 - 
                  32*d^6 + 4*d^7) - 2*b^9*d*(648 + 540*d - 602*d^2 + 
                  265*d^3 + 212*d^4 - 153*d^5 - 24*d^6 + 14*d^7) + 
                b^8*(1728 - 7984*d + 3320*d^2 + 3180*d^3 - 294*d^4 - 
                  1046*d^5 + 8*d^6 + 216*d^7 - 28*d^8) - 4*b^4*(2496 + 
                  1072*d - 3956*d^2 - 658*d^3 + 104*d^4 + 1109*d^5 - 28*d^6 - 
                  272*d^7 + 43*d^8) - 4*b^5*(-4080 + 9336*d + 3696*d^2 - 
                  11206*d^3 - 121*d^4 + 3284*d^5 - 340*d^6 - 262*d^7 + 
                  53*d^8) + 2*b^6*(4224 - 1432*d + 2212*d^2 - 5370*d^3 + 
                  17*d^4 + 2031*d^5 - 55*d^6 - 431*d^7 + 64*d^8) + 
                2*b^7*(-2496 + 7656*d + 5964*d^2 - 11402*d^3 + 331*d^4 + 
                  3283*d^5 - 659*d^6 - 221*d^7 + 64*d^8) + 
                b^2*(6720 - 2336*d - 9380*d^2 + 848*d^3 + 1079*d^4 + 
                  1585*d^5 - 129*d^6 - 439*d^7 + 72*d^8) + 
                b^3*(-6720 + 11152*d + 7844*d^2 - 20672*d^3 - 4333*d^4 + 
                  8409*d^5 + 105*d^6 - 977*d^7 + 152*d^8)) - 12*b^2*(-1 + d)*(
                b^11*c2rbar*d*(2 + 3*d + d^2) + d*(-4 + d^2)*(c2rbar - 
                  10*c3rbar - 87*c4rbar + c2rbar*d - 4*c3rbar*d - 
                  3*c4rbar*d - 9*c4rbar*d^2 - 6*c4rbar*d^3 + 6*c4rbar*d^4 + 
                  8*c1rbar*(1 + d)) + b^10*d*(2 + d)*(2*c3rbar*(-2 + d) + 
                  3*c4rbar*(-2 + d) + c2rbar*d*(1 + d)) + b*d*(2 + d)*
                 (12*c3rbar + 90*c4rbar + 12*c3rbar*d - 84*c4rbar*d + 
                  8*c3rbar*d^2 + 75*c4rbar*d^2 + 45*c4rbar*d^3 - 42*c4rbar*
                   d^4 + 6*c4rbar*d^5 + 16*c1rbar*(-2 - d + d^2) - 
                  c2rbar*(5 + 7*d + 2*d^2)) - b^2*(2 + d)*(-80*c3rbar - 
                  696*c4rbar + 116*c3rbar*d + 1182*c4rbar*d + 14*c3rbar*d^2 - 
                  243*c4rbar*d^2 - 40*c3rbar*d^3 - 180*c4rbar*d^3 + 
                  6*c4rbar*d^5 + 6*c4rbar*d^6 + 32*c1rbar*(2 - d - 2*d^2 + 
                    d^3) + c2rbar*(8 - 4*d - d^2 + 11*d^3)) - 
                2*b^5*(-384*c4rbar - 32*c1rbar*d + 636*c4rbar*d - 32*c1rbar*
                   d^2 + 150*c4rbar*d^2 + 8*c1rbar*d^3 - 258*c4rbar*d^3 + 
                  8*c1rbar*d^4 - 27*c4rbar*d^4 + 15*c4rbar*d^5 + 9*c4rbar*
                   d^6 + 3*c4rbar*d^7 - 4*c3rbar*(16 - 6*d - 23*d^2 + d^4) + 
                  c2rbar*(-20 - 28*d - 7*d^2 + 13*d^3 + 12*d^4)) - 
                2*b^6*(-48*c3rbar - 360*c4rbar + 64*c3rbar*d + 576*c4rbar*d + 
                  16*c3rbar*d^2 - 192*c4rbar*d^2 - 46*c3rbar*d^3 - 
                  165*c4rbar*d^3 - 4*c3rbar*d^4 + 6*c4rbar*d^4 + 6*c4rbar*
                   d^5 + 15*c4rbar*d^6 - 3*c4rbar*d^7 + 16*c1rbar*
                   (4 - 5*d^2 + d^4) + c2rbar*(16 - 12*d - 40*d^2 + 3*d^3 + 
                    15*d^4)) + 2*b^4*(16*c3rbar + 312*c4rbar - 32*c3rbar*d - 
                  792*c4rbar*d + 80*c3rbar*d^2 + 780*c4rbar*d^2 - 70*c3rbar*
                   d^3 - 435*c4rbar*d^3 - 24*c3rbar*d^4 - 111*c4rbar*d^4 + 
                  33*c4rbar*d^5 + 27*c4rbar*d^6 - 3*c4rbar*d^7 + 8*c1rbar*
                   (16 + 4*d - 16*d^2 - d^3 + 3*d^4) + c2rbar*(40 + 4*d - 
                    42*d^2 + 11*d^3 + 17*d^4)) - b^8*(2 + d)*
                 (-2*c3rbar*(-8 + 18*d - 9*d^2 + 2*d^3) + 3*c4rbar*
                   (8 - 42*d + 39*d^2 - 17*d^3 + 3*d^4) - d*(1 + d)*
                   (8*c1rbar*(-2 + d) + c2rbar*(-14 + 5*d))) + b^9*(2 + d)*
                 (c2rbar*(4 - 5*d - 7*d^2 + 2*d^3) + d*(4*c3rbar*(-1 + d) + 
                    3*c4rbar*(-2 + 4*d + d^2 - d^3))) + b^3*(2 + d)*
                 (c2rbar*(-4 - 7*d + 9*d^2 + 12*d^3) - 2*(8*c1rbar*d*
                     (-2 - d + d^2) + 4*c3rbar*(-2 + 4*d - d^2 + 3*d^3) + 
                    3*c4rbar*(-84 + 104*d - 34*d^2 + 32*d^3 + 6*d^4 - 
                      11*d^5 + d^6))) + 2*b^7*(c2rbar*(-4 - 12*d - 11*d^2 + 
                    3*d^3 + 6*d^4) + (2 + d)*(8*c1rbar*d*(-2 - d + d^2) + 
                    4*c3rbar*(-2 + 6*d - d^2 + d^3) + 3*c4rbar*(-4 + 28*d - 
                      14*d^2 + 4*d^3 + 2*d^4 - 3*d^5 + d^6))))*M))/
            (36864*(-1 + b)^3*b^4*(1 + b)^2*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*
             M^3*Pi^2)) - (a^3*(3*b^15*(-2 + d)^2*d*(368 + 108*d - 40*d^2 + 
              9*d^3 + 5*d^4) - 3*(-2 + d)^3*d*(56 + 258*d + 329*d^2 + 
              147*d^3 + 20*d^4) - 3*b*(-2 + d)^2*d*(752 + 76*d - 1032*d^2 - 
              151*d^3 + 265*d^4 + 60*d^5) - b^14*d*(-10176 + 9872*d + 
              4192*d^2 - 3008*d^3 - 776*d^4 + 55*d^5 + 91*d^6 + 20*d^7) + 
            b^7*(-675072 + 1081344*d - 266480*d^2 + 254640*d^3 - 187848*d^4 - 
              104016*d^5 + 46557*d^6 + 11661*d^7 - 496*d^8) + 
            b^2*(36096 - 105664*d - 26240*d^2 + 67504*d^3 + 3700*d^4 - 
              13004*d^5 + 103*d^6 + 683*d^7 + 12*d^8) + 
            b^13*(17664 - 68160*d + 45344*d^2 + 9264*d^3 - 15348*d^4 + 
              2316*d^5 + 615*d^6 - 93*d^7 + 28*d^8) + 
            b^5*(-420864 + 493312*d + 46272*d^2 - 98688*d^3 - 25092*d^4 - 
              20340*d^5 + 12405*d^6 + 4409*d^7 + 36*d^8) + 
            b^12*(40704 - 183872*d + 52224*d^2 + 55760*d^3 - 9220*d^4 - 
              5428*d^5 - 3019*d^6 + 745*d^7 + 356*d^8) + 
            b^11*(-145920 + 195968*d - 105408*d^2 - 117984*d^3 + 91572*d^4 + 
              10428*d^5 - 10965*d^6 - 221*d^7 + 360*d^8) + 
            b^4*(-348672 + 484864*d + 34400*d^2 - 383840*d^3 + 106348*d^4 + 
              79996*d^5 - 25265*d^6 - 5205*d^7 + 764*d^8) - 
            b^10*(359424 - 602240*d + 38240*d^2 + 427840*d^3 - 128420*d^4 - 
              80372*d^5 + 13435*d^6 + 7551*d^7 + 812*d^8) + 
            b^3*(-2304 - 74432*d - 36640*d^2 - 26160*d^3 + 69252*d^4 + 
              8508*d^5 - 19815*d^6 + 833*d^7 + 1288*d^8) + 
            b^9*(-420096 + 840320*d - 548240*d^2 + 126768*d^3 + 74280*d^4 - 
              53040*d^5 - 13245*d^6 + 8047*d^7 + 2036*d^8) - 
            b^6*(512256 - 783488*d + 317328*d^2 - 303856*d^3 + 181208*d^4 + 
              41264*d^5 - 47179*d^6 + 5329*d^7 + 3788*d^8) - 
            b^8*(527616 - 987904*d + 482480*d^2 - 267792*d^3 + 139368*d^4 + 
              48024*d^5 - 61137*d^6 + 7747*d^7 + 5668*d^8))*hA^4)/
          (110592*(-1 + b)^4*b^4*(1 + b)^3*(1 + b^2)*(-2 + d)*(-1 + d)^3*d*
           (1 + d)*(2 + d)*(4 + d)*F^2*M^3*Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((160 - 90*d + 27*d^2 + d^3 - 30*d^4 + 12*d^5 - 
                b^7*(10 + d - 2*d^2 + d^3) + b^8*(2 - 7*d - 9*d^2 + 2*d^3 + 
                  2*d^4) + b^6*(94 - 101*d + 56*d^2 - 23*d^3 + 4*d^4) + 
                b*(98 - 123*d + 114*d^2 + 57*d^3 - 68*d^4 + 12*d^5) + 
                b^4*(-130 + 157*d + 62*d^2 + 25*d^3 - 60*d^4 + 12*d^5) + 
                b^5*(118 - 25*d + 54*d^2 - 45*d^3 - 20*d^4 + 12*d^5) + 
                b^2*(-382 - 87*d + 344*d^2 + 75*d^3 - 140*d^4 + 24*d^5) + 
                b^3*(-510 + 37*d + 358*d^2 + 53*d^3 - 136*d^4 + 24*d^5))*
               LECb4)/(6144*(-1 + b)*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^2) + 
             ((-120 + 30*d + 21*d^2 - 7*d^3 - 30*d^4 + 16*d^5 + 
                b^7*(-40 - 18*d - 19*d^2 + 7*d^3) + 2*b^8*(8 - 8*d - 16*d^2 + 
                  3*d^3 + 3*d^4) + 3*b^6*(-96 + 74*d + d^2 - 13*d^3 + 
                  4*d^4) + b^5*(-96 + 330*d - 23*d^2 - 145*d^3 + 16*d^5) + 
                b*(-256 + 46*d - 13*d^2 + 21*d^3 - 64*d^4 + 16*d^5) + 
                b^4*(200 - 294*d + 191*d^2 - 115*d^3 - 40*d^4 + 16*d^5) + 
                b^2*(64 + 154*d + 137*d^2 - 5*d^3 - 140*d^4 + 32*d^5) + 
                b^3*(-120 - 134*d + 759*d^2 - 171*d^3 - 128*d^4 + 32*d^5))*
               LECb5)/(12288*(-1 + b)*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
           g1*((-5*(3*(-2 + d)^2*(1 + 13*d + 10*d^2) + 6*b^10*(6 - d - d^2 - 
                  2*d^3 + d^4) - 6*b^2*(-2 + 83*d - 8*d^2 - 32*d^3 + 
                  16*d^4) + b^9*(84 - 48*d - 39*d^2 + 61*d^3 - 24*d^4 + 
                  8*d^5) + 3*b*(-68 + 28*d + 53*d^2 - 53*d^3 - 2*d^4 + 
                  8*d^5) + b^8*(12 + 372*d - 31*d^2 - 153*d^3 - 4*d^4 + 
                  24*d^5 - 4*d^6) - 2*b^7*(216 - 198*d - 309*d^2 + 204*d^3 + 
                  61*d^4 - 36*d^5 + 2*d^6) + 2*b^3*(456 - 150*d - 465*d^2 + 
                  376*d^3 + 89*d^4 - 124*d^5 + 22*d^6) + 2*b^5*(252 - 642*d - 
                  480*d^2 + 693*d^3 + 83*d^4 - 168*d^5 + 28*d^6) + 
                2*b^6*(-240 - 708*d + 247*d^2 + 522*d^3 - 71*d^4 - 120*d^5 + 
                  28*d^6) + b^4*(-744 + 636*d + 488*d^2 + 258*d^3 + 302*d^4 - 
                  264*d^5 + 44*d^6))*LECb4)/(110592*(-1 + b)*b^4*(-1 + d)^3*(
                1 + d)*F^2*Pi^2) - (5*(6*b^10*(-2 + d)^2*(1 + d + d^2) + 
                3*(-2 + d)^2*(3 + 14*d + 9*d^2) - 6*b^2*(38 + 75*d - 38*d^2 - 
                  16*d^3 + 14*d^4) + b^9*(96 - 54*d - 63*d^2 + 58*d^3 - 
                  21*d^4 + 8*d^5) + 3*b*(-68 + 48*d + 53*d^2 - 68*d^3 + 
                  3*d^4 + 8*d^5) + b^8*(96 + 270*d - 145*d^2 - 84*d^3 - 
                  7*d^4 + 24*d^5 - 4*d^6) - 2*b^7*(282 - 177*d - 345*d^2 + 
                  213*d^3 + 61*d^4 - 36*d^5 + 2*d^6) + 2*b^3*(402 - 237*d - 
                  453*d^2 + 409*d^3 + 77*d^4 - 124*d^5 + 22*d^6) + 
                2*b^5*(510 - 609*d - 660*d^2 + 741*d^3 + 86*d^4 - 168*d^5 + 
                  28*d^6) + 2*b^6*(-402 - 531*d + 391*d^2 + 357*d^3 - 
                  41*d^4 - 120*d^5 + 28*d^6) + b^4*(-276 + 630*d + 44*d^2 + 
                  318*d^3 + 332*d^4 - 264*d^5 + 44*d^6))*LECb5)/
              (110592*(-1 + b)*b^4*(-1 + d)^3*(1 + d)*F^2*Pi^2))) + 
         hA^2*(((1 + b)^2*((-2 + d)^2 + b^5*(-12 + 16*d - 9*d^2) + 
              b*(-20 + 24*d - 7*d^2) + b^8*(-4 + d^2) + 2*b^4*(16 - 14*d + 
                5*d^2) + b^3*(60 - 68*d + 19*d^2 - 2*d^3) + 2*b^6*(12 + 4*d - 
                7*d^2 + d^3) - 2*b^2*(12 - 5*d^2 + d^3) + b^7*(-12 - 12*d + 
                5*d^2 + 2*d^3))*LECc11Delta)/(6144*b^4*(-1 + d)^3*F^2*Pi^2) + 
           (7*(1 + b)^2*((-2 + d)^2 + b^5*(-12 + 16*d - 9*d^2) + 
              b*(-20 + 24*d - 7*d^2) + b^8*(-4 + d^2) + 2*b^4*(16 - 14*d + 
                5*d^2) + b^3*(60 - 68*d + 19*d^2 - 2*d^3) + 2*b^6*(12 + 4*d - 
                7*d^2 + d^3) - 2*b^2*(12 - 5*d^2 + d^3) + b^7*(-12 - 12*d + 
                5*d^2 + 2*d^3))*LECc12Delta)/(18432*b^4*(-1 + d)^3*F^2*
             Pi^2) - (7*(1 + b)^3*((-2 + d)^2 + b^5*(20 + 44*d - 37*d^2) + 
              b^7*(32 + 52*d - 33*d^2) + b^3*(136 - 44*d - 19*d^2) + 
              b*(12 + 12*d - 9*d^2) + 2*b^9*(-4 + d^2) + 4*b^8*d*(-6 + d + 
                d^2) + b^2*(-84 + 8*d + 25*d^2 - 4*d^3) - b^4*(84 + 20*d - 
                55*d^2 + 4*d^3) + b^6*(-12 - 56*d + 27*d^2 + 4*d^3))*
             LECc13Delta)/(73728*b^6*(-1 + d)^3*F^2*Pi^2) + 
           ((-1 + b)^2*(1 + b)^4*(-2 - d + d^2)*LECc1Delta)/
            (384*b^3*(-1 + d)^3*F^2*Pi^2) + ((1 + b)^3*((-2 + d)^2 + 
              b^5*(20 + 44*d - 37*d^2) + b^7*(32 + 52*d - 33*d^2) + 
              b^3*(136 - 44*d - 19*d^2) + b*(12 + 12*d - 9*d^2) + 
              2*b^9*(-4 + d^2) + 4*b^8*d*(-6 + d + d^2) + b^2*(-84 + 8*d + 
                25*d^2 - 4*d^3) - b^4*(84 + 20*d - 55*d^2 + 4*d^3) + 
              b^6*(-12 - 56*d + 27*d^2 + 4*d^3))*LECc2Delta)/
            (24576*b^6*(-1 + d)^3*F^2*Pi^2) + 
           ((1 + b)^2*(-(-2 + d)^2 + b^8*(-4 + d^2) - 4*b^4*(-6 + 3*d + 
                d^2) + b^5*(4 + 3*d^2) + b*(-4 - 8*d + 5*d^2) + 
              2*b^6*(12 + 6*d - 8*d^2 + d^3) - 2*b^2*(-12 - 2*d + 2*d^2 + 
                d^3) - b^3*(36 + 20*d - 27*d^2 + 2*d^3) + b^7*(-12 - 12*d + 
                5*d^2 + 2*d^3))*LECc3Delta)/(3072*b^4*(-1 + d)^3*F^2*Pi^2) + 
           (5*(1 + b)*(-3*(-2 + d)^2*(1 + 8*d) + 3*b^10*(-4 + d^2) + 
              3*b^9*(-12 - 12*d + 5*d^2 + 2*d^3) - 3*b*(-36 + 104*d - 
                51*d^2 + 4*d^3) + b^8*(-108 + 248*d - 79*d^2 - 6*d^3 + 
                2*d^4) + b^2*(-156 + 236*d - 181*d^2 + 18*d^3 + 2*d^4) - 
              2*b^3*d*(-630 + 377*d + 37*d^2 - 64*d^3 + 10*d^4) + 
              2*b^4*(-828 + 950*d - 67*d^2 - 93*d^3 + 11*d^4) - 
              2*b^6*(-300 + 190*d + 139*d^2 - 99*d^3 + 13*d^4) + 
              2*b^7*(264 - 258*d + 73*d^2 + 29*d^3 - 20*d^4 + 2*d^5) - 
              2*b^5*(1212 - 1170*d + 20*d^2 + 373*d^3 - 148*d^4 + 16*d^5))*
             LECc4Delta)/(55296*(-1 + b)*b^4*(-1 + d)^3*F^2*Pi^2) + 
           (5*a*(6*(-2 + d)^5*(1 + d) + 3*b^19*(-2 + d)^2*(-8 - 10*d - d^2 + 
                d^3) + 3*b*(-2 + d)^3*(27 - 17*d - 24*d^2 + 20*d^3) + 
              3*b^2*(-2 + d)^2*(-74 + 53*d + 41*d^2 - 91*d^3 + 19*d^4) + 
              b^18*(-2 + d)^2*(-87 - 228*d - 108*d^2 + 29*d^3 - 3*d^4 + 
                d^5) + b^3*(1560 - 7224*d + 4578*d^2 + 3836*d^3 - 5723*d^4 + 
                2625*d^5 - 502*d^6 + 28*d^7) + b^17*(-960 + 1248*d - 
                726*d^2 - 631*d^3 + 1157*d^4 - 486*d^5 + 30*d^6 + 16*d^7 - 
                2*d^8) - 2*b^5*(-1212 - 7626*d + 8182*d^2 + 2291*d^3 - 
                6204*d^4 + 3147*d^5 - 647*d^6 + 40*d^7 + d^8) + 
              b^4*(7740 - 16128*d + 3567*d^2 + 13851*d^3 - 13173*d^4 + 
                4520*d^5 - 484*d^6 - 47*d^7 + 10*d^8) + b^11*(37416 - 
                94320*d + 62162*d^2 + 60122*d^3 - 95078*d^4 + 31956*d^5 + 
                7838*d^6 - 6668*d^7 + 1336*d^8 - 96*d^9) + b^12*(-42972 + 
                41112*d + 26837*d^2 - 47991*d^3 + 15057*d^4 + 9264*d^5 - 
                8092*d^6 + 1955*d^7 - 106*d^8 - 8*d^9) + b^16*(-1092 + 
                5052*d + 173*d^2 - 3799*d^3 + 1121*d^4 + 86*d^5 + 234*d^6 - 
                201*d^7 + 50*d^8 - 4*d^9) - 2*b^15*(-3900 + 5844*d - 
                3073*d^2 - 4437*d^3 + 5898*d^4 - 1413*d^5 - 715*d^6 + 
                410*d^7 - 70*d^8 + 4*d^9) - 2*b^9*(15804 - 39342*d + 
                19192*d^2 + 20122*d^3 - 26359*d^4 + 11997*d^5 - 3511*d^6 + 
                864*d^7 - 137*d^8 + 8*d^9) + b^8*(-34524 + 2124*d + 
                41743*d^2 - 14685*d^3 - 16049*d^4 + 16968*d^5 - 7472*d^6 + 
                1749*d^7 - 210*d^8 + 12*d^9) + b^6*(-1476 + 29844*d - 
                22691*d^2 - 24473*d^3 + 34163*d^4 - 11730*d^5 - 964*d^6 + 
                1455*d^7 - 308*d^8 + 20*d^9) + 2*b^7*(7572 - 25260*d + 
                11387*d^2 + 10595*d^3 - 12526*d^4 + 7983*d^5 - 4415*d^6 + 
                1586*d^7 - 290*d^8 + 20*d^9) + b^14*(16740 - 21900*d - 
                10129*d^2 + 19173*d^3 - 2863*d^4 - 1686*d^5 - 1588*d^6 + 
                1581*d^7 - 420*d^8 + 36*d^9) + 2*b^13*(-6300 + 16710*d - 
                15266*d^2 - 14585*d^3 + 22852*d^4 - 3405*d^5 - 5707*d^6 + 
                3040*d^7 - 583*d^8 + 40*d^9) - b^10*(-84660 + 87432*d + 
                45671*d^2 - 102277*d^3 + 41147*d^4 + 13840*d^5 - 18310*d^6 + 
                6493*d^7 - 984*d^8 + 56*d^9))*g1^2)/(331776*(-1 + b)^4*b^6*
             (1 + b)^4*(-2 + d)*(-1 + d)^4*(1 + d)*F^2*M*Pi^2) - 
           (5*a*(3*(-2 + d)^2*(9 + 5*d + 7*d^2 + 5*d^3) + 3*b^10*(36 + 26*d - 
                38*d^2 - 6*d^3 + 5*d^4 + d^5) + 3*b^2*(-252 - 94*d + 
                102*d^2 + 14*d^3 + 33*d^4 + d^5 - 4*d^6) + 3*b*(-88 + 218*d - 
                65*d^2 + 61*d^3 - 28*d^4 - 12*d^5 + 4*d^6) + b^8*(-1164 - 
                384*d + 1495*d^2 - 777*d^3 + 301*d^4 - 105*d^5 + 16*d^6) - 
              2*b^6*(-684 + 1122*d - 128*d^2 + 48*d^3 + 337*d^4 - 261*d^5 + 
                46*d^6) - 2*b^4*(-456 - 2208*d + 853*d^2 + 867*d^3 + 
                187*d^4 - 309*d^5 + 52*d^6) - b^9*(192 + 30*d - 87*d^2 - 
                85*d^3 + 56*d^4 + 20*d^5 - 14*d^6 + 2*d^7) + 2*b^3*(-276 - 
                1734*d + 1287*d^2 - 731*d^3 - 2*d^4 + 228*d^5 - 91*d^6 + 
                11*d^7) + 2*b^7*(-12 + 270*d - 531*d^2 + 15*d^3 + 18*d^4 + 
                164*d^5 - 93*d^6 + 13*d^7) + 2*b^5*(-780 + 2880*d + 
                1314*d^2 - 2394*d^3 - 234*d^4 + 836*d^5 - 261*d^6 + 25*d^7))*
             g1*gA)/(110592*(-1 + b)^2*b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2) - 
           (a*(114 - 195*d + 117*d^2 - 20*d^3 - 38*d^4 + 30*d^5 - 6*d^6 + 
              2*b^7*(-70 + 46*d + 31*d^2 - 27*d^3 + 4*d^4) + b^8*(2 - 15*d - 
                17*d^2 + 4*d^3 + 4*d^4) + 2*b*(70 - 78*d + 123*d^2 + 33*d^3 - 
                70*d^4 + 18*d^5) + 2*b^5*(290 - 386*d + 173*d^2 + 7*d^3 - 
                54*d^4 + 18*d^5) + b^3*(-852 + 244*d + 258*d^2 + 422*d^3 - 
                400*d^4 + 72*d^5) - 2*b^6*(-94 + 92*d - 43*d^2 + 16*d^3 + 
                3*d^4 - 9*d^5 + 3*d^6) - 2*b^2*(82 + 316*d - 433*d^2 - 
                20*d^3 + 193*d^4 - 75*d^5 + 9*d^6) - 2*b^4*(278 - 305*d - 
                74*d^2 - 44*d^3 + 155*d^4 - 69*d^5 + 9*d^6))*gA^2)/
            (12288*(-1 + b)^2*b^2*(-1 + d)^2*(1 + d)*F^2*M*Pi^2) + 
           (a*(-3*b^10*(-1 + d)^2*d*(-2 - d + d^2) + 30*(-2 + d)^2*
                (-1 + 3*d + 4*d^2) - 10*b*(-96 - 40*d + 50*d^2 - 5*d^3 + 
                 d^4) + 2*b^9*(-108 + 352*d - 164*d^2 + 14*d^3 - 7*d^4 + 
                 3*d^5) + 2*b^3*(612 - 820*d - 1280*d^2 + 437*d^3 + 80*d^4 + 
                 11*d^5) + 6*b^5*(-412 + 232*d + 614*d^2 - 117*d^3 - 
                 128*d^4 + 31*d^5) - 2*b^7*(-156 + 332*d + 20*d^2 + 253*d^3 - 
                 284*d^4 + 75*d^5) + 2*b^4*(1848 + 1748*d - 1971*d^2 - 
                 136*d^3 + 507*d^4 - 142*d^5 + 6*d^6) - 6*b^6*(920 - 94*d - 
                 852*d^2 + 417*d^3 + 84*d^4 - 87*d^5 + 12*d^6) + 2*b^8*
                (420 - 220*d - 194*d^2 + 275*d^3 - 27*d^4 - 58*d^5 + 
                 14*d^6) + b^2*(912 - 3786*d - 863*d^2 + 2361*d^3 - 393*d^4 - 
                 183*d^5 + 32*d^6)) + 12*b^2*(-1 + b^2)*(-1 + d)*
              (20*c3rbar - 8*b*c3rbar - 40*b^2*c3rbar - 20*b^3*c3rbar + 4*b^4*
                c3rbar + 16*b^5*c3rbar - 4*b^7*c3rbar + 174*c4rbar - 84*b*
                c4rbar - 252*b^2*c4rbar - 30*b^3*c4rbar + 6*b^4*c4rbar + 96*
                b^5*c4rbar - 6*b^7*c4rbar - 2*c3rbar*d + 14*b*c3rbar*d - 18*
                b^2*c3rbar*d - 2*b^3*c3rbar*d + 18*b^4*c3rbar*d - 14*b^5*
                c3rbar*d + 2*b^6*c3rbar*d + 2*b^7*c3rbar*d - 81*c4rbar*d - 3*
                b*c4rbar*d - 57*b^2*c4rbar*d + 21*b^3*c4rbar*d + 57*b^4*
                c4rbar*d - 117*b^5*c4rbar*d + 9*b^6*c4rbar*d + 3*b^7*c4rbar*
                d - 4*c3rbar*d^2 + 12*b*c3rbar*d^2 + 16*b^2*c3rbar*d^2 + 4*
                b^4*c3rbar*d^2 + 4*b^5*c3rbar*d^2 + 15*c4rbar*d^2 + 60*b*
                c4rbar*d^2 + 153*b^2*c4rbar*d^2 - 36*b^3*c4rbar*d^2 - 3*b^4*
                c4rbar*d^2 + 48*b^5*c4rbar*d^2 + 3*b^6*c4rbar*d^2 + 3*c4rbar*
                d^3 + 42*b*c4rbar*d^3 + 39*b^2*c4rbar*d^3 + 60*b^3*c4rbar*
                d^3 + 9*b^4*c4rbar*d^3 - 6*b^5*c4rbar*d^3 - 3*b^6*c4rbar*
                d^3 - 18*c4rbar*d^4 - 24*b*c4rbar*d^4 - 60*b^2*c4rbar*d^4 - 
               24*b^3*c4rbar*d^4 - 18*b^4*c4rbar*d^4 + 6*c4rbar*d^5 + 12*b^2*
                c4rbar*d^5 + 6*b^4*c4rbar*d^5 + 8*(-1 + b)^2*(1 + b)^3*c1rbar*
                (-2 - d + d^2) + (-1 + b)*(1 + b)^2*c2rbar*(2 + d - d^2 - 
                 4*b^2*(1 + d) - 2*b^3*(1 + d) + b^5*(1 + d) + 
                 b^4*(-2 - d + d^2) + b*(1 + 5*d + 4*d^2)))*M)/
            (36864*(-1 + b)^2*b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2)) + 
         (a*(3*b^17*(-2 + d)^2*(46 - 21*d + 5*d^2) - 3*(-2 + d)^3*
             (7 + 27*d + 20*d^2) - 3*b*(-2 + d)^2*(46 - 61*d - 47*d^2 + 
              60*d^3) + b^7*(-46872 + 25436*d + 27420*d^2 - 20758*d^3 + 
              10830*d^4 - 4876*d^5) + b^16*(1272 - 2188*d + 958*d^2 - 
              69*d^3 + 29*d^4 - 20*d^5) + 2*b^15*(-3204 + 5210*d - 3198*d^2 + 
              887*d^3 - 123*d^4 + 14*d^5) + 6*b^12*(8920 - 10124*d + 
              450*d^2 + 2997*d^3 - 993*d^4 + 60*d^5) + 
            2*b^5*(43464 - 43012*d - 10290*d^2 + 25865*d^3 - 8439*d^4 + 
              86*d^5) + 2*b^2*(-4812 + 3934*d - 730*d^2 + 549*d^3 - 539*d^4 + 
              128*d^5) + 2*b^14*(-8388 + 9986*d - 3970*d^2 + 1147*d^3 - 
              641*d^4 + 168*d^5) + 2*b^13*(888 - 8380*d + 6426*d^2 + 
              359*d^3 - 1209*d^4 + 194*d^5) + 2*b^3*(-1212 - 1882*d - 
              4806*d^2 + 8633*d^3 - 3897*d^4 + 506*d^5) + 
            6*b^6*(2076 - 3806*d + 4838*d^2 - 2005*d^3 - 873*d^4 + 728*d^5) + 
            2*b^11*(43212 - 39086*d - 13770*d^2 + 25051*d^3 - 8691*d^4 + 
              766*d^5) - 4*b^9*(19104 - 20200*d + 216*d^2 + 6470*d^3 - 
              3645*d^4 + 1055*d^5) + 2*b^4*(29400 - 32092*d - 11278*d^2 + 
              24457*d^3 - 9773*d^4 + 1404*d^5) + 4*b^8*(-26136 + 26304*d + 
              7888*d^2 - 13571*d^3 + 923*d^4 + 1532*d^5) + 
            2*b^10*(11580 - 13254*d - 3670*d^2 + 10463*d^3 - 6953*d^4 + 
              2128*d^5))*hA^4)/(110592*(-1 + b)^4*b^4*(1 + b)^3*(1 + b^2)*
           (-2 + d)*(-1 + d)^3*(1 + d)*F^2*M*Pi^2))*B0i[bb0, M^2/a^2, 0, 
         (b^2*M^2)/a^2] + 
       (hA^2*(-((1 + b)^2*(-((2*c3rbar - c4rbar)*(1 - 6*b^2 + b^4 + 2*b*d + 
                  2*b^3*d)) + (-1 + b^2)*c2rbar*(1 - 6*b^2 + b^4 + 
                 2*b*(-1 + d) + 2*b^3*(1 + d))))/(1536*(-1 + b)*b^4*
             (-1 + d)^2*F^2*Pi^2) - (a*(1 - 4*b - 4*b^5 + b^6 - 
              8*b^3*(-3 + 2*d) + b^2*(3 - 8*d + 4*d^2) + b^4*(3 - 8*d + 
                4*d^2))*gA^2)/(96*(-1 + b^2)^4*(-2 + d)*(-1 + d)*F^2*M*
             Pi^2)) + (a*(2*(-2 + d)^2 + b*(32 - 14*d - 15*d^2 + 7*d^3) + 
            b^15*(-110 + 275*d - 242*d^2 + 75*d^3) + 
            b^10*(-798 + 2345*d - 3193*d^2 + 2282*d^3 - 678*d^4) + 
            b^12*(360 + 44*d - 1356*d^2 + 1506*d^3 - 516*d^4) + 
            b^14*(-230 + 329*d - 183*d^2 + 140*d^3 - 66*d^4) + 
            b^6*(302 - 221*d - 137*d^2 + 136*d^3 - 30*d^4) + 
            b^7*(-474 + 1297*d - 1170*d^2 + 365*d^3 - 8*d^4) + 
            2*b^4*(-20 - 122*d + 200*d^2 - 79*d^3 + 6*d^4) + 
            b^2*(-42 + 107*d - 71*d^2 + 2*d^3 + 6*d^4) + 
            b^5*(584 - 1082*d + 703*d^2 - 175*d^3 + 12*d^4) + 
            b^3*(-234 + 233*d + 8*d^2 - 57*d^3 + 12*d^4) + 
            b^13*(-504 + 1146*d - 847*d^2 + 143*d^3 + 60*d^4) + 
            b^9*(-2672 + 6350*d - 4897*d^2 + 1049*d^3 + 120*d^4) - 
            2*b^8*(548 - 1384*d + 1315*d^2 - 606*d^3 + 132*d^4) + 
            b^11*(-206 + 1011*d - 708*d^2 - 383*d^3 + 316*d^4))*hA^4)/
          (9216*(-1 + b)^4*b^6*(1 + b)^3*(1 + b^2)*(-2 + d)*(-1 + d)^3*F^2*M*
           Pi^2))*B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] + 
       ((-2 + b^6*(-2 + d) + d + b^2*(-6 + 7*d) + b^4*(-6 + 7*d) - 
          4*b^3*(-3 + d^2) - 2*b*(5 - 4*d + d^2) - 2*b^5*(5 - 4*d + d^2))*
         gA^2*hA^2*M*C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, M^2/a^2, 
          M^2/a^2])/(96*a*b*(-1 + b^2)^3*(-2 + d)*(-1 + d)*F^2*Pi^2) + 
       (5*b*(-3 + d)*d*g1*gA*hA^2*M*C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, 
          M^2/a^2, (b^2*M^2)/a^2])/(288*a*(-1 + b)*(-2 + d)*(-1 + d)^2*F^2*
         Pi^2) - (5*((-2 + d)^2*(-1 + d) + b^2*(-60 + 44*d - 8*d^2) - 
          2*b*(-2 + d)^2*(6 - 3*d + d^2) + 2*b^4*(28 - 4*d - 5*d^2 + d^3) + 
          4*b^6*(-27 + 39*d - 16*d^2 + 2*d^3) + b^8*(-28 + 40*d - 25*d^2 + 
            5*d^3) + 2*b^3*(-36 + 32*d - 6*d^2 - 3*d^3 + d^4) - 
          2*b^5*(-96 + 96*d - 34*d^2 - 5*d^3 + 3*d^4) - 
          2*b^7*(84 - 116*d + 78*d^2 - 31*d^3 + 5*d^4))*g1^2*hA^2*M*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(1728*a*(-1 + b)^3*(1 + b)^3*(-2 + d)*(-1 + d)^3*
         F^2*Pi^2) + ((3*(-2 + d)^2 + 3*b^12*(12 - 20*d + 9*d^2) + 
          b^7*(144 - 568*d + 700*d^2 - 318*d^3) + 
          b^9*(152 - 388*d + 458*d^2 - 207*d^3) + 
          b^3*(184 - 284*d + 154*d^2 - 39*d^3) + b^11*(56 - 44*d + 42*d^2 - 
            27*d^3) + b*(88 - 84*d + 26*d^2 - 3*d^3) + 
          2*b^2*(72 - 64*d + 15*d^2 + d^3) + 2*b^10*(136 - 184*d + 63*d^2 + 
            9*d^3) + 4*b^6*(184 - 308*d + 89*d^2 + 23*d^3) + 
          b^4*(268 - 500*d + 181*d^2 + 24*d^3) + 
          3*b^8*(108 - 172*d + 15*d^2 + 40*d^3) - 
          2*b^5*(-72 + 212*d - 206*d^2 + 87*d^3))*hA^4*M*
         C0i[cc0, (b^2*M^2)/a^2, 0, M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (2304*a*(-1 + b)^3*b^3*(1 + b)^2*(1 + b^2)*(-2 + d)*(-1 + d)^2*F^2*
         Pi^2), deltae19qTo4Delta -> 
      (deltae36qTo4Delta + 4*deltae38qTo4Delta)/2 + 
       (gA*hA*(-(a^2*(4*b^5*d*(-38 - 13*d + 31*d^2 - 5*d^4 + d^5) + 2*b^7*d*
                (-16 + 4*d + 20*d^2 - 5*d^3 - 4*d^4 + d^5) + 2*b^6*d*
                (48 + 22*d - 43*d^2 - 11*d^3 + 7*d^4 + d^5) + 2*b*
                (78 - 185*d - 64*d^2 + 186*d^3 - 64*d^4 - d^5 + 2*d^6) - 2*
                b^3*(102 - 273*d - 78*d^2 + 180*d^3 - 5*d^4 - 27*d^5 + 
                 5*d^6) - 3*(72 - 60*d + 54*d^2 - 35*d^3 + 37*d^4 - 25*d^5 + 
                 5*d^6) - b^4*(12 + 230*d + 194*d^2 - 125*d^3 - 97*d^4 + 
                 15*d^5 + 11*d^6) + 2*b^2*(42 + 109*d + 12*d^2 + 72*d^3 - 
                 54*d^4 - 25*d^5 + 12*d^6))*LECb4)/(768*(-1 + b)^3*b^2*
             (1 + b)^2*(-3 + d)*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^2*Pi^2) - 
           (a^2*(-528 + 500*d - 456*d^2 + 275*d^3 - 203*d^4 + 125*d^5 - 
              25*d^6 + 2*b^6*d*(184 + 46*d - 179*d^2 - 8*d^3 + 31*d^4 - 
                2*d^5) + 2*b^5*d*(-108 - 58*d + 76*d^2 + 15*d^3 - 10*d^4 + 
                d^5) + 6*b^7*d*(-16 + 4*d + 20*d^2 - 5*d^3 - 4*d^4 + d^5) - 
              b^4*(96 + 860*d + 312*d^2 - 665*d^3 - 111*d^4 + 105*d^5 + 
                3*d^6) + 2*b*(24 - 140*d - 202*d^2 + 313*d^3 - 62*d^4 - 
                23*d^5 + 6*d^6) - 2*b^3*(216 - 504*d - 224*d^2 + 385*d^3 + 
                10*d^4 - 61*d^5 + 10*d^6) + 2*b^2*(-24 + 612*d - 94*d^2 - 
                59*d^3 - 42*d^4 - 25*d^5 + 16*d^6))*LECb5)/(1536*(-1 + b)^3*
             b^2*(1 + b)^2*(-3 + d)*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^2*
             Pi^2)) + hA^2*((-5*a^3*((-2 + d)^4*(-6 - 7*d + d^3) + 
              b*(-2 + d)^2*(84 - 4*d + 61*d^2 - 38*d^3 + 5*d^4) + 
              2*b^10*(-2 + d)^2*d*(-36 - 10*d + 32*d^2 - 5*d^4 + d^5) + 
              2*b^9*(-2 + d)^2*d*(44 + 32*d - 35*d^2 - 22*d^3 + 3*d^4 + 
                2*d^5) - b^2*(-2 + d)^2*(120 - 110*d + 139*d^2 - 52*d^3 + 
                51*d^4 - 34*d^5 + 6*d^6) + b^5*(-4464 + 9360*d - 808*d^2 - 
                6368*d^3 + 3103*d^4 + 404*d^5 - 609*d^6 + 150*d^7 - 12*d^8) + 
              b^8*(-240 + 1144*d - 368*d^2 - 1162*d^3 + 839*d^4 + 31*d^5 - 
                167*d^6 + 47*d^7 - 4*d^8) + b^6*(-96 - 712*d + 36*d^2 + 
                1270*d^3 - 853*d^4 - 68*d^5 + 195*d^6 - 52*d^7 + 4*d^8) + 
              b^4*(-624 + 1672*d - 376*d^2 - 310*d^3 - 425*d^4 + 532*d^5 - 
                145*d^6 - 4*d^7 + 4*d^8) - b^7*(144 + 2256*d - 1064*d^2 - 
                2424*d^3 + 1423*d^4 + 334*d^5 - 309*d^6 + 32*d^7 + 4*d^8) + 
              b^3*(-1104 + 1600*d - 2616*d^2 + 1848*d^3 + 511*d^4 - 
                1262*d^5 + 635*d^6 - 140*d^7 + 12*d^8))*g1*gA)/
            (4608*(-1 + b)^4*b^4*(1 + b)^3*(-3 + d)*(-2 + d)*(-1 + d)^3*d*
             (1 + d)*(2 + d)*F^2*M^3*Pi^2) - 
           (a^3*(2*b^9*d*(60 + 322*d - 220*d^2 - 407*d^3 + 176*d^4 + 64*d^5 - 
                34*d^6 + 3*d^7) - 3*(504 - 596*d + 406*d^2 - 67*d^3 - 
                199*d^4 + 165*d^5 - 51*d^6 + 6*d^7) + 2*b^8*d*(-1260 + 
                1138*d + 1150*d^2 - 1465*d^3 + 145*d^4 + 266*d^5 - 89*d^6 + 
                7*d^7) - b*(3888 - 6180*d + 1064*d^2 + 3217*d^3 - 2191*d^4 + 
                847*d^5 - 241*d^6 + 28*d^7) - 3*b^4*(24 + 3012*d - 2250*d^2 - 
                3093*d^3 + 2685*d^4 + 325*d^5 - 533*d^6 + 68*d^7 + 2*d^8) - 
              b^3*(72 - 2160*d + 3140*d^2 + 3529*d^3 - 7093*d^4 + 907*d^5 + 
                1247*d^6 - 296*d^7 + 6*d^8) + 3*b^5*(-288 + 996*d + 
                1484*d^2 - 1729*d^3 - 1447*d^4 + 849*d^5 + 233*d^6 - 
                128*d^7 + 6*d^8) + 3*b^6*(-288 + 2688*d - 1610*d^2 - 
                2983*d^3 + 2523*d^4 + 295*d^5 - 563*d^6 + 72*d^7 + 10*d^8) - 
              b^7*(360 + 2136*d + 988*d^2 - 3253*d^3 - 1535*d^4 + 1337*d^5 + 
                205*d^6 - 184*d^7 + 18*d^8) - b^2*(2736 - 10248*d + 
                3074*d^2 + 10223*d^3 - 8483*d^4 + 1049*d^5 + 979*d^6 - 
                376*d^7 + 38*d^8))*gA^2)/(4608*b^2*(-1 + b^2)^4*(-3 + d)*
             (-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) - 
           (a^2*(a*b^3*(4 + d)*(-96 + 236*d - 164*d^2 + 29*d^3 - 23*d^4 + 
                23*d^5 - 5*d^6 + 2*b^6*d*(20 - 4*d - 31*d^2 - 2*d^3 + 
                  5*d^4) + 4*b^5*d*(-24 + 2*d + 29*d^2 - 3*d^3 - 5*d^4 + 
                  d^5) + b^3*(-96 + 200*d + 64*d^2 - 274*d^3 + 18*d^4 + 
                  50*d^5 - 10*d^6) + b^4*(-96 - 60*d + 92*d^2 + 67*d^3 + 
                  7*d^4 - 7*d^5 - 3*d^6) + 2*b*(-48 + 76*d - 44*d^2 + 
                  47*d^3 + 5*d^4 - 15*d^5 + 3*d^6) + 2*b^2*(-48 + 156*d - 
                  104*d^2 + 7*d^3 + 10*d^4 - 13*d^5 + 4*d^6)) + 
              (-((c2rbar + 2*c3rbar - c4rbar)*d*(48 + 44*d - 20*d^2 - 
                   15*d^3 + 2*d^4 + d^5)) - b*(c2rbar + 2*c3rbar - c4rbar)*d*
                 (72 + 54*d - 47*d^2 - 26*d^3 + 5*d^4 + 2*d^5) + 
                b^10*c2rbar*d*(120 + 194*d + 21*d^2 - 81*d^3 - 23*d^4 + 
                  7*d^5 + 2*d^6) - b^2*(-24 - 34*d - 7*d^2 + 4*d^3 + d^4)*
                 (c2rbar*(-8 + 19*d - 11*d^2 + 2*d^3) + (2*c3rbar - c4rbar)*
                   (-8 + 13*d - 8*d^2 + 2*d^3)) - b^8*(-24 - 34*d - 7*d^2 + 
                  4*d^3 + d^4)*(2*c3rbar*d*(-1 - 3*d + 2*d^2) + c4rbar*
                   (24 - 115*d + 95*d^2 - 18*d^3) + c2rbar*(20 - 32*d + 
                    5*d^2 + 4*d^3)) + b^4*(-12 + d + d^2)*(-208*c3rbar + 
                  72*c4rbar + 252*c3rbar*d + 74*c4rbar*d - 82*c3rbar*d^2 + 
                  101*c4rbar*d^2 - 2*c3rbar*d^3 - 95*c4rbar*d^3 - 60*c4rbar*
                   d^4 + 4*c3rbar*d^5 + 22*c4rbar*d^5 - 32*c1rbar*(1 + d)^2*
                   (-4 + d^2) + 2*c2rbar*(-56 + 4*d + 59*d^2 - 12*d^3 - 
                    9*d^4 + 2*d^5)) + b^5*(4 + d)*(720*c3rbar + 24*c4rbar - 
                  1076*c3rbar*d + 650*c4rbar*d + 338*c3rbar*d^2 - 465*c4rbar*
                   d^2 - 444*c3rbar*d^3 + 78*c4rbar*d^3 + 250*c3rbar*d^4 + 
                  67*c4rbar*d^4 + 92*c3rbar*d^5 - 110*c4rbar*d^5 - 
                  48*c3rbar*d^6 + 32*c4rbar*d^6 + 32*c1rbar*(12 - 28*d + 
                    41*d^2 + 67*d^3 - 35*d^4 - 15*d^5 + 6*d^6) + 4*c2rbar*
                   (72 - 240*d - 123*d^2 + 221*d^3 - 10*d^4 - 35*d^5 + 
                    7*d^6)) + b^9*(8 + 14*d + 7*d^2 + d^3)*
                 (c2rbar*(-48 - 143*d + 215*d^2 - 90*d^3 + 12*d^4) + 
                  8*(8*c1rbar*d^2*(6 - 5*d + d^2) + c4rbar*(9 + 10*d - 
                      18*d^2 + 5*d^3) - 2*c3rbar*(-18 + 13*d + 2*d^2 - 
                      4*d^3 + d^4))) + b^6*(-12 + d + d^2)*(32*c1rbar*
                   (1 + d)^2*(-4 + d^2) + 2*c2rbar*(52 + 12*d - 56*d^2 - 
                    3*d^3 + 13*d^4) + (2 + d)*(c4rbar*(44 - 161*d - 89*d^2 + 
                      186*d^3 - 42*d^4) + 2*c3rbar*(-36 + 57*d - 23*d^2 - 
                      2*d^3 + 2*d^4))) - b^3*(-3 + d)*(64*c1rbar*(-16 - 4*d + 
                    4*d^2 - 15*d^3 - 4*d^4 + 4*d^5 + d^6) + 2*c2rbar*
                   (-112 + 92*d + 236*d^2 - 53*d^3 - 83*d^4 + 6*d^5 + 
                    4*d^6) - (4 + d)*(c4rbar*(104 - 134*d - 11*d^2 + 37*d^3 + 
                      30*d^4 - 20*d^5) + 2*c3rbar*(-104 + 86*d - 117*d^2 + 
                      23*d^3 + 2*d^4 + 8*d^5))) - b^7*(4 + d)*
                 (32*c1rbar*(-12 - 20*d + 71*d^2 + 57*d^3 - 41*d^4 - 13*d^5 + 
                    6*d^6) + 2*c2rbar*(-12 - 548*d - 149*d^2 + 450*d^3 - 
                    29*d^4 - 76*d^5 + 16*d^6) - (2 + d)*(c4rbar*(-168 - 
                      299*d + 264*d^2 + 25*d^3 + 2*d^4 - 12*d^5) + 2*c3rbar*
                     (-144 - 245*d + 348*d^2 - 37*d^3 - 78*d^4 + 24*d^5))))*
               M))/(1536*(-1 + b)^3*b^5*(1 + b)^2*(-3 + d)*(-1 + d)^2*d*
             (1 + d)*(2 + d)*(4 + d)*F^2*M^3*Pi^2)) - 
         (a^3*(-2*(-2 + d)^3*d*(-24 - 34*d - 7*d^2 + 4*d^3 + d^4) - 
            b*(-2 + d)^2*d*(408 + 338*d - 293*d^2 - 240*d^3 + 2*d^4 + 
              22*d^5 + 3*d^6) + 16*b^14*(-1296 - 372*d + 1560*d^2 + 5*d^3 - 
              617*d^4 + 130*d^5 + 85*d^6 - 35*d^7 - 2*d^8 + 2*d^9) - 
            2*b^2*(768 - 496*d - 412*d^2 + 464*d^3 - 433*d^4 + 171*d^5 + 
              142*d^6 - 84*d^7 - 5*d^8 + 5*d^9) + b^9*(-79872 + 273632*d - 
              254808*d^2 + 71508*d^3 - 18142*d^4 + 31947*d^5 - 3800*d^6 - 
              14142*d^7 + 5130*d^8 + 631*d^9 - 324*d^10) + 
            b^11*(-28032 + 80288*d - 86560*d^2 + 18392*d^3 + 6884*d^4 + 
              20262*d^5 - 9742*d^6 - 9020*d^7 + 4536*d^8 + 382*d^9 - 
              270*d^10) + b^13*(-25344 + 8352*d + 39304*d^2 - 23868*d^3 - 
              16838*d^4 + 16439*d^5 - 78*d^6 - 3350*d^7 + 718*d^8 + 147*d^9 - 
              42*d^10) + 4*b^6*(-12960 + 35160*d - 47804*d^2 + 35872*d^3 - 
              10944*d^4 - 958*d^5 + 631*d^6 + 223*d^7 - 49*d^8 - 13*d^9 + 
              2*d^10) - 2*b^3*(7680 - 9568*d - 2896*d^2 + 3916*d^3 + 
              3368*d^4 - 2489*d^5 - 399*d^6 + 396*d^7 + 20*d^8 - 31*d^9 + 
              3*d^10) - 2*b^4*(1536 - 6704*d + 6060*d^2 - 3540*d^3 + 
              5689*d^4 - 3568*d^5 - 441*d^6 + 750*d^7 - 40*d^8 - 48*d^9 + 
              6*d^10) + 2*b^12*(-9984 + 26320*d - 10572*d^2 - 1304*d^3 - 
              5095*d^4 + 1254*d^5 + 2985*d^6 - 840*d^7 - 242*d^8 + 52*d^9 + 
              6*d^10) - b^5*(6912 - 36768*d + 119848*d^2 - 129444*d^3 + 
              49270*d^4 + 1311*d^5 - 5158*d^6 + 886*d^7 + 206*d^8 - 121*d^9 + 
              18*d^10) - 4*b^7*(17184 - 54424*d + 63576*d^2 - 42160*d^3 + 
              21237*d^4 - 5290*d^5 - 2596*d^6 + 2123*d^7 - 284*d^8 - 
              113*d^9 + 27*d^10) + 2*b^8*(-41472 + 102432*d - 138120*d^2 + 
              130484*d^3 - 62912*d^4 - 6662*d^5 + 16955*d^6 - 2332*d^7 - 
              1413*d^8 + 172*d^9 + 48*d^10) + 2*b^10*(-15936 + 79712*d - 
              91476*d^2 + 55976*d^3 - 23817*d^4 - 10569*d^5 + 14824*d^6 - 
              938*d^7 - 1859*d^8 + 127*d^9 + 76*d^10))*hA^4)/
          (9216*(-1 + b)^4*b^7*(1 + b)^3*(1 + b^2)*(-3 + d)*(-2 + d)*
           (-1 + d)^3*d*(1 + d)*(2 + d)*(4 + d)*F^2*M^3*Pi^2))*A0[M^2/a^2] + 
       (hA*(g1*((5*a^2*(-3*(-2 + d)^2*d*(-1 + 6*d) + 6*b^8*d*(6 - 7*d + 
                  d^3) + 3*b^7*d*(-36 + 46*d - 8*d^2 - 6*d^3 + d^4) - 
                3*b*d*(-44 + 104*d - 45*d^2 - 6*d^3 + 4*d^4) + 
                b^4*d*(-312 + 342*d + 523*d^2 - 690*d^3 + 254*d^4 - 30*d^5) + 
                b^3*(240 - 876*d + 198*d^2 + 934*d^3 - 852*d^4 + 275*d^5 - 
                  30*d^6) + b^5*(-432 + 1380*d - 900*d^2 - 93*d^3 + 196*d^4 - 
                  42*d^5 + 2*d^6) + b^6*(144 - 408*d + 252*d^2 - 12*d^3 - 
                  2*d^4 - 9*d^5 + 2*d^6) + b^2*(48 - 624*d + 1368*d^2 - 
                  1154*d^3 + 448*d^4 - 85*d^5 + 8*d^6))*LECb4)/
              (110592*(-1 + b)*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
             (5*a^2*(-6*(-2 + d)^2*d*(1 + 4*d + 2*d^2) + 3*b^6*d*(16 - 18*d + 
                  d^2 + 12*d^3 - 5*d^4) + 9*b^7*d*(8 - 4*d - 2*d^2 - d^3 + 
                  d^4) - 3*b*d*(-12 + 46*d + 2*d^2 - 17*d^3 + 3*d^4) + 
                2*b^4*(96 - 384*d + 78*d^2 + 223*d^3 - 92*d^4 + 2*d^5 + 
                  2*d^6) - b^3*(336 + 240*d - 824*d^2 + 314*d^3 + 27*d^4 - 
                  35*d^5 + 8*d^6) + b^5*(288 - 516*d + 90*d^2 + 134*d^3 + 
                  101*d^4 - 95*d^5 + 16*d^6) - b^2*(96 + 336*d - 314*d^2 + 
                  83*d^3 + 60*d^4 - 71*d^5 + 20*d^6))*LECb5)/
              (110592*b^4*(-1 + d)^3*d*(1 + d)*F^2*M^2*Pi^2)) + 
           gA*((a^2*(2*b^10*d*(36 + 48*d - d^2 - 16*d^3 - 2*d^4 + d^5) - 
                b^9*d*(24 + 92*d - 58*d^2 - 53*d^3 + 4*d^4 + 3*d^5) + 
                b^8*(288 - 48*d - 588*d^2 - 52*d^3 + 149*d^4 + 16*d^5 - 
                  5*d^6) + b*d*(248 + 100*d + 70*d^2 + 181*d^3 - 72*d^4 - 
                  47*d^5 + 12*d^6) + d*(240 - 4*d + 68*d^2 + 37*d^3 - 
                  80*d^4 - 9*d^5 + 12*d^6) - 4*b^3*(232 - 76*d - 340*d^2 + 
                  212*d^3 + 179*d^4 - 58*d^5 - 26*d^6 + 3*d^7) + 
                4*b^6*(-176 - 36*d + 250*d^2 + 22*d^3 + 29*d^4 - 13*d^5 - 
                  19*d^6 + 3*d^7) + 4*b^7*(-24 + 44*d + 252*d^2 - 54*d^3 - 
                  91*d^4 - 8*d^5 + 4*d^6 + 3*d^7) - 2*b^4*(-112 + 176*d - 
                  536*d^2 + 436*d^3 + 81*d^4 + 36*d^5 - 75*d^6 + 6*d^7) - 
                2*b^2*(-480 + 460*d + 212*d^2 + 191*d^3 - 138*d^4 - 96*d^5 + 
                  31*d^6 + 6*d^7) - 2*b^5*(-640 + 288*d + 1124*d^2 - 20*d^3 - 
                  615*d^4 + 62*d^5 + 35*d^6 + 6*d^7))*LECb4)/(12288*(-1 + b)^
                3*b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^2*Pi^2) + 
             (a^2*(-2*b^9*d*(8 + 24*d - 26*d^2 - 16*d^3 + 3*d^4 + d^5) + 
                b^10*d*(48 + 64*d - 8*d^2 - 28*d^3 - d^4 + 3*d^5) + 
                b^8*(192 - 32*d - 552*d^2 - 28*d^3 + 146*d^4 + 9*d^5 - 
                  5*d^6) + 2*b*d*(56 + 80*d + 130*d^2 + 22*d^3 - 49*d^4 - 
                  9*d^5 + 4*d^6) + d*(320 + 24*d + 12*d^2 - 2*d^3 - 55*d^4 - 
                  d^5 + 8*d^6) + b^2*(1280 - 1840*d - 576*d^2 + 472*d^3 + 
                  184*d^4 + 23*d^5 - 33*d^6 - 8*d^7) - 4*b^3*(48 - 24*d - 
                  180*d^2 + 248*d^3 + 101*d^4 - 67*d^5 - 14*d^6 + 2*d^7) + 
                4*b^7*(-16 + 56*d + 188*d^2 - 36*d^3 - 79*d^4 - 7*d^5 + 
                  6*d^6 + 2*d^7) - 4*b^5*(-320 + 296*d + 428*d^2 - 110*d^3 - 
                  225*d^4 + 34*d^5 + 15*d^6 + 2*d^7) - 2*b^4*(-288 + 144*d - 
                  584*d^2 + 904*d^3 - 56*d^4 - 71*d^5 - 35*d^6 + 4*d^7) + 
                2*b^6*(-128 - 448*d + 640*d^2 + 296*d^3 - 78*d^4 - 59*d^5 - 
                  17*d^6 + 4*d^7))*LECb5)/(12288*(-1 + b)^3*b^2*(1 + b)^
                2*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^2*Pi^2))) + 
         hA^2*((-5*a^3*(-3*(-2 + d)^3*d^2*(-462 - 215*d + 54*d^2 + 23*d^3) - 
              6*b*(-2 + d)^2*d*(-396 + 534*d + 724*d^2 - 265*d^3 - 136*d^4 + 
                43*d^5) + 12*b^2*(-5376 + 1144*d + 7632*d^2 - 8178*d^3 + 
                3348*d^4 + 313*d^5 - 982*d^6 + 407*d^7 - 62*d^8 + 2*d^9) + 
              3*b^16*d*(-7776 - 4176*d + 8052*d^2 + 2268*d^3 - 2975*d^4 - 
                414*d^5 + 502*d^6 + 15*d^7 - 35*d^8 + 3*d^9) + 
              6*b^15*d*(-2784 - 6344*d + 1308*d^2 + 6234*d^3 - 817*d^4 - 
                1942*d^5 + 410*d^6 + 175*d^7 - 61*d^8 + 5*d^9) + 
              b^4*(144000 - 205152*d + 206496*d^2 + 229628*d^3 - 523180*d^4 + 
                240931*d^5 + 52217*d^6 - 70346*d^7 + 17102*d^8 - 517*d^9 - 
                171*d^10) + b^12*(259200 - 232992*d - 203232*d^2 + 
                275492*d^3 + 26204*d^4 - 83627*d^5 - 39145*d^6 + 41338*d^7 + 
                1082*d^8 - 7891*d^9 + 2403*d^10 - 240*d^11) + 
              2*b^14*(-46656 + 53280*d + 67920*d^2 - 68244*d^3 - 19160*d^4 + 
                25241*d^5 + 3109*d^6 - 5224*d^7 + 106*d^8 + 551*d^9 - 
                135*d^10 + 12*d^11) - 2*b^3*(-30528 + 164928*d - 196896*d^2 + 
                1760*d^3 + 170916*d^4 - 136658*d^5 + 26551*d^6 + 17824*d^7 - 
                12371*d^8 + 3314*d^9 - 440*d^10 + 24*d^11) + 2*b^13*(-33408 - 
                21264*d + 129456*d^2 + 57048*d^3 - 128500*d^4 - 15885*d^5 + 
                52112*d^6 - 9030*d^7 - 5395*d^8 + 2355*d^9 - 369*d^10 + 
                24*d^11) + b^8*(-52992 - 926304*d + 2396544*d^2 - 
                229644*d^3 - 2475284*d^4 + 1604873*d^5 + 140725*d^6 - 
                390670*d^7 + 94480*d^8 + 2753*d^9 - 2241*d^10 + 48*d^11) - 
              2*b^6*(12096 - 282432*d + 678480*d^2 + 34924*d^3 - 811328*d^4 + 
                470291*d^5 + 73075*d^6 - 128812*d^7 + 27526*d^8 + 2593*d^9 - 
                1161*d^10 + 60*d^11) + 4*b^10*(-42048 + 230952*d - 
                403824*d^2 - 27770*d^3 + 444112*d^4 - 255694*d^5 - 
                15767*d^6 + 52217*d^7 - 15800*d^8 + 2455*d^9 - 513*d^10 + 
                72*d^11) + 2*b^5*(-155520 + 368400*d - 290592*d^2 + 
                88864*d^3 + 202232*d^4 - 302449*d^5 + 120662*d^6 + 
                20714*d^7 - 30985*d^8 + 10399*d^9 - 1677*d^10 + 120*d^11) - 
              2*b^11*(-164160 - 345408*d + 853296*d^2 + 141544*d^3 - 
                833632*d^4 + 344684*d^5 + 87263*d^6 - 100252*d^7 + 
                25343*d^8 + 1576*d^9 - 1950*d^10 + 264*d^11) - 
              2*b^7*(-316800 + 89184*d + 366744*d^2 + 324300*d^3 - 
                566326*d^4 - 85581*d^5 + 311144*d^6 - 94998*d^7 - 27679*d^8 + 
                22095*d^9 - 4827*d^10 + 384*d^11) + 2*b^9*(-322560 - 
                361104*d + 1079304*d^2 + 337292*d^3 - 1224222*d^4 + 
                339430*d^5 + 302371*d^6 - 178976*d^7 + 5917*d^8 + 17486*d^9 - 
                5186*d^10 + 528*d^11))*g1^2)/(1327104*(-1 + b)^4*b^6*
             (1 + b)^4*(-3 + d)*(-1 + d)^4*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) + 
           (5*a^3*(-3*(-2 + d)^3*d*(-8 - 16*d + 13*d^3 + 5*d^4) + 
              3*b^13*(-2 + d)^2*d*(72 + 104*d - 6*d^2 - 54*d^3 - 15*d^4 + 
                d^5) - 3*b*(-2 + d)^2*d*(112 + 200*d + 116*d^2 - 72*d^3 - 
                49*d^4 + 7*d^5 + 4*d^6) + 6*b^2*(-2 + d)^2*(32 + 236*d + 
                184*d^2 - 17*d^3 - 69*d^4 + 5*d^5 + 13*d^6) + 
              2*b^11*(-2 + d)^2*(432 - 84*d - 1416*d^2 - 297*d^3 + 518*d^4 + 
                161*d^5 - 27*d^6 - 8*d^7 + d^8) + b^12*d*(-480 + 96*d + 
                1392*d^2 - 688*d^3 - 506*d^4 + 226*d^5 + 79*d^6 - 23*d^7 - 
                8*d^8 + 2*d^9) + b^4*(15744 - 40608*d + 1248*d^2 + 
                39472*d^3 - 11960*d^4 - 16470*d^5 + 8646*d^6 + 1017*d^7 - 
                1425*d^8 + 308*d^9 - 22*d^10) + 12*b^7*(6432 - 7808*d - 
                2144*d^2 + 3456*d^3 - 618*d^4 + 1016*d^5 - 862*d^6 + 41*d^7 + 
                123*d^8 - 35*d^9 + 3*d^10) + 4*b^6*(-2400 + 10848*d + 
                2544*d^2 - 23472*d^3 + 10366*d^4 + 6758*d^5 - 4219*d^6 - 
                487*d^7 + 635*d^8 - 109*d^9 + 4*d^10) - 2*b^3*(3456 - 
                4368*d - 3168*d^2 - 1432*d^3 + 4520*d^4 + 715*d^5 - 
                2294*d^6 + 451*d^7 + 283*d^8 - 118*d^9 + 11*d^10) + 
              3*b^8*(6528 - 16960*d - 288*d^2 + 19728*d^3 - 4536*d^4 - 
                8188*d^5 + 3142*d^6 + 727*d^7 - 355*d^8 - 20*d^9 + 12*d^10) + 
              b^5*(18816 - 17376*d - 12096*d^2 + 8400*d^3 + 560*d^4 + 
                54*d^5 - 1002*d^6 + 729*d^7 + 69*d^8 - 132*d^9 + 16*d^10) - 
              2*b^10*(960 - 3504*d - 1392*d^2 + 6200*d^3 - 892*d^4 - 
                1959*d^5 - 141*d^6 + 549*d^7 + 45*d^8 - 98*d^9 + 16*d^10) - 
              b^9*(6528 + 3648*d - 38880*d^2 + 15008*d^3 + 15296*d^4 - 
                2024*d^5 - 6116*d^6 + 919*d^7 + 1027*d^8 - 352*d^9 + 
                32*d^10))*g1*gA)/(221184*(-1 + b)^4*b^4*(1 + b)^3*(-2 + d)*
             (-1 + d)^3*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) - 
           (a^3*(4*b^9*d*(-152 - 48*d + 144*d^2 + 17*d^3 - 22*d^4 + d^5) + 
              b^10*d*(144 + 192*d - 8*d^2 - 80*d^3 - 19*d^4 + 8*d^5 + 
                3*d^6) + 4*b*d*(216 - 48*d + 24*d^2 + 151*d^3 - 96*d^4 - 
                37*d^5 + 18*d^6) + d*(-1200 - 224*d + 728*d^2 + 72*d^3 - 
                263*d^4 + 44*d^5 + 39*d^6 - 12*d^7) - 8*b^3*(528 - 144*d - 
                1084*d^2 + 478*d^3 + 345*d^4 - 151*d^5 - 29*d^6 + 9*d^7) + 
              8*b^7*(-304 + 304*d + 316*d^2 - 326*d^3 - 51*d^4 + 13*d^5 - 
                9*d^6 + 9*d^7) - 8*b^5*(-192 + 224*d + 424*d^2 - 80*d^3 - 
                408*d^4 + 105*d^5 + 2*d^6 + 9*d^7) + b^2*(-4800 + 4400*d + 
                720*d^2 - 2336*d^3 + 1144*d^4 + 57*d^5 - 256*d^6 + 63*d^7) + 
              2*b^6*(-544 - 928*d + 1080*d^2 + 852*d^3 + 364*d^4 - 371*d^5 - 
                132*d^6 + 63*d^7) + b^8*(576 - 16*d - 1296*d^2 - 192*d^3 + 
                336*d^4 + 37*d^5 + 36*d^6 + 3*d^7 - 12*d^8) + 
              2*b^4*(608 + 3616*d - 1416*d^2 - 2764*d^3 + 52*d^4 + 465*d^5 + 
                216*d^6 - 117*d^7 + 12*d^8))*gA^2)/(49152*(-1 + b)^4*b^2*
             (1 + b)^2*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) + 
           (a^2*((-2 + d)^2*d*(-23 + 6*d) - 2*b*d^2*(-30 + 33*d - 11*d^2 + 
                d^3) + b^8*d*(-4 + 28*d - 29*d^2 + 8*d^3) + 2*b^7*d*(-14 + 
                19*d - 10*d^2 + d^4) - 2*b^2*(88 - 332*d + 473*d^2 - 
                264*d^3 + 52*d^4) + 2*b^5*(-56 + 158*d - 166*d^2 + 109*d^3 - 
                35*d^4 + 3*d^5) - 2*b^4*(72 - 6*d - 180*d^2 + 186*d^3 - 
                65*d^4 + 6*d^5) + 2*b^6*(-8 + 46*d - 111*d^2 + 108*d^3 - 
                44*d^4 + 6*d^5) + 2*b^3*(224 - 384*d + 161*d^2 + 98*d^3 - 
                96*d^4 + 21*d^5))*LECc11Delta)/(6144*(-1 + b)*b^4*(-1 + d)^3*
             d*F^2*M^2*Pi^2) + (a^2*((-2 + d)^2*d*(-71 + 27*d) - 
              2*b*d*(120 - 250*d + 161*d^2 - 37*d^3 + 2*d^4) + 
              b^8*d*(152 + 66*d - 153*d^2 + 21*d^3 + 10*d^4) + 
              2*b^7*d*(-38 + 113*d - 45*d^2 - 25*d^3 + 12*d^4) + 
              2*b^2*(-376 + 1084*d - 1456*d^2 + 833*d^3 - 179*d^4 + 5*d^5) + 
              2*b^6*(304 - 148*d - 392*d^2 + 431*d^3 - 133*d^4 + 7*d^5) - 
              2*b^5*(152 - 576*d + 702*d^2 - 333*d^3 + 25*d^4 + 14*d^5) - 
              2*b^4*(-96 + 818*d - 1335*d^2 + 882*d^3 - 240*d^4 + 17*d^5) + 
              2*b^3*(128 - 278*d + 47*d^2 + 281*d^3 - 227*d^4 + 52*d^5))*
             LECc12Delta)/(18432*(-1 + b)*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (a^2*(-((-2 + d)^2*d*(142 + 117*d + 23*d^2)) + 4*b*d*(-336 - 
                52*d + 104*d^2 - 11*d^3 - 5*d^4 + 6*d^5) + 2*b^9*d*(-156 + 
                484*d + 315*d^2 - 269*d^3 - 141*d^4 + 37*d^5 + 18*d^6) + 
              b^8*d*(-888 + 1204*d + 1590*d^2 - 471*d^3 - 751*d^4 + 38*d^5 + 
                100*d^6) + b^6*(-3552 + 7456*d + 1024*d^2 - 4576*d^3 + 
                226*d^4 + 852*d^5 - 50*d^6 - 36*d^7) - 2*b^2*(1136 - 1384*d - 
                404*d^2 + 736*d^3 + 73*d^4 - 158*d^5 - 13*d^6 + 14*d^7) - 
              2*b^3*(896 - 328*d + 562*d^2 - 1379*d^3 + 267*d^4 + 263*d^5 - 
                123*d^6 + 22*d^7) - 2*b^5*(1408 - 3916*d + 228*d^2 + 
                1075*d^3 + 609*d^4 - 263*d^5 - 139*d^6 + 26*d^7) + 
              2*b^7*(-624 + 2208*d - 110*d^2 - 1011*d^3 + 471*d^4 - 9*d^5 - 
                103*d^6 + 30*d^7) - 2*b^4*(-1024 + 752*d + 2032*d^2 - 
                3824*d^3 + 1696*d^4 + 245*d^5 - 313*d^6 + 34*d^7))*
             LECc13Delta)/(73728*b^6*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*M^2*
             Pi^2) + (a^2*(-2 + d)*(2*b^6*(-2 + d)*d^2 - 2*d*(2 - 3*d + 
                d^2) + 2*b^5*d*(2 - 5*d + 2*d^2) + b*d*(-4 + 7*d + 2*d^2 - 
                3*d^3) + b^2*(-16 + 43*d - 34*d^2 + 9*d^3) - 3*b^4*d*(4 - 
                8*d + 7*d^2 - 4*d^3 + d^4) + b^3*(16 - 39*d + 53*d^2 - 
                48*d^3 + 21*d^4 - 3*d^5))*LECc1Delta)/(384*(-1 + b)*b^4*
             (-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*((-2 + d)^2*d*(-46 - 21*d + d^2) + 2*b*d*(-156 + 88*d + 
                19*d^2 - 46*d^3 + 5*d^4 + 6*d^5) + 4*b^9*d*(-84 + 36*d + 
                65*d^2 - 21*d^3 - 19*d^4 + 3*d^5 + 2*d^6) + b^8*d*(-624 + 
                192*d + 550*d^2 - 73*d^3 - 183*d^4 + 4*d^5 + 20*d^6) - 
              2*b^7*(672 - 824*d - 290*d^2 + 433*d^3 - 58*d^4 - 53*d^5 + 
                24*d^6) - 4*b^2*(184 - 266*d + 29*d^2 + 74*d^3 - 13*d^4 - 
                7*d^5 - 2*d^6 + d^7) - 2*b^4*(-112 - 484*d + 966*d^2 - 
                952*d^3 + 423*d^4 + 45*d^5 - 74*d^6 + 2*d^7) + 
              2*b^3*(-368 + 784*d - 546*d^2 + 37*d^3 + 154*d^4 - 69*d^5 + 
                4*d^6 + 4*d^7) - 4*b^6*(624 - 822*d - 303*d^2 + 522*d^3 + 
                33*d^4 - 109*d^5 + 7*d^7) - 2*b^5*(544 - 1668*d + 704*d^2 + 
                305*d^3 - 28*d^4 - 49*d^5 - 32*d^6 + 8*d^7))*LECc2Delta)/
            (24576*b^6*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*M^2*Pi^2) + 
           (a^2*(-2 + d)*(2*b*d*(34 - 26*d + 9*d^2) + d*(62 - 61*d + 
                15*d^2) + 2*b^7*d*(1 - 6*d - d^2 + 2*d^3) + b^8*d*(-16 - 
                9*d + 5*d^2 + 2*d^3) - 2*b^5*(-4 + 30*d - 23*d^2 + 4*d^3 - 
                3*d^4 + d^5) - 2*b^6*(32 - 12*d - 10*d^2 + 6*d^3 - 3*d^4 + 
                d^5) - 2*b^2*(-76 + 174*d - 173*d^2 + 91*d^3 - 22*d^4 + 
                4*d^5) + 2*b^3*(-40 + 193*d - 229*d^2 + 130*d^3 - 47*d^4 + 
                9*d^5) + 2*b^4*(-8 - 35*d + 6*d^2 + 61*d^3 - 44*d^4 + 9*d^5))*
             LECc3Delta)/(3072*(-1 + b)*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (5*a^2*(-2 + d)*(-(d*(2 - 3*d + d^2)) + b*d*(6 - 7*d + 3*d^2) + 
              b^7*d*(-16 - 9*d + 5*d^2 + 2*d^3) + b^6*d*(-14 - 15*d + d^2 + 
                6*d^3) + b^4*(-56 + 42*d + 29*d^2 + 5*d^3 - 12*d^4) + 
              b^5*(-64 + 26*d + 23*d^2 + d^3 - 4*d^4) + b^3*(-8 - 112*d + 
                177*d^2 - 57*d^3 + 2*d^4) + b^2*(-8 + 62*d - 9*d^2 - 21*d^3 + 
                6*d^4))*LECc4Delta)/(18432*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (a^2*(a*(15*(-2 + d)^3*d*(8 + 14*d + 7*d^2 + d^3) - 
                30*b*(-2 + d)^2*d*(8 + 30*d + 35*d^2 + 15*d^3 + 2*d^4) + 
                3*b^10*d*(128 - 16*d + 100*d^2 - 24*d^3 - 49*d^4 + 7*d^5 + 
                  4*d^6) + b^8*(-2 + d)^2*(384 + 288*d + 56*d^2 - 914*d^3 - 
                  433*d^4 + 109*d^5 + 56*d^6 + 4*d^7) + 2*b^9*d*
                 (672 + 184*d + 460*d^2 + 654*d^3 - 405*d^4 - 303*d^5 + 
                  54*d^6 + 32*d^7 + 2*d^8) - 4*b^5*(1536 - 3808*d - 392*d^2 + 
                  5660*d^3 - 2310*d^4 - 1425*d^5 + 714*d^6 + 58*d^7 - 
                  34*d^8 + d^9) + 2*b^3*(1920 - 3744*d + 1904*d^2 + 
                  7172*d^3 - 3348*d^4 - 2103*d^5 + 792*d^6 + 132*d^7 - 
                  26*d^8 + d^9) - 2*b^6*(1152 + 800*d - 5648*d^2 + 3212*d^3 + 
                  2376*d^4 - 981*d^5 - 621*d^6 + 109*d^7 + 50*d^8 + d^9) - 
                2*b^7*(-2688 + 6752*d + 1168*d^2 - 5164*d^3 + 2868*d^4 + 
                  693*d^5 - 1044*d^6 + 40*d^7 + 74*d^8 + d^9) - 
                2*b^4*(-4608 + 8416*d + 4712*d^2 - 10340*d^3 - 2094*d^4 + 
                  3315*d^5 + 525*d^6 - 322*d^7 - 56*d^8 + 2*d^9) + 
                b^2*(-3840 + 9024*d + 5296*d^2 - 11924*d^3 - 1920*d^4 + 
                  3801*d^5 + 417*d^6 - 354*d^7 - 52*d^8 + 2*d^9)) - 
              3*b^2*(-1 + d)*(2*b^11*c2rbar*d*(-16 - 20*d + 5*d^3 + d^4) + 
                b^12*c2rbar*d*(-16 - 20*d + 5*d^3 + d^4) - 2*b^10*
                 (8 + 6*d + d^2)*((2*c3rbar + c4rbar)*d*(6 - 5*d + d^2) + 
                  c2rbar*(4 - 5*d - 7*d^2 + 3*d^3 + d^4)) + 2*b*d*
                 (8 + 6*d + d^2)*(-88*c3rbar - 20*c4rbar + 92*c3rbar*d - 
                  2*c4rbar*d - 6*c3rbar*d^2 + 23*c4rbar*d^2 - 70*c3rbar*d^3 - 
                  9*c4rbar*d^3 + 42*c3rbar*d^4 - 6*c3rbar*d^5 + c2rbar*
                   (7 - 5*d^2 + 2*d^3) + 12*c1rbar*(16 - 10*d - 5*d^2 + 
                    13*d^3 - 7*d^4 + d^5)) - 2*b^2*(8 + 6*d + d^2)*
                 (272*c3rbar - 40*c4rbar - 328*c3rbar*d + 140*c4rbar*d - 
                  2*c3rbar*d^2 - 79*c4rbar*d^2 - 8*c3rbar*d^3 - 9*c4rbar*
                   d^3 + 66*c3rbar*d^4 + 10*c4rbar*d^4 - 6*c3rbar*d^5 - 
                  6*c3rbar*d^6 + c2rbar*(-20 + 21*d + 7*d^2 - 25*d^3 + 
                    9*d^4) + 4*c1rbar*(-64 + 90*d^2 - 7*d^3 - 33*d^4 + 
                    3*d^5 + 3*d^6)) - 4*b^5*(4 + d)*(80*c3rbar - 56*c4rbar - 
                  172*c3rbar*d + 66*c4rbar*d + 62*c3rbar*d^2 + 33*c4rbar*
                   d^2 - 102*c3rbar*d^3 - 83*c4rbar*d^3 + 53*c3rbar*d^4 + 
                  14*c4rbar*d^4 + 31*c3rbar*d^5 + 8*c4rbar*d^5 - 9*c3rbar*
                   d^6 - 3*c3rbar*d^7 + c2rbar*(104 + 16*d - 102*d^2 - d^3 + 
                    13*d^4) + 2*c1rbar*(64 + 4*d^2 + 60*d^3 - 41*d^4 - 
                    27*d^5 + 9*d^6 + 3*d^7)) - 2*b^9*(8 + 6*d + d^2)*
                 (c2rbar*(8 - 17*d - 18*d^2 + 9*d^3 + 2*d^4) + 
                  d*(4*c3rbar*(3 - 3*d + d^2) - c4rbar*(-6 + 4*d - 3*d^2 + 
                      d^3))) + d*(-16 - 4*d + 4*d^2 + d^3)*
                 (c2rbar*(-5 - 3*d + 2*d^2) + 8*c1rbar*(-8 - 5*d - 3*d^2 - 
                    3*d^3 + 3*d^4) + 2*(-(c4rbar*(5 - 4*d + d^2)) + 
                    c3rbar*(34 + 4*d + 10*d^2 + 6*d^3 - 6*d^4))) + 
                b^8*(4 + d)*(c2rbar*(48 + 76*d - 24*d^2 - 67*d^3 + 3*d^4 + 
                    18*d^5) + 2*(2 + d)*(16*c1rbar*d*(-2 - d + d^2) + 
                    c4rbar*(-24 + 44*d - 55*d^2 + 16*d^3 + d^4) + 2*c3rbar*
                     (-24 + 24*d - 19*d^2 + d^3 + 2*d^4))) - 
                2*b^3*(8 + 6*d + d^2)*(c2rbar*(-12 + 3*d^2 - 5*d^3 + 4*d^4) + 
                  4*c1rbar*(-32 + 56*d - 50*d^2 - 27*d^3 + 75*d^4 - 33*d^5 + 
                    3*d^6) + 2*(c4rbar*(-32 + 9*d + 11*d^2 + 25*d^3 - 
                      15*d^4) + c3rbar*(96 - 198*d + 116*d^2 + 11*d^3 - 
                      71*d^4 + 33*d^5 - 3*d^6))) - 4*b^7*(4 + d)*
                 (-(c2rbar*(68 + 8*d - 95*d^2 - 16*d^3 + 21*d^4 + 2*d^5)) + 
                  (2 + d)*(c4rbar*(12 - 21*d + 21*d^2 - 13*d^3 + 3*d^4) + 
                    2*c1rbar*d*(8 + 10*d - 13*d^2 - 3*d^3 + 9*d^4 - 3*d^5) + 
                    c3rbar*(24 - 34*d + 28*d^2 + 5*d^3 - d^4 - 9*d^5 + 
                      3*d^6))) - b^4*(4 + d)*(c2rbar*(208 - 212*d - 192*d^2 + 
                    289*d^3 + 17*d^4 - 44*d^5) + 8*c1rbar*(64 + 112*d - 
                    172*d^2 - 112*d^3 + 147*d^4 + 9*d^5 - 27*d^6 + 3*d^7) - 
                  4*(c4rbar*(144 - 54*d - 27*d^2 - 76*d^3 + 33*d^4 + 4*d^5) + 
                    c3rbar*(32 + 468*d - 466*d^2 - 44*d^3 + 149*d^4 + 5*d^5 - 
                      27*d^6 + 3*d^7))) + 4*b^6*(c2rbar*(32 - 184*d - 
                    164*d^2 + 180*d^3 + 98*d^4 - 41*d^5 - 11*d^6) + 
                  2*c1rbar*(-256 + 64*d + 48*d^2 - 172*d^3 + 208*d^4 + 
                    51*d^5 - 63*d^6 - 3*d^7 + 3*d^8) - (4 + d)*
                   (-(c4rbar*d*(-70 + 89*d + 54*d^2 - 38*d^3 + d^4)) + 
                    c3rbar*(160 - 132*d + 2*d^2 - 84*d^3 + 81*d^4 - 3*d^5 - 
                      15*d^6 + 3*d^7))))*M))/(18432*(-1 + b)^3*b^4*(1 + b)^2*
             (-1 + d)^3*d*(1 + d)*(2 + d)*(4 + d)*F^2*M^3*Pi^2)) - 
         (a^3*(-((-2 + d)^3*d*(-808 - 966*d - 115*d^2 + 147*d^3 + 32*d^4)) + 
            b*(-2 + d)^2*d*(-1936 - 868*d + 1340*d^2 + 547*d^3 - 113*d^4 - 
              24*d^5 + 4*d^6) + b^15*(-2 + d)^2*d*(-912 + 12*d + 176*d^2 - 
              103*d^3 - 9*d^4 + 22*d^5 + 4*d^6) + b^14*d*(-6720 + 8880*d - 
              2512*d^2 - 2664*d^3 + 1780*d^4 + 87*d^5 - 215*d^6 + 6*d^7 + 
              8*d^8) + b^12*(-26880 + 41216*d - 33584*d^2 + 4736*d^3 + 
              19808*d^4 - 10060*d^5 - 2641*d^6 + 1959*d^7 + 52*d^8 - 
              96*d^9) + b^2*(-13568 + 4096*d + 17168*d^2 - 11632*d^3 - 
              3816*d^4 + 4336*d^5 - 59*d^6 - 517*d^7 + 38*d^8 + 24*d^9) - 
            b^13*(14592 - 13440*d + 3728*d^2 + 1680*d^3 - 4704*d^4 + 
              2616*d^5 + 667*d^6 - 725*d^7 + 12*d^8 + 44*d^9) - 
            b^5*(104192 - 139136*d + 6768*d^2 - 4432*d^3 + 53984*d^4 - 
              2736*d^5 - 19959*d^6 + 1961*d^7 + 1676*d^8 + 52*d^9) - 
            b^3*(-2816 + 896*d + 22544*d^2 + 1152*d^3 - 25928*d^4 + 
              5908*d^5 + 6497*d^6 - 1877*d^7 - 318*d^8 + 92*d^9) + 
            b^11*(-63744 + 107520*d - 65648*d^2 + 25120*d^3 - 10888*d^4 + 
              1852*d^5 + 2613*d^6 - 1417*d^7 - 30*d^8 + 92*d^9) + 
            b^4*(-29952 + 47744*d - 35216*d^2 + 37600*d^3 - 22928*d^4 - 
              6988*d^5 + 9285*d^6 - 1363*d^7 - 380*d^8 + 128*d^9) - 
            b^7*(80384 - 210624*d + 223600*d^2 - 228064*d^3 + 126704*d^4 + 
              39120*d^5 - 44055*d^6 - 2565*d^7 + 3622*d^8 + 388*d^9) - 
            b^9*(22528 - 201536*d + 342832*d^2 - 213456*d^3 + 6200*d^4 + 
              49636*d^5 - 7197*d^6 - 8533*d^7 + 1088*d^8 + 548*d^9) + 
            b^10*(-58112 + 144640*d - 148560*d^2 + 95152*d^3 - 48616*d^4 + 
              6408*d^5 + 15959*d^6 - 8247*d^7 - 470*d^8 + 616*d^9) + 
            b^6*(-77824 + 230976*d - 199920*d^2 + 50448*d^3 - 14152*d^4 + 
              26260*d^5 - 1139*d^6 - 10477*d^7 + 1450*d^8 + 888*d^9) + 
            b^8*(-92672 + 290496*d - 255600*d^2 + 83296*d^3 - 63696*d^4 + 
              57064*d^5 + 7591*d^6 - 20097*d^7 + 1384*d^8 + 1504*d^9))*hA^4)/
          (36864*(-1 + b)^4*b^4*(1 + b)^3*(1 + b^2)*(-2 + d)*(-1 + d)^3*d*
           (1 + d)*(2 + d)*(4 + d)*F^2*M^3*Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((-120 + 62*d - 65*d^2 + 14*d^3 + 33*d^4 - 12*d^5 + 
                b^6*(108 + 92*d - 81*d^2 + 6*d^3 - d^4) - 2*b^8*(18 + 15*d - 
                  8*d^2 - 4*d^3 + d^4) + b^7*(12 + 40*d - 49*d^2 - 2*d^3 + 
                  3*d^4) + b^3*(764 + 128*d - 743*d^2 + 74*d^3 + 133*d^4 - 
                  24*d^5) + b^2*(92 + 308*d + 9*d^2 - 358*d^3 + 185*d^4 - 
                  24*d^5) - 3*b^4*(68 - 32*d + 13*d^2 + 50*d^3 - 35*d^4 + 
                  4*d^5) - b*(124 - 12*d + 41*d^2 + 70*d^3 - 71*d^4 + 
                  12*d^5) - b^5*(236 + 132*d - 193*d^2 + 2*d^3 - 17*d^4 + 
                  12*d^5))*LECb4)/(12288*(-1 + b)*b^2*(-1 + d)^2*(1 + d)*F^
                2*Pi^2) + ((-160 + 68*d - 40*d^2 + 21*d^3 + 17*d^4 - 8*d^5 + 
                b^6*(72 + 128*d - 94*d^2 + 14*d^3 - 4*d^4) + 
                b^8*(-24 - 20*d + 14*d^2 + 7*d^3 - 3*d^4) + 2*b^7*
                 (4 + 10*d - 18*d^2 + d^3 + d^4) - 2*b^4*(28 + 88*d + 
                  43*d^2 - 10*d^3 - 25*d^4 + 4*d^5) - 2*b*(28 + 26*d + 
                  52*d^2 - 15*d^3 - 17*d^4 + 4*d^5) - 2*b^5*(92 + 54*d - 
                  56*d^2 - 21*d^3 + d^4 + 4*d^5) - 2*b^2*(-244 - 16*d + 
                  137*d^2 + 31*d^3 - 50*d^4 + 8*d^5) - 2*b^3*(-468 + 74*d + 
                  386*d^2 - 123*d^3 - 31*d^4 + 8*d^5))*LECb5)/
              (12288*(-1 + b)*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
           g1*((-5*(-3*(-2 + d)^2*(-1 + 6*d) + 6*b^10*(6 - 7*d + d^3) + 
                3*b^9*(-36 + 46*d - 8*d^2 - 6*d^3 + d^4) + 3*b^2*(4 + 72*d - 
                  77*d^2 + 18*d^3 + d^4) - 3*b*(-44 + 104*d - 45*d^2 - 
                  6*d^3 + 4*d^4) + b^6*(120 - 102*d + 615*d^2 - 656*d^3 + 
                  237*d^4 - 28*d^5) + b^5*(-2208 + 2238*d + 105*d^2 - 
                  764*d^3 + 273*d^4 - 28*d^5) + b^3*(24 + 666*d - 267*d^2 - 
                  266*d^3 + 159*d^4 - 22*d^5) + b^4*(-840 + 234*d + 
                  1113*d^2 - 926*d^3 + 249*d^4 - 22*d^5) + b^7*(720 - 666*d - 
                  45*d^2 + 166*d^3 - 39*d^4 + 2*d^5) + b^8*(-204 + 210*d - 
                  36*d^2 + 4*d^3 - 9*d^4 + 2*d^5))*LECb4)/(110592*(-1 + b)*b^
                4*(-1 + d)^3*F^2*Pi^2) + (5*(-1 + b)*(6*(-2 + d)^2*
                 (1 + 4*d + 2*d^2) + 9*b^8*(8 - 4*d - 2*d^2 - d^3 + d^4) - 
                3*b^7*(-40 + 30*d + 5*d^2 - 9*d^3 + 2*d^4) + 
                3*b*(-4 + 70*d - 12*d^2 - 25*d^3 + 7*d^4) + 3*b^3*
                 (176 - 194*d - 45*d^2 + 119*d^3 - 40*d^4 + 4*d^5) + 
                b^4*(-696 + 662*d^2 - 211*d^3 - 11*d^4 + 4*d^5) + 
                3*b^2*(52 + 24*d - d^2 - 5*d^3 - 10*d^4 + 4*d^5) + 
                b^6*(-180 + 36*d + 137*d^2 + 83*d^3 - 92*d^4 + 16*d^5) + 
                b^5*(-684 + 126*d + 442*d^2 - 5*d^3 - 103*d^4 + 20*d^5))*
               LECb5)/(110592*b^4*(-1 + d)^3*(1 + d)*F^2*Pi^2))) + 
         hA^2*(-((1 + b)*((-2 + d)^2*(-23 + 6*d) + 2*b^7*d*(-44 + 73*d - 
                 36*d^2 + 5*d^3) + b^9*(-4 + 28*d - 29*d^2 + 8*d^3) + b*
                (92 - 56*d - 19*d^2 + 16*d^3 - 2*d^4) + 2*b^5*(-12 - 30*d + 
                 16*d^2 + d^4) + 2*b^2*(96 - 221*d + 150*d^2 - 33*d^3 + 
                 d^4) - 2*b^6*(-68 + 63*d - 26*d^2 + 3*d^3 + d^4) - 2*b^4*
                (10 + 19*d - 35*d^2 + 11*d^3 + d^4) + b^8*(-24 + 10*d + 
                 9*d^2 - 8*d^3 + 2*d^4) + 2*b^3*(16 - 80*d + 151*d^2 - 
                 96*d^3 + 19*d^4))*LECc11Delta)/(6144*(-1 + b)*b^4*(-1 + d)^3*
             F^2*Pi^2) - ((1 + b)*((-2 + d)^2*(-71 + 27*d) + 
              b^6*(352 - 552*d + 214*d^2 + 18*d^3 - 14*d^4) + 
              b*(44 + 108*d - 143*d^2 + 47*d^3 - 4*d^4) - 2*b^5*(234 - 
                365*d + 288*d^2 - 90*d^3 + 3*d^4) + 2*b^7*(-90 - 133*d + 
                281*d^2 - 107*d^3 + 5*d^4) + 2*b^2*(312 - 812*d + 585*d^2 - 
                141*d^3 + 7*d^4) - 2*b^4*(40 - 332*d + 250*d^2 - 58*d^3 + 
                7*d^4) + b^9*(152 + 66*d - 153*d^2 + 21*d^3 + 10*d^4) + 
              b^8*(-228 + 160*d + 63*d^2 - 71*d^3 + 14*d^4) + 
              2*b^3*(322 - 655*d + 587*d^2 - 257*d^3 + 43*d^4))*LECc12Delta)/
            (18432*(-1 + b)*b^4*(-1 + d)^3*F^2*Pi^2) + 
           ((1 + b)^3*(-((-2 + d)^2*(71 + 23*d)) + b*(180 - 344*d + 29*d^2 + 
                d^3 + 24*d^4) + b^4*(444 + 1410*d - 547*d^2 - 735*d^3 + 
                422*d^4 - 68*d^5) + b^2*(1212 - 8*d - 487*d^2 + 195*d^3 + 
                10*d^4 - 28*d^5) + b^7*(24 - 862*d + 281*d^2 + 431*d^3 - 
                168*d^4 - 8*d^5) + b^6*(512 - 44*d - 93*d^2 - 95*d^3 + 
                30*d^4 + 12*d^5) + b^5*(-576 - 348*d + 103*d^2 + 307*d^3 - 
                128*d^4 + 16*d^5) + 2*b^8*(-78 + 281*d + 17*d^2 - 143*d^3 + 
                d^4 + 18*d^5) + b^3*(-1580 - 222*d + 771*d^2 - 131*d^3 - 
                80*d^4 + 40*d^5))*LECc13Delta)/(73728*b^6*(-1 + d)^3*(1 + d)*
             F^2*Pi^2) - ((1 + b)*(-2 + d)*(2*b^7*(-2 + d)*d - 
              2*(2 - 3*d + d^2) + 2*b^6*(2 - 3*d + d^2) + b*(d + 4*d^2 - 
                3*d^3) - 3*b^5*d*(-6 + 7*d - 4*d^2 + d^3) + 3*b^2*(5 - 7*d + 
                d^2 + d^3) + 3*b^4*(-9 + 19*d - 13*d^2 + 3*d^3) - 
              3*b^3*(2 - 3*d + 7*d^2 - 5*d^3 + d^4))*LECc1Delta)/
            (384*(-1 + b)*b^4*(-1 + d)^3*F^2*Pi^2) - 
           ((1 + b)^3*((-23 + d)*(-2 + d)^2 + b*(120 - 122*d + 17*d^2 - 
                17*d^3 + 12*d^4) + b^6*(296 - 162*d - 99*d^2 + 75*d^3 - 
                4*d^5) + b^2*(156 - 134*d + 59*d^2 + 45*d^3 - 20*d^4 - 
                4*d^5) + 4*b^8*(-42 + 39*d + 13*d^2 - 17*d^3 - d^4 + 2*d^5) - 
              b^7*(-192 + 216*d + 7*d^2 - 93*d^3 + 24*d^4 + 4*d^5) + 
              b^5*(-348 + 106*d + 79*d^2 - 79*d^3 + 16*d^4 + 8*d^5) + 
              b^3*(-140 + 64*d - 57*d^2 - 13*d^3 - 20*d^4 + 20*d^5) - 
              b^4*(48 - 260*d + d^2 + 85*d^3 - 56*d^4 + 24*d^5))*LECc2Delta)/
            (24576*b^6*(-1 + d)^3*(1 + d)*F^2*Pi^2) - 
           ((1 + b)*(-2 + d)*(62 - 61*d + 15*d^2 + 3*b*(2 + 3*d + d^2) + 
              2*b^6*(-18 + 24*d - 9*d^2 + 2*d^3) + b^8*(18 - 3*d - 7*d^2 + 
                2*d^3) + b^9*(-16 - 9*d + 5*d^2 + 2*d^3) - 2*b^2*(92 - 84*d + 
                21*d^2 + 2*d^3) - 2*b^4*(-94 + 148*d - 98*d^2 + 25*d^3) - 
              2*b^7*(-13 + 3*d + 4*d^2 - 3*d^3 + d^4) + 2*b^3*(19 - 31*d + 
                16*d^2 - 13*d^3 + 5*d^4) + 2*b^5*(-15 - 14*d + 56*d^2 - 
                39*d^3 + 8*d^4))*LECc3Delta)/(3072*(-1 + b)*b^4*(-1 + d)^3*
             F^2*Pi^2) - (5*(1 + b)^2*(-2 + d)*(-2 + 3*d - d^2 + 
              b*(10 - 13*d + 5*d^2) + b^3*(-132 + 49*d + 35*d^2 - 10*d^3) + 
              b^5*(26 - 3*d + 11*d^2 - 8*d^3) + b^6*(18 + 3*d - 9*d^2 + 
                2*d^3) + b^7*(-16 - 9*d + 5*d^2 + 2*d^3) + b^2*(30 + 21*d - 
                31*d^2 + 6*d^3) + b^4*(18 + 13*d - 31*d^2 + 8*d^3))*
             LECc4Delta)/(18432*b^4*(-1 + d)^3*F^2*Pi^2) + 
           (5*a*(-3*(-2 + d)^4*d*(77 + 23*d) - 6*b*(-2 + d)^3*(66 - 100*d - 
                93*d^2 + 43*d^3) + 3*b^2*(-2 + d)^2*(504 + 788*d - 1864*d^2 + 
                1095*d^3 - 247*d^4 + 8*d^5) + 3*b^18*(-2 + d)^2*(-648 - 
                564*d + 321*d^2 + 209*d^3 - 51*d^4 - 26*d^5 + 3*d^6) + 
              6*b^17*(-2 + d)^2*(-232 - 606*d - 151*d^2 + 337*d^3 + 57*d^4 - 
                46*d^5 + 5*d^6) + 12*b^3*(-1064 + 2300*d - 1050*d^2 - 
                841*d^3 + 778*d^4 - 78*d^5 - 74*d^6 + 17*d^7) + 
              b^4*(-50688 + 73152*d + 41004*d^2 - 165148*d^3 + 145159*d^4 - 
                56838*d^5 + 9212*d^6 - 98*d^7 - 75*d^8) + 6*b^5*(5008 + 
                3872*d - 13520*d^2 - 592*d^3 + 14075*d^4 - 10598*d^5 + 
                3316*d^6 - 426*d^7 + 9*d^8) + b^6*(215328 - 370800*d + 
                15244*d^2 + 470048*d^3 - 463875*d^4 + 174382*d^5 - 
                14644*d^6 - 7098*d^7 + 1791*d^8 - 120*d^9) + 4*b^15*(7752 + 
                10620*d - 10678*d^2 - 11963*d^3 + 9375*d^4 + 2924*d^5 - 
                4022*d^6 + 1293*d^7 - 189*d^8 + 12*d^9) - 3*b^8*(127008 - 
                163888*d - 24540*d^2 + 178824*d^3 - 161817*d^4 + 78516*d^5 - 
                24014*d^6 + 4794*d^7 - 563*d^8 + 24*d^9) + b^16*(44448 - 
                20736*d - 40100*d^2 + 27880*d^3 + 3481*d^4 - 4037*d^5 - 
                1613*d^6 + 1342*d^7 - 285*d^8 + 24*d^9) + 2*b^9*(-139152 + 
                471024*d - 406216*d^2 - 218900*d^3 + 521079*d^4 - 
                292708*d^5 + 62698*d^6 - 1434*d^7 - 999*d^8 + 48*d^9) + 
              12*b^11*(22728 - 44876*d + 40242*d^2 + 9*d^3 - 43664*d^4 + 
                45442*d^5 - 20830*d^6 + 4803*d^7 - 610*d^8 + 48*d^9) + 
              b^12*(87744 - 319200*d + 168404*d^2 + 244564*d^3 - 234795*d^4 + 
                15014*d^5 + 43180*d^6 - 15150*d^7 + 1359*d^8 + 48*d^9) - 
              4*b^7*(-38232 + 166284*d - 140846*d^2 - 94315*d^3 + 
                187245*d^4 - 93272*d^5 + 14450*d^6 + 2169*d^7 - 867*d^8 + 
                60*d^9) - 3*b^14*(37024 - 36016*d - 21372*d^2 + 32200*d^3 - 
                4445*d^4 - 1526*d^5 - 3572*d^6 + 2866*d^7 - 751*d^8 + 
                72*d^9) - 2*b^13*(22896 + 78624*d - 48416*d^2 - 109840*d^3 + 
                78681*d^4 + 30310*d^5 - 46060*d^6 + 18114*d^7 - 3261*d^8 + 
                240*d^9) + b^10*(418176 - 442080*d - 171772*d^2 + 
                392868*d^3 - 269159*d^4 + 205448*d^5 - 130470*d^6 + 
                44074*d^7 - 6741*d^8 + 336*d^9))*g1^2)/(1327104*(-1 + b)^4*
             b^6*(1 + b)^4*(-2 + d)*(-1 + d)^4*(1 + d)*F^2*M*Pi^2) - 
           (5*a*(-3*(-2 + d)^2*(-4 - 6*d + 3*d^2 + 5*d^3) + 3*b^10*(-72 - 
                32*d + 74*d^2 + 14*d^3 - 19*d^4 + d^5) + b^8*(432 + 984*d - 
                900*d^2 - 134*d^3 + 91*d^4 + 53*d^5 - 16*d^6) - 
              6*b*(-48 - 40*d - 2*d^2 + 57*d^3 - 14*d^4 - 7*d^5 + 2*d^6) + 
              3*b^2*(-424 + 144*d + 122*d^2 + 38*d^3 - 51*d^4 - 3*d^5 + 
                4*d^6) + 2*b^6*(-312 - 648*d - 378*d^2 + 314*d^3 + 497*d^4 - 
                317*d^5 + 46*d^6) + 2*b^4*(1968 + 312*d - 2106*d^2 + 62*d^3 + 
                977*d^4 - 419*d^5 + 52*d^6) + 2*b^9*(168 + 36*d - 270*d^2 + 
                62*d^3 + 52*d^4 - 9*d^5 - 4*d^6 + d^7) - 2*b^3*(576 + 636*d + 
                12*d^2 - 633*d^3 - 14*d^4 + 250*d^5 - 94*d^6 + 11*d^7) - 
              2*b^7*(864 + 180*d - 972*d^2 + 73*d^3 + 102*d^4 + 142*d^5 - 
                90*d^6 + 13*d^7) - 2*b^5*(-4008 + 1020*d + 4776*d^2 - 
                2573*d^3 - 762*d^4 + 916*d^5 - 258*d^6 + 25*d^7))*g1*gA)/
            (221184*(-1 + b)^2*b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2) + 
           (a*(-600 + 188*d + 270*d^2 - 99*d^3 - 82*d^4 + 63*d^5 - 12*d^6 + 
              4*b^7*(-76 + 14*d + 65*d^2 - 24*d^3 + d^4) + b^8*(72 + 60*d - 
                34*d^2 - 23*d^3 + 2*d^4 + 3*d^5) + 4*b*(108 - 78*d + 51*d^2 + 
                50*d^3 - 73*d^4 + 18*d^5) + 4*b^5*(172 - 130*d - 79*d^2 + 
                58*d^3 - 51*d^4 + 18*d^5) + 4*b^3*(-300 - 86*d + 379*d^2 + 
                124*d^3 - 197*d^4 + 36*d^5) + b^4*(-144 + 168*d + 636*d^2 + 
                298*d^3 - 680*d^4 + 270*d^5 - 36*d^6) - 4*b^6*(44 + 64*d - 
                45*d^2 + d^3 + 6*d^4 - 9*d^5 + 3*d^6) - 4*b^2*(-212 + 464*d - 
                177*d^2 - 213*d^3 + 220*d^4 - 75*d^5 + 9*d^6))*gA^2)/
            (49152*(-1 + b)^2*b^2*(-1 + d)^2*(1 + d)*F^2*M*Pi^2) + 
           (a*(-15*(-2 + d)^3*(1 + d) + 75*b*(-2 + d)^2*d*(1 + d) + 3*b^9*
                (16 - 14*d + 21*d^2 - 17*d^3 + 4*d^4) - 3*b^4*(-624 + 266*d + 
                 427*d^2 - 296*d^3 + 47*d^4) - 3*b^3*(-48 + 374*d + 25*d^2 - 
                 282*d^3 + 91*d^4) - 3*b^5*(-48 - 258*d + 17*d^2 + 172*d^3 - 
                 71*d^4 + 8*d^5) - 3*b^7*(16 + 82*d + 75*d^2 - 110*d^3 + 
                 9*d^4 + 8*d^5) + b^2*(-1008 + 334*d + 901*d^2 - 410*d^3 - 
                 119*d^4 + 64*d^5 - 2*d^6) + 3*b^6*(-352 + 110*d + 193*d^2 - 
                 162*d^3 + 65*d^4 - 16*d^5 + 2*d^6) + b^8*(120 - 38*d + 
                 91*d^2 + 109*d^3 - 176*d^4 + 40*d^5 + 4*d^6)) - 
             3*b^2*(-1 + b^2)*(-1 + d)*(8*c1rbar*(-2 - d + d^2)*(-8 + 4*b^5 - 
                 12*b^3*(-1 + d)^2 + 3*d + 3*b^4*(-1 + d)^2*d - 6*d^2 + 
                 3*d^3 - 4*b*(4 - 6*d + 3*d^2) + b^2*(-4 + 30*d - 24*d^2 + 
                   6*d^3)) + (-1 + b)*(1 + b)^2*c2rbar*(-10 - d + 7*d^2 - 
                 2*d^3 + b*(6 + 2*d - 4*d^2) + b^3*(10 + 6*d - 4*d^2) + 
                 b^6*(-2 - d + d^2) + b^4*(8 + 7*d - 3*d^2 - 2*d^3) + 
                 b^2*(4 - 21*d - 13*d^2 + 12*d^3)) - 2*((1 + b)*c4rbar*
                  (-10 + 13*d - 6*d^2 + d^3 + b^4*d*(29 - 16*d + d^2) + 
                   b^6*(6 - 5*d + d^2) + b^5*(-6 + 6*d + d^2 - d^3) + 
                   2*b^3*(-1 - 23*d + 9*d^2 + d^3) - b^2*(12 - 19*d + 3*d^2 + 
                     2*d^3) + b*(40 - 24*d - 11*d^2 + 7*d^3)) + 2*c3rbar*
                  (34 - 13*d + b^6*(-1 + d)*d + 8*d^2 + d^3 - 9*d^4 + 3*d^5 + 
                   b^7*(6 - 5*d + d^2) + b^5*(14 + d + d^2 - 2*d^3) + 
                   b^3*(2 - 27*d - 5*d^2 + 32*d^3 - 12*d^4) + b*(10 - 33*d - 
                     5*d^2 + 34*d^3 - 12*d^4) + b^4*(-6 + d + 10*d^2 + d^3 - 
                     9*d^4 + 3*d^5) + b^2*(-20 - 39*d + 21*d^2 + 38*d^3 - 
                     30*d^4 + 6*d^5))))*M)/(18432*(-1 + b)^2*b^4*(-1 + d)^3*
             (1 + d)*F^2*M*Pi^2)) + (a*((-2 + d)^3*(53 + 45*d + 16*d^2) + 
            b*(-2 + d)^2*(-98 + 105*d - d^2 - 80*d^3 + 4*d^4) + 
            b^17*(-2 + d)^2*(-114 + 87*d - 29*d^2 - 2*d^3 + 4*d^4) + 
            b^4*(5472 - 14040*d + 8408*d^2 + 6554*d^3 - 9484*d^4 + 3850*d^5 - 
              568*d^6) + b^11*(5872 - 9984*d + 3968*d^2 + 3358*d^3 - 
              4032*d^4 + 1442*d^5 - 168*d^6) + b^3*(2384 - 3680*d - 
              2480*d^2 + 6490*d^3 - 3680*d^4 + 822*d^5 - 56*d^6) + 
            b^2*(2944 - 3720*d - 2104*d^2 + 5358*d^3 - 2972*d^4 + 598*d^5 - 
              24*d^6) + b^16*(-840 + 1740*d - 1514*d^2 + 585*d^3 - 27*d^4 - 
              42*d^5 + 8*d^6) - 2*b^15*(312 - 296*d + 28*d^2 - 71*d^3 + 
              184*d^4 - 109*d^5 + 20*d^6) + 2*b^13*(1264 - 2084*d + 
              1196*d^2 - 135*d^3 - 8*d^4 - 69*d^5 + 24*d^6) - 
            2*b^14*(64 + 868*d - 1464*d^2 + 363*d^3 + 450*d^4 - 277*d^5 + 
              44*d^6) + 2*b^12*(3312 - 4100*d + 244*d^2 + 923*d^3 + 290*d^4 - 
              433*d^5 + 92*d^6) + 2*b^5*(4112 - 8620*d + 4820*d^2 + 
              2751*d^3 - 3388*d^4 + 601*d^5 + 120*d^6) + 
            2*b^9*(-856 + 680*d - 4698*d^2 + 7248*d^3 - 2273*d^4 - 1115*d^5 + 
              492*d^6) + 2*b^7*(6424 - 13944*d + 1588*d^2 + 13821*d^3 - 
              8888*d^4 + 423*d^5 + 516*d^6) - 2*b^10*(352 + 1564*d - 
              2996*d^2 - 1053*d^3 + 4874*d^4 - 3313*d^5 + 692*d^6) - 
            2*b^6*(-2016 + 4412*d - 4272*d^2 + 1321*d^3 + 2406*d^4 - 
              2767*d^5 + 788*d^6) - 2*b^8*(2344 - 1408*d - 3942*d^2 + 
              2432*d^3 + 4725*d^4 - 5177*d^5 + 1348*d^6))*hA^4)/
          (36864*(-1 + b)^4*b^4*(1 + b)^3*(1 + b^2)*(-2 + d)*(-1 + d)^3*
           (1 + d)*F^2*M*Pi^2))*B0i[bb0, M^2/a^2, 0, (b^2*M^2)/a^2] + 
       (hA^2*(((1 + b)^2*(-((2*c3rbar - c4rbar)*(-2 + b + b^3*(7 - 4*d) + d + 
                 b^2*(3 - 6*d + 2*d^2) + b^4*(-1 - 3*d + 2*d^2))) + 
              (-1 + b^2)*c2rbar*(-2 + b + b^3*(7 - 4*d) + d + 
                b^2*(7 - 8*d + 2*d^2) + b^4*(-5 - d + 2*d^2))))/
            (1536*(-1 + b)*b^5*(-1 + d)^2*F^2*Pi^2) + 
           (a*(-2 + d + b^4*(-66 + 73*d - 20*d^2) + b*(-7 + 8*d - 2*d^2) + 
              b^2*(21 - 15*d + 2*d^2) + b^6*(15 - 11*d + 2*d^2) + 
              2*b^3*(2 + 3*d - 6*d^2 + 2*d^3) + b^5*(-13 + 26*d - 18*d^2 + 
                4*d^3))*gA^2)/(96*b*(-1 + b^2)^4*(-2 + d)*(-1 + d)*F^2*M*
             Pi^2)) + (a*(-2*(-2 + d)^3 - b*(-2 + d)^2*(-17 + 10*d + 3*d^2) - 
            b^5*(-2 + d)^2*(-99 + 190*d - 107*d^2 + 12*d^3) - 
            2*b^2*(10 - 31*d + 41*d^2 - 24*d^3 + 5*d^4) + 
            b^12*(-1176 + 4312*d - 4606*d^2 + 966*d^3 + 842*d^4 - 316*d^5) + 
            b^14*(-924 + 2594*d - 2596*d^2 + 940*d^3 + 40*d^4 - 60*d^5) + 
            b^3*(-380 + 752*d - 485*d^2 + 88*d^3 + 19*d^4 - 6*d^5) + 
            2*b^8*(-264 + 892*d - 1140*d^2 + 649*d^3 - 146*d^4 + 4*d^5) - 
            2*b^6*(-606 + 1517*d - 1448*d^2 + 634*d^3 - 118*d^4 + 6*d^5) - 
            2*b^4*(180 - 292*d + 83*d^2 + 75*d^3 - 45*d^4 + 6*d^5) + 
            b^7*(84 + 560*d - 1375*d^2 + 1020*d^3 - 299*d^4 + 30*d^5) - 
            2*b^10*(2694 - 7869*d + 8365*d^2 - 3692*d^3 + 453*d^4 + 60*d^5) + 
            b^15*(-372 + 1024*d - 1257*d^2 + 924*d^3 - 389*d^4 + 66*d^5) + 
            b^9*(-2356 + 6908*d - 8149*d^2 + 5022*d^3 - 1709*d^4 + 264*d^5) + 
            b^13*(356 + 244*d - 2911*d^2 + 4346*d^3 - 2539*d^4 + 516*d^5) + 
            b^11*(-868 + 3552*d - 6611*d^2 + 6672*d^3 - 3427*d^4 + 678*d^5))*
           hA^4)/(9216*(-1 + b)^4*b^7*(1 + b)^3*(1 + b^2)*(-2 + d)*(-1 + d)^3*
           F^2*M*Pi^2))*B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] + 
       ((b*(-2 + d) - (-2 + d)^2 + b^5*(-20 + 27*d - 8*d^2) - 
          2*b^3*(5 - 10*d + 4*d^2) + b^6*(-18 + 27*d - 13*d^2 + 2*d^3) + 
          b^2*(-12 + 21*d - 11*d^2 + 2*d^3) + b^4*(18 - 12*d - 7*d^2 + 
            4*d^3))*gA^2*hA^2*M*C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, 
          M^2/a^2, M^2/a^2])/(96*a*b^2*(-1 + b^2)^3*(-2 + d)*(-1 + d)*F^2*
         Pi^2) - (5*b*(-3 + d)*d*g1*gA*hA^2*M*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/(288*a*(-1 + b)*
         (-1 + d)^2*F^2*Pi^2) - (5*(-(b*(-2 + d)^2*(-1 + d)) - 
          (-2 + d)^3*(-1 + d) - b^7*(-2 + d)^2*(93 - 89*d + 20*d^2) + 
          b^3*(-176 + 268*d - 151*d^2 + 39*d^3 - 4*d^4) + 
          b^5*(256 - 364*d + 211*d^2 - 63*d^3 + 8*d^4) + 
          b^4*(-120 + 300*d - 237*d^2 + 67*d^3 - 2*d^5) + 
          b^2*(-92 + 140*d - 97*d^2 + 45*d^3 - 14*d^4 + 2*d^5) + 
          b^6*(344 - 672*d + 489*d^2 - 125*d^3 - 10*d^4 + 6*d^5) + 
          b^8*(-316 + 660*d - 601*d^2 + 310*d^3 - 87*d^4 + 10*d^5))*g1^2*hA^2*
         M*C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(1728*a*(-1 + b)^3*b*(1 + b)^3*(-2 + d)*(-1 + d)^3*
         F^2*Pi^2) + ((-3*(-2 + d)^3 + b*(-2 + d)^2*(9 + 2*d) + 
          b^9*(916 - 1868*d + 925*d^2 + 138*d^3 - 120*d^4) + 
          b^11*(460 - 876*d + 513*d^2 - 54*d^3 - 18*d^4) + 
          b^3*(188 - 220*d + 61*d^2 + 2*d^3 - 2*d^4) + 
          b^2*(244 - 396*d + 229*d^2 - 52*d^3 + 3*d^4) - 
          2*b^5*(-164 + 460*d - 337*d^2 + 54*d^3 + 12*d^4) + 
          b^12*(132 - 280*d + 275*d^2 - 141*d^3 + 27*d^4) + 
          b^4*(324 - 832*d + 715*d^2 - 263*d^3 + 39*d^4) - 
          2*b^7*(-828 + 1756*d - 1089*d^2 + 118*d^3 + 46*d^4) + 
          2*b^6*(148 - 476*d + 589*d^2 - 364*d^3 + 87*d^4) + 
          b^10*(228 - 828*d + 1281*d^2 - 884*d^3 + 207*d^4) + 
          b^8*(288 - 1028*d + 1680*d^2 - 1257*d^3 + 318*d^4))*hA^4*M*
         C0i[cc0, (b^2*M^2)/a^2, 0, M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (2304*a*(-1 + b)^3*b^4*(1 + b)^2*(1 + b^2)*(-2 + d)*(-1 + d)^2*F^2*
         Pi^2), deltae22qTo4Delta -> 4*deltae38qTo4Delta + 
       (gA*hA*(-(a^2*(2*b^2*d*(2 + d - d^2) + (-2 + d)^2*(-3 + 2*d + d^2) + 2*
                b^3*d*(6 + d - 4*d^2 + d^3) - b*(6 - 6*d - 11*d^2 + 2*d^3 + 
                 d^4))*LECb4)/(384*(-1 + b)*b^2*(1 + b)*(-1 + d)^2*d*(1 + d)*
             F^2*M^2*Pi^2) - (a^2*(-16 + 30*d - 11*d^2 - 6*d^3 + 3*d^4 - 
              6*b^2*d*(-2 - d + d^2) + 6*b^3*d*(6 + d - 4*d^2 + d^3) + 
              b*(-8 - 2*d + 13*d^2 + 4*d^3 - 3*d^4))*LECb5)/
            (768*(-1 + b)*b^2*(1 + b)*(-1 + d)^2*d*(1 + d)*F^2*M^2*Pi^2)) + 
         hA^2*((5*a^3*(-((-2 + d)^4*(1 + d)) + 2*b^6*(-2 + d)^3*d*(1 + d) - 
              b*(-2 + d)^2*(-2 - d + 2*d^2 + d^3) + 2*b^2*(-2 + d)^2*(-3 + 
                8*d - d^2 - 3*d^3 + d^4) + b^4*d*(-68 + 34*d + 48*d^2 - 
                39*d^3 + 13*d^4 - 2*d^5) - 2*b^3*(-20 + 36*d - 21*d^2 + 
                6*d^3 + 5*d^4 - 5*d^5 + d^6) + b^5*(-8 - 16*d - 4*d^2 + 
                19*d^3 + 4*d^4 - 9*d^5 + 2*d^6))*g1*gA)/(2304*(-1 + b)^2*b^4*
             (1 + b)^2*(-2 + d)*(-1 + d)^3*d*(1 + d)*F^2*M^3*Pi^2) + 
           (a^3*(72 - 268*d + 242*d^2 + 75*d^3 - 175*d^4 + 51*d^5 + 5*d^6 - 
              2*d^7 - 4*b^7*d*(12 + 8*d - 7*d^2 - 2*d^3 + d^4) + 
              2*b^8*d*(108 - 30*d - 104*d^2 + 61*d^3 + 12*d^4 - 13*d^5 + 
                2*d^6) - 4*b^3*d*(44 - 24*d - 11*d^2 + 56*d^3 - 19*d^4 - 
                14*d^5 + 4*d^6) + b^6*(72 - 576*d + 256*d^2 + 603*d^3 - 
                461*d^4 - 45*d^5 + 97*d^6 - 18*d^7) + 2*b*(108 - 20*d - 
                151*d^2 + 25*d^3 + 77*d^4 + 3*d^5 - 22*d^6 + 4*d^7) + 
              2*b^5*(36 + 44*d - 17*d^2 + 11*d^3 + 23*d^4 - 23*d^5 - 6*d^6 + 
                4*d^7) - b^2*(-72 + 136*d + 128*d^2 - 593*d^3 + 263*d^4 + 
                127*d^5 - 67*d^6 + 6*d^7) + b^4*(72 + 460*d - 518*d^2 - 
                727*d^3 + 697*d^4 + 65*d^5 - 143*d^6 + 22*d^7))*gA^2)/
            (768*(-1 + b)^4*b^2*(1 + b)^3*(-3 + d)*(-1 + d)^2*d*(1 + d)*
             (2 + d)*F^2*M^3*Pi^2) + (a^2*(a*b^3*(-1 + b^2)*d*(-1 + 2*b^2 + 
                d)*(-4 - 4*d + d^2 + d^3) + (b^8*c2rbar*d*(2 + d - 2*d^2 - 
                  d^3) - (c2rbar + 2*c3rbar - c4rbar)*d*(-4 - 4*d + d^2 + 
                  d^3) - b*(c2rbar + 2*c3rbar - c4rbar)*d*(-6 - 5*d + 3*d^2 + 
                  2*d^3) + b^2*(2 + 3*d + d^2)*((2*c3rbar - c4rbar)*
                   (8 - 11*d + 3*d^2) + c2rbar*(8 - 13*d + 4*d^2)) + 
                b^6*(2 + 3*d + d^2)*(c2rbar*(4 - 7*d + 4*d^2) + (-1 + d)*
                   (2*c3rbar*d + c4rbar*(-8 + 3*d))) + b^7*(2 + 3*d + d^2)*
                 (c2rbar*(-16 + 27*d - 10*d^2) + 8*(c4rbar*(-1 + d)^2 - 
                    4*c1rbar*(-2 + d)*d^2 + 2*c3rbar*(2 + 3*d - 4*d^2 + 
                      d^3))) + b^4*(-32*c1rbar*(1 + d)^2*(-4 + d^2) - 
                  c2rbar*(48 + 2*d - 55*d^2 + d^3 + 10*d^4) + (2 + d)*
                   (2*c3rbar*(4 - 10*d + 3*d^2 + d^3) + c4rbar*(12 - 10*d - 
                      3*d^2 + 3*d^3))) + b^3*(c2rbar*(-24 - 10*d + 15*d^2 + 
                    11*d^3 + 6*d^4 - 4*d^5) - 16*c1rbar*(-16 - 4*d + 4*d^2 - 
                    11*d^3 + 3*d^5) + 4*(-2 + d + d^2)*(c4rbar*(-5 - d + 
                      d^2) + c3rbar*(2 - 2*d - 6*d^2 + 4*d^3))) + 
                b^5*(c2rbar*(56 + 14*d - 69*d^2 - 21*d^3 + 10*d^4 + 4*d^5) + 
                  16*c1rbar*(8 + 12*d - 18*d^2 - 23*d^3 + 4*d^4 + 5*d^5) - 
                  (2 + d)*(2*c3rbar*d*(71 - 11*d - 42*d^2 + 16*d^3) + 
                    c4rbar*(16 - 7*d - 29*d^2 + 18*d^3))))*M))/
            (768*(-1 + b)^2*b^5*(1 + b)*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*
             Pi^2)) - (a^3*(-2*(-2 + d)^3*d*(8 + 14*d + 7*d^2 + d^3) - 
            b*(-2 + d)^2*d*(-104 - 118*d + 45*d^2 + 85*d^3 + 29*d^4 + 
              3*d^5) + b^2*(512 - 704*d - 672*d^2 + 812*d^3 + 76*d^4 - 
              171*d^5 + 27*d^6 + 3*d^7 - 3*d^8) + 16*b^11*(144 + 276*d - 
              216*d^2 - 273*d^3 + 169*d^4 + 59*d^5 - 39*d^6 - 2*d^7 + 
              2*d^8) - 2*b^4*(-256 + 880*d - 1172*d^2 + 356*d^3 + 209*d^4 + 
              68*d^5 - 81*d^6 - 8*d^7 + 4*d^8) + 2*b^8*(832 - 1856*d + 
              1164*d^2 - 40*d^3 - 35*d^4 - 60*d^5 - 128*d^6 + 69*d^7 + 
              24*d^8) + b^10*(512 + 96*d - 1336*d^2 + 188*d^3 + 1094*d^4 - 
              379*d^5 - 303*d^6 + 95*d^7 + 33*d^8) + 
            2*b^3*(768 - 976*d + 292*d^2 - 1296*d^3 + 1291*d^4 + 281*d^5 - 
              471*d^6 + 17*d^7 + 34*d^8) - 2*b^6*(192 + 640*d - 892*d^2 - 
              1440*d^3 + 1485*d^4 + 485*d^5 - 562*d^6 - 3*d^7 + 35*d^8) - 
            2*b^5*(384 + 3152*d - 2884*d^2 - 3868*d^3 + 3197*d^4 + 920*d^5 - 
              976*d^6 + 12*d^7 + 63*d^8) + 2*b^7*(-768 + 9136*d - 3732*d^2 - 
              11160*d^3 + 7249*d^4 + 2219*d^5 - 1989*d^6 - 45*d^7 + 
              110*d^8) - b^9*(1280 + 18176*d - 10880*d^2 - 15772*d^3 + 
              11156*d^4 + 2443*d^5 - 2821*d^6 + 127*d^7 + 191*d^8))*hA^4)/
          (4608*(-1 + b)^4*b^7*(1 + b)^2*(-2 + d)*(-1 + d)^3*d*(1 + d)*
           (2 + d)*(4 + d)*F^2*M^3*Pi^2))*A0[M^2/a^2] + 
       (hA*(gA*(-(a^2*(2*b^7*d*(-6 - 5*d + 2*d^2 + d^3) + b^6*d*(24 - 34*d - 
                   11*d^2 + 8*d^3 - 3*d^4) - 3*d*(-8 + 10*d + d^2 - 4*d^3 + 
                   d^4) - 2*b*d*(46 + 33*d - 21*d^2 - 5*d^3 + 3*d^4) + 
                 b^5*(-48 + 60*d + 14*d^2 - 62*d^3 + 26*d^4 - 6*d^5) + 
                 b^2*(96 - 208*d + 82*d^2 + 35*d^3 - 24*d^4 + 3*d^5) + 
                 b^4*(96 - 224*d + 62*d^2 + 43*d^3 - 12*d^4 + 3*d^5) + 
                 2*b^3*(72 - 122*d - 73*d^2 + 88*d^3 - 27*d^4 + 6*d^5))*
                LECb4)/(6144*(-1 + b)*b^2*(1 + b)*(-1 + d)^2*d*(1 + d)*F^2*M^
                2*Pi^2) + (a^2*(b^7*(-2 + d)^2*d*(1 + d) + 2*b*d*(22 + 11*d - 
                  12*d^2 + d^4) + d*(-8 + 10*d + d^2 - 4*d^3 + d^4) + 
                b^6*d*(-8 + 8*d + 2*d^2 - d^3 + d^4) + b^3*(-48 + 108*d + 
                  52*d^2 - 77*d^3 + 23*d^4 - 4*d^5) - b^2*(32 - 96*d + 
                  24*d^2 + 30*d^3 - 13*d^4 + d^5) + 2*b^5*(8 - 10*d + d^2 + 
                  12*d^3 - 6*d^4 + d^5) - b^4*(32 - 88*d + 14*d^2 + 21*d^3 - 
                  4*d^4 + d^5))*LECb5)/(3072*(-1 + b)*b^2*(1 + b)*(-1 + d)^
                2*d*(1 + d)*F^2*M^2*Pi^2)) + 
           g1*((5*a^2*(3*(-2 + d)^2*(-1 + d)*d + 2*b*d^2*(10 - 9*d + 2*d^2) + 
                b^4*d*(180 - 244*d + 87*d^2 - 7*d^3) - b^6*d^2*(-20 + 22*d - 
                  7*d^2 + d^3) + 2*b^7*d*(2 - d - 2*d^2 + d^3) + 
                b^2*(-48 + 184*d - 200*d^2 + 94*d^3 - 19*d^4 + d^5) + 
                2*b^3*(16 + 54*d - 57*d^2 + 19*d^3 - 5*d^4 + d^5) - 
                2*b^5*(-8 - 8*d + 6*d^2 + 4*d^3 - 4*d^4 + d^5))*LECb4)/
              (18432*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
             (5*a^2*(-((-2 + d)^2*d^2*(1 + 2*d)) + b^7*(-2 + d)^2*d*
                 (4 + 3*d + d^2 + d^3) + b*d*(28 - 22*d - 20*d^2 + 18*d^3 - 
                  3*d^4) + b^6*d*(8 + 10*d - 7*d^2 + 2*d^3 + d^4 - d^5) - 
                b^2*d*(56 + 14*d - 67*d^2 + 44*d^3 - 11*d^4 + d^5) + 
                b^5*(64 - 60*d + 14*d^2 + 8*d^3 - 20*d^4 + 23*d^5 - 6*d^6) + 
                b^4*(32 - 24*d - 104*d^2 + 68*d^3 + 19*d^4 - 14*d^5 + 
                  2*d^6) + b^3*(80 - 120*d - 16*d^2 + 104*d^3 - 21*d^4 - 
                  17*d^5 + 5*d^6))*LECb5)/(18432*b^4*(-1 + d)^3*d*(1 + d)*F^
                2*M^2*Pi^2))) + 
         hA^2*((5*a^3*((-2 + d)^3*d*(-48 + 34*d - 3*d^2 - 10*d^3 + 3*d^4) - 
              b*(-2 + d)^2*d*(-1464 - 472*d + 524*d^2 + d^3 - 68*d^4 + 
                15*d^5) - 2*b^2*(-5376 + 2176*d - 4232*d^2 + 8376*d^3 - 
                4130*d^4 - 746*d^5 + 1249*d^6 - 375*d^7 + 33*d^8 + d^9) + 
              b^13*d*(2592 - 3120*d - 1276*d^2 + 1636*d^3 + 253*d^4 - 
                338*d^5 + 28*d^6 + 19*d^7 - 13*d^8 + 3*d^9) + 
              b^12*d*(4704 - 3776*d - 2756*d^2 + 1992*d^3 + 843*d^4 - 
                778*d^5 + 60*d^6 + 109*d^7 - 43*d^8 + 5*d^9) + 
              b^8*(-36096 + 74368*d + 22048*d^2 - 93984*d^3 - 14084*d^4 + 
                51016*d^5 - 2045*d^6 - 10416*d^7 + 1913*d^8 + 304*d^9 - 
                56*d^10) + b^4*(-19968 + 59488*d - 19472*d^2 - 43196*d^3 + 
                18700*d^4 + 313*d^5 + 2666*d^6 - 480*d^7 - 873*d^8 + 
                267*d^9 - 13*d^10) + 2*b^11*(5184 - 12672*d + 7560*d^2 + 
                6988*d^3 - 4186*d^4 - 1905*d^5 + 280*d^6 + 381*d^7 + 41*d^8 - 
                40*d^9 + d^10) + 2*b^10*(9408 - 18736*d + 8272*d^2 + 
                11984*d^3 - 2188*d^4 - 6551*d^5 + 646*d^6 + 1321*d^7 - 
                233*d^8 - 42*d^9 + 7*d^10) - 2*b^3*(-4032 - 5360*d + 
                432*d^2 + 10028*d^3 - 9152*d^4 + 4994*d^5 - 703*d^6 - 
                1215*d^7 + 727*d^8 - 143*d^9 + 8*d^10) + b^9*(-8064 + 
                42720*d + 6384*d^2 - 65304*d^3 + 15664*d^4 + 15332*d^5 - 
                2171*d^6 - 1804*d^7 + 11*d^8 + 80*d^9 + 8*d^10) + 
              2*b^6*(13248 - 59312*d - 2520*d^2 + 75728*d^3 - 15126*d^4 - 
                18187*d^5 + 1403*d^6 + 2712*d^7 - 54*d^8 - 221*d^9 + 
                25*d^10) - 2*b^7*(3456 + 26320*d - 7336*d^2 - 50856*d^3 + 
                32550*d^4 + 133*d^5 - 4425*d^6 + 2020*d^7 - 366*d^8 - 
                81*d^9 + 25*d^10) + b^5*(-3456 - 8480*d - 4672*d^2 - 
                5540*d^3 + 8168*d^4 + 4871*d^5 - 4902*d^6 - 64*d^7 + 
                1137*d^8 - 435*d^9 + 53*d^10))*g1^2)/(221184*(-1 + b)^2*b^6*
             (1 + b)^3*(-3 + d)*(-1 + d)^4*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) - 
           (5*a^3*(-2*(-2 + d)^3*d*(-1 + d^2) + b*(-2 + d)^3*d*(-2 - 6*d - 
                3*d^2 + d^3) + b^10*(-2 + d)^2*d*(-2 + d + 2*d^2 + d^4) + 
              b^2*(-2 + d)^2*(-48 + 46*d + d^2 - 76*d^3 + 26*d^4 + d^5) - 
              b^7*(-2 + d)^2*(-16 + 92*d - 39*d^3 - 3*d^4 + d^5 + d^6) + 
              2*b^6*d*(-232 + 116*d + 234*d^2 - 235*d^3 + 121*d^4 - 61*d^5 + 
                19*d^6 - 2*d^7) + b^9*d*(16 - 48*d + 36*d^2 - 2*d^3 - 
                11*d^4 + 12*d^5 - 6*d^6 + d^7) - b^5*(-64 + 160*d - 40*d^2 + 
                176*d^3 - 220*d^4 + 37*d^5 + 35*d^6 - 13*d^7 + d^8) + 
              b^3*(192 - 176*d - 176*d^2 + 208*d^3 - 96*d^4 + d^5 + 29*d^6 - 
                11*d^7 + d^8) + 2*b^4*(-48 + 120*d - 84*d^2 + 48*d^3 - 
                41*d^4 + 13*d^5 + 19*d^6 - 10*d^7 + d^8) + 2*b^8*(-16 + 
                16*d - 48*d^2 + 22*d^3 + 38*d^4 - 55*d^5 + 34*d^6 - 10*d^7 + 
                d^8))*g1*gA)/(18432*(-1 + b)^2*b^4*(1 + b)^2*(-2 + d)*
             (-1 + d)^3*d*(1 + d)*F^2*M^3*Pi^2) + 
           (a^3*(-4*b^9*d*(-72 - 8*d + 28*d^2 - d^3 + 2*d^4 + 3*d^5) - 
              4*b*d*(104 + 32*d - 68*d^2 - 29*d^3 + 6*d^4 + 3*d^5) - 
              8*b^5*d*(-80 + 12*d + 88*d^2 - 21*d^3 - 8*d^4 + 9*d^5) + 
              b^10*d*(-48 - 32*d + 40*d^2 + 8*d^3 - 19*d^4 + 3*d^6) + 
              d*(144 - 64*d - 40*d^2 + 16*d^3 - 11*d^4 + 3*d^6) + 
              16*b^3*(120 + 40*d - 224*d^2 - 19*d^3 + 32*d^4 + 3*d^6) + 
              16*b^7*(72 - 72*d - 4*d^2 + 53*d^3 - 2*d^4 - 2*d^5 + 3*d^6) + 
              b^2*(576 - 144*d + 976*d^2 - 80*d^3 - 280*d^4 + 65*d^5 - 
                9*d^7) + b^8*(-192 + 176*d + 368*d^2 - 320*d^3 - 80*d^4 + 
                105*d^5 - 9*d^7) + 2*b^6*(96 + 160*d - 856*d^2 - 12*d^3 + 
                136*d^4 - 55*d^5 + 3*d^7) + 2*b^4*(-288 - 992*d + 616*d^2 + 
                980*d^3 - 352*d^4 - 15*d^5 + 3*d^7))*gA^2)/(24576*(-1 + b)^4*
             b^2*(1 + b)^2*(-1 + d)^2*d*(1 + d)*(2 + d)*F^2*M^3*Pi^2) + 
           (a^2*((-2 + d)^2*d*(-9 + 5*d) + b^7*(-2 + d)^2*d*(11 + d^2) + 
              b*d*(-84 + 112*d - 83*d^2 + 38*d^3 - 7*d^4) + b^6*d*(72 - 
                74*d + 25*d^2 - 7*d^3 + 2*d^4) + b^2*(-144 + 172*d - 
                114*d^2 + 11*d^3 + 43*d^4 - 14*d^5) + b^4*(288 - 552*d + 
                284*d^2 - 71*d^3 + 39*d^4 - 12*d^5) + b^5*(176 - 308*d + 
                164*d^2 - 53*d^3 + 22*d^4 - 5*d^5) + b^3*(176 - 460*d + 
                184*d^2 + 137*d^3 - 88*d^4 + 11*d^5))*LECc11Delta)/
            (3072*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*((-2 + d)^2*d*(-3 + 5*d) + b*d*(-108 + 104*d - 91*d^2 + 
                61*d^3 - 14*d^4) + b^7*d*(128 - 138*d + 35*d^2 - 3*d^3 + 
                2*d^4) + b^6*d*(204 - 208*d + 35*d^2 + d^3 + 4*d^4) + 
              b^4*(816 - 1604*d + 728*d^2 - 17*d^3 + 23*d^4 - 24*d^5) + 
              b^5*(512 - 996*d + 568*d^2 - 141*d^3 + 39*d^4 - 10*d^5) + 
              b^3*(272 - 680*d + 58*d^2 + 429*d^3 - 201*d^4 + 22*d^5) - 
              b^2*(48 + 236*d - 192*d^2 + 83*d^3 - 91*d^4 + 28*d^5))*
             LECc12Delta)/(9216*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*(-((-2 + d)^2*d*(30 + 25*d + 33*d^2 + 14*d^3)) - 
              6*b*d*(-24 - 16*d + 82*d^2 - 8*d^3 - 19*d^4 + 3*d^5) + 
              2*b^9*d*(-300 - 36*d + 239*d^2 + 45*d^3 - 49*d^4 - 9*d^5 + 
                2*d^6) + b^8*d*(-1096 - 412*d + 722*d^2 + 321*d^3 - 135*d^4 - 
                50*d^5 + 8*d^6) + 2*b^2*(-240 + 432*d - 124*d^2 - 18*d^3 - 
                67*d^4 - 27*d^5 + 26*d^6) + 2*b^7*(-1200 + 704*d + 894*d^2 - 
                465*d^3 - 205*d^4 + 52*d^5 + 16*d^6 + 6*d^7) + 
              2*b^6*(-2192 + 1048*d + 2160*d^2 - 238*d^3 - 809*d^4 - 53*d^5 + 
                94*d^6 + 8*d^7) + 2*b^3*(-1504 + 2328*d + 530*d^2 - 
                1711*d^3 + 445*d^4 + 228*d^5 - 128*d^6 + 10*d^7) - 
              2*b^5*(1408 - 1620*d - 668*d^2 + 393*d^3 + 517*d^4 - 168*d^5 - 
                42*d^6 + 18*d^7) - 4*b^4*(-400 - 676*d + 1048*d^2 + 33*d^3 - 
                117*d^4 - 120*d^5 + 24*d^6 + 22*d^7))*LECc13Delta)/
            (36864*b^6*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*M^2*Pi^2) + 
           (a^2*(-2 + d)*(-2*d*(14 - 15*d + 4*d^2) - 2*b*d*(14 - 13*d + 
                5*d^2) + b^6*d^2*(8 + d - 4*d^2 + d^3) - b^3*(-1 + d)^2*(
                -64 + 62*d - 31*d^2 + 9*d^3) + b^4*d*(48 - 21*d - 55*d^2 + 
                43*d^3 - 9*d^4) + b^5*d*(16 - 7*d + 9*d^2 - 7*d^3 + d^4) + 
              b^2*(-64 + 158*d - 171*d^2 + 88*d^3 - 21*d^4 + 4*d^5))*
             LECc1Delta)/(384*(-1 + b)*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) - 
           (a^2*(-((-2 + d)^2*d*(30 + 25*d + 9*d^2 + 2*d^3)) + 
              6*b*d*(-28 + 8*d - d^2 - 6*d^3 + 2*d^4 + d^5) + 
              2*b^9*d*(-120 - 8*d + 82*d^2 + 10*d^3 - 17*d^4 - 2*d^5 + d^6) + 
              b^8*d*(-448 - 96*d + 286*d^2 + 73*d^3 - 55*d^4 - 10*d^5 + 
                4*d^6) + 2*b^2*(-240 + 276*d + 38*d^2 - 114*d^3 - 31*d^4 + 
                9*d^5 + 8*d^6) + 4*b^4*(280 + 118*d - 519*d^2 + 236*d^3 - 
                59*d^4 + 20*d^5 + 13*d^6 - 11*d^7) + 2*b^7*(-480 + 312*d + 
                302*d^2 - 155*d^3 - 50*d^4 + 11*d^5 + 3*d^6 + 3*d^7) + 
              2*b^6*(-896 + 684*d + 710*d^2 - 294*d^3 - 177*d^4 + 11*d^5 + 
                12*d^6 + 4*d^7) + 2*b^3*(-592 + 864*d + 130*d^2 - 513*d^3 + 
                150*d^4 + 49*d^5 - 39*d^6 + 5*d^7) - 2*b^5*(544 - 940*d - 
                64*d^2 + 299*d^3 + 116*d^4 - 79*d^5 - 11*d^6 + 9*d^7))*
             LECc2Delta)/(12288*b^6*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*M^2*
             Pi^2) + (a^2*(-2 + d)*(-(d*(2 - 3*d + d^2)) - 3*b*d*(2 - 3*d + 
                d^2) + b^7*d*(-4 + 3*d + d^2) + b^6*d*(-6 + d + 3*d^2) + 
              b^4*(-24 + 18*d + 13*d^2 - 11*d^3) + b^3*(-24 + 20*d + 5*d^2 - 
                5*d^3) + b^2*(-8 + 14*d - 9*d^2 + d^3) - b^5*(16 - 22*d + 
                9*d^2 + d^3))*LECc3Delta)/(1536*b^4*(-1 + d)^3*d*F^2*M^2*
             Pi^2) + (5*a^2*(-2 + d)*(b*d*(-14 + 13*d - 3*d^2) + 
              d*(2 - 3*d + d^2) + b^7*d*(-4 + 3*d + d^2) + b^6*d*(-6 - 5*d + 
                5*d^2) + b^2*(8 - 50*d + 37*d^2 - 9*d^3) - b^5*(16 - 6*d + 
                5*d^2 + d^3) + b^3*(-88 + 124*d - 67*d^2 + 11*d^3) - 
              b^4*(24 + 34*d - 59*d^2 + 21*d^3))*LECc4Delta)/
            (9216*b^4*(-1 + d)^3*d*F^2*M^2*Pi^2) + 
           (a^2*(a*(1 + b)*(-4 - 4*d + d^2 + d^3)*(-5*(-2 + d)^2*d + 
                5*b*(-2 + d)*d^2 + b^7*d^2*(-9 + 4*d) - b^5*d*(36 - 56*d + 
                  9*d^2 + 6*d^3) + b^6*d*(-20 + 19*d - d^2 - 4*d^3 + d^4) + 
                b^3*(160 - 384*d + 335*d^2 - 124*d^3 + 18*d^4) + 
                b^2*(-80 + 180*d - 117*d^2 + 13*d^3 + 14*d^4 - 5*d^5) + 
                b^4*(-80 + 248*d - 198*d^2 + 13*d^3 + 26*d^4 - 4*d^5)) - 
              b^2*(-1 + d)*(2*b^9*c2rbar*d*(-4 - 4*d + d^2 + d^3) + 
                b^10*c2rbar*d*(-4 - 4*d + d^2 + d^3) - b^8*(2 + d)*
                 (2*(2*c3rbar + c4rbar)*(-2 + d)*d + c2rbar*(8 - 4*d - 
                    13*d^2 + d^3 + 2*d^4)) + d*(-4 + d^2)*(c2rbar + 
                  4*c3rbar - 2*c4rbar - c2rbar*d + 8*c3rbar*d + 2*c4rbar*d - 
                  2*c2rbar*d^2 + 2*c4rbar*d^2 + 8*c1rbar*(-8 - 7*d - 5*d^2 - 
                    3*d^3 + 3*d^4)) + 2*b*d*(2 + d)*(-16*c3rbar - 12*c3rbar*
                   d - 4*c4rbar*d + 8*c3rbar*d^2 - c4rbar*d^2 + c4rbar*d^3 + 
                  c2rbar*(-1 + 4*d + 3*d^2 - 2*d^3) + 4*c1rbar*(48 - 22*d - 
                    11*d^2 + 35*d^3 - 21*d^4 + 3*d^5)) + 2*b^3*(2 + d)*
                 (32*c3rbar + 16*c4rbar - 36*c3rbar*d - 10*c4rbar*d - 
                  16*c3rbar*d^2 - 10*c4rbar*d^2 + 16*c3rbar*d^3 + 
                  c4rbar*d^3 + 3*c4rbar*d^4 + c2rbar*(-20 - 5*d + 23*d^2 + 
                    2*d^3 - 6*d^4) + 16*c1rbar*(8 - 2*d + 5*d^2 + 3*d^3 - 
                    9*d^4 + 3*d^5)) - 2*b^7*(2 + d)*(c2rbar*(8 - 5*d - 
                    13*d^2 + 2*d^3 + 2*d^4) + d*(-4*c3rbar + c4rbar*
                     (-2 + 2*d + d^2 - d^3))) + 2*b^6*(-4*c3rbar*(-8 + 2*d - 
                    5*d^2 - 2*d^3 + d^4) + c4rbar*(16 - 12*d - 2*d^2 + 
                    2*d^3 + d^4 + d^5) + d*(1 + d)*(8*c1rbar*(-2 + d)^2*
                     (2 + d) + c2rbar*(14 - 7*d - 11*d^2 + 4*d^3))) - 
                2*b^4*(c2rbar*(-16 - 6*d + 41*d^2 + 6*d^3 - 19*d^4 + 6*d^5) + 
                  4*c1rbar*(-64 + 48*d - 4*d^2 - 72*d^3 + 65*d^4 + 3*d^5 - 
                    15*d^6 + 3*d^7) + (2 + d)*(4*c3rbar*(-12 + 12*d - 2*d^2 + 
                      d^3) + c4rbar*(-8 + 12*d - 16*d^2 + 15*d^3 - 3*d^4))) + 
                2*b^5*(c2rbar*(8 + 34*d - 19*d^2 - 47*d^3 + 8*d^4 + 10*d^5) - 
                  (-4 + d^2)*(4*c3rbar*(2 + d + 2*d^2) + c4rbar*(4 - 6*d + 
                      d^2 + 5*d^3) + 4*c1rbar*d*(4 + 3*d - 7*d^2 - 3*d^3 + 
                      3*d^4))) - b^2*(2 + d)*(-(c2rbar*(-8 + 20*d + d^2 - 
                     19*d^3 + 8*d^4)) + 16*c1rbar*(-32 - 16*d + 46*d^2 + 
                    3*d^3 - 21*d^4 + 6*d^5) + 2*(4*c3rbar*(4 + 5*d - 8*d^2 + 
                      3*d^3) + c4rbar*(-8 + 22*d - 8*d^2 - 9*d^3 + 5*d^4))))*
               M))/(3072*(-1 + b)^2*b^4*(1 + b)*(-1 + d)^3*d*(1 + d)*(2 + d)*
             F^2*M^3*Pi^2)) + (a^3*((-2 + d)^3*d*(-312 - 322*d - 73*d^2 + 
              13*d^3 + 4*d^4) + b^12*(-2 + d)^2*d*(176 - 36*d - 48*d^2 - 
              11*d^3 - d^4 + 8*d^5 + 2*d^6) + 2*b*(-2 + d)^2*d*
             (96 + 160*d - 2*d^2 - 257*d^3 - 110*d^4 + 16*d^5 + 7*d^6) + 
            2*b^11*d*(768 - 416*d - 200*d^2 + 76*d^3 + 50*d^4 + 7*d^5 - 
              16*d^6 + d^8) + b^10*(2816 - 3136*d + 5056*d^2 - 2944*d^3 + 
              280*d^4 + 292*d^5 - 494*d^6 + 232*d^7 + 16*d^8 - 18*d^9) - 
            4*b^7*(-128 + 576*d + 1976*d^2 + 464*d^3 - 4102*d^4 + 1122*d^5 + 
              993*d^6 - 262*d^7 - 74*d^8 + 5*d^9) + 
            2*b^2*(1920 - 2784*d - 1008*d^2 - 2896*d^3 + 4336*d^4 + 962*d^5 - 
              1467*d^6 - 44*d^7 + 104*d^8 + 7*d^9) - 
            2*b^9*(-3072 + 3904*d - 1552*d^2 + 120*d^3 - 112*d^4 + 134*d^5 + 
              205*d^6 - 138*d^7 - 8*d^8 + 9*d^9) + b^4*(6144 - 12096*d + 
              8368*d^2 + 3872*d^3 - 4072*d^4 + 376*d^5 + 415*d^6 - 435*d^7 - 
              40*d^8 + 18*d^9) - 4*b^6*(6016 - 6528*d - 3592*d^2 + 7656*d^3 - 
              3434*d^4 - 742*d^5 + 831*d^6 - 148*d^7 + 8*d^8 + 23*d^9) + 
            4*b^5*(-896 - 1664*d + 5656*d^2 + 184*d^3 - 5346*d^4 + 774*d^5 + 
              1419*d^6 - 324*d^7 - 38*d^8 + 25*d^9) - 
            2*b^3*(-4096 + 7232*d - 208*d^2 - 7352*d^3 + 1416*d^4 + 
              3294*d^5 - 603*d^6 - 660*d^7 + 68*d^8 + 39*d^9) + 
            b^8*(12288 - 21824*d + 1712*d^2 + 11488*d^3 - 10600*d^4 + 
              1568*d^5 + 3407*d^6 - 1289*d^7 - 156*d^8 + 76*d^9))*hA^4)/
          (18432*(-1 + b)^4*b^4*(1 + b)^2*(-2 + d)*(-1 + d)^3*d*(1 + d)*
           (2 + d)*(4 + d)*F^2*M^3*Pi^2))*A0[(b^2*M^2)/a^2] + 
       (hA*(gA*(((-1 + b)*(1 + b)*(2*b^5*(-6 - 5*d + 2*d^2 + d^3) + 
                b^3*(64 - 32*d - 58*d^2 + 32*d^3 - 6*d^4) + 
                b^4*(24 - 34*d - 11*d^2 + 8*d^3 - 3*d^4) - 3*(-8 + 10*d + 
                  d^2 - 4*d^3 + d^4) - 2*b^2*(8 - 2*d + 11*d^2 - 12*d^3 + 
                  3*d^4) - 2*b*(46 + 33*d - 21*d^2 - 5*d^3 + 3*d^4))*LECb4)/
              (6144*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^2) - 
             ((-1 + b)*(1 + b)*(-8 + 10*d + d^2 - 4*d^3 + d^4 + 
                b^5*(-2 + d)^2*(1 + d) + 2*b*(22 + 11*d - 12*d^2 + d^4) + 
                b^4*(-8 + 8*d + 2*d^2 - d^3 + d^4) + b^3*(-8 + 14*d + 
                  11*d^2 - 9*d^3 + 2*d^4) + b^2*(32 + 2*d - 11*d^2 - 3*d^3 + 
                  2*d^4))*LECb5)/(3072*b^2*(-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
           g1*((-5*(-1 + b)*(1 + b)*(-3*(-2 + d)^2*(-1 + d) - 
                2*b*d*(10 - 9*d + 2*d^2) - b^6*d*(-20 + 22*d - 7*d^2 + d^3) + 
                2*b^7*(2 - d - 2*d^2 + d^3) + b^4*(100 - 116*d + 15*d^2 + 
                  11*d^3 - 2*d^4) - b^2*(64 - 92*d + 52*d^2 - 13*d^3 + d^4) - 
                2*b^3*(-18 - 5*d + 21*d^2 - 9*d^3 + d^4) - 2*b^5*
                 (-16 + 12*d^2 - 6*d^3 + d^4))*LECb4)/(18432*b^4*(-1 + d)^3*F^
                2*Pi^2) + (5*(-1 + b)*(1 + b)^2*((-2 + d)^2*d*(1 + 2*d) + 
                b^6*(-2 + d)^2*(4 + 3*d + d^2 + d^3) + b*(-28 + 18*d + 
                  16*d^2 - 11*d^3 + d^4) + b^2*(68 - 12*d - 47*d^2 + 33*d^3 - 
                  8*d^4 + d^5) + b^3*(-44 - 64*d + 55*d^2 + 20*d^3 - 17*d^4 + 
                  2*d^5) - b^4*(4 - 8*d + 9*d^2 + d^3 - 9*d^4 + 2*d^5) - 
                b^5*(8 - 14*d + 3*d^2 + d^3 - 4*d^4 + 2*d^5))*LECb5)/
              (18432*b^4*(-1 + d)^3*(1 + d)*F^2*Pi^2))) + 
         hA^2*(-((-1 + b)*(1 + b)^3*(-((-2 + d)^2*(-9 + 5*d)) + b^5*
                (-2 + d)^2*(11 + d^2) + b^2*(16 - 42*d + 36*d^2 - 8*d^3) + 
               b^4*(-16 + 14*d - 5*d^2 + d^3) - 4*b^3*(14 - 8*d + 3*d^2 - 
                 3*d^3 + d^4) + b*(12 + 25*d^2 - 28*d^3 + 7*d^4))*
              LECc11Delta)/(3072*b^4*(-1 + d)^3*F^2*Pi^2) - 
           ((-1 + b)*(1 + b)^3*(-((-2 + d)^2*(-3 + 5*d)) + b^4*(-52 + 68*d - 
                35*d^2 + 7*d^3) - 2*b^2*(-56 + 102*d - 66*d^2 + 13*d^3) + 
              b^5*(128 - 138*d + 35*d^2 - 3*d^3 + 2*d^4) - 2*b^3*(106 - 
                77*d + 12*d^2 - 7*d^3 + 4*d^4) + b*(84 - 40*d + 45*d^2 - 
                51*d^3 + 14*d^4))*LECc12Delta)/(9216*b^4*(-1 + d)^3*F^2*
             Pi^2) - ((-1 + b)^2*(1 + b)^4*(-((-2 + d)^2*(15 + 5*d + 
                 14*d^2)) + b^4*(52 - 160*d - 37*d^2 + 89*d^3 - 14*d^4) + 
              4*b^2*(-28 + 5*d + 44*d^2 - 24*d^3 + d^4) + 2*b*(96 - 34*d - 
                75*d^2 + 24*d^3 + 5*d^4) + 2*b^5*(-150 + 57*d + 91*d^2 - 
                23*d^3 - 13*d^4 + 2*d^5) + 2*b^3*(72 + 31*d + 18*d^2 - 
                39*d^3 - 16*d^4 + 10*d^5))*LECc13Delta)/(36864*b^6*(-1 + d)^3*
             (1 + d)*F^2*Pi^2) - ((1 + b)*(-2 + d)*(-28 + 30*d - 8*d^2 - 
              2*b*d*(2 + d) + b^6*(16 - 15*d + 8*d^2 - 3*d^3) + 
              b^7*d*(8 + d - 4*d^2 + d^3) + 3*b^2*(26 - 27*d + 6*d^2 + d^3) - 
              2*b^5*d*(1 + 23*d - 19*d^2 + 4*d^3) + 6*b^4*(-15 + 23*d - 
                15*d^2 + 4*d^3) + b^3*(-12 + 46*d - 25*d^2 + 14*d^3 - 5*d^4))*
             LECc1Delta)/(384*(-1 + b)*b^4*(-1 + d)^3*F^2*Pi^2) + 
           ((-1 + b)^2*(1 + b)^4*(-((-2 + d)^2*(15 + 5*d + 2*d^2)) + 
              b^2*(44 - 40*d + 8*d^2 + 12*d^3 - 8*d^4) - b^4*(-16 + 40*d + 
                d^2 - 17*d^3 + 2*d^4) + 2*b*(18 - 7*d - 15*d^2 - 3*d^3 + 
                5*d^4) + 2*b^5*(-60 + 26*d + 28*d^2 - 9*d^3 - 4*d^4 + d^5) + 
              2*b^3*(36 - 7*d + 9*d^2 - 2*d^3 - 13*d^4 + 5*d^5))*LECc2Delta)/
            (12288*b^6*(-1 + d)^3*(1 + d)*F^2*Pi^2) - 
           ((-1 + b)^2*(1 + b)^4*(-2 + d)*(-2 + 3*d - d^2 + b^2*(2 - 5*d + 
                d^2) - b*(2 - 3*d + d^2) + b^3*(-4 + 3*d + d^2))*LECc3Delta)/
            (1536*b^4*(-1 + d)^3*F^2*Pi^2) - (5*(-1 + b)^2*(1 + b)^4*(-2 + d)*
             (2 - 3*d + d^2 + b*(-18 + 19*d - 5*d^2) + b^3*(-4 + 3*d + d^2) + 
              b^2*(2 - 11*d + 3*d^2))*LECc4Delta)/(9216*b^4*(-1 + d)^3*F^2*
             Pi^2) - (5*a*((-2 + d)^4*(8 - 7*d + 3*d^2) - b*(-2 + d)^3*(244 + 
                38*d - 53*d^2 + 15*d^3) - b^2*(-2 + d)^2*(-720 - 464*d + 
                612*d^2 - 175*d^3 + 5*d^4 + 2*d^5) + b^15*(-2 + d)^2*(216 - 
                188*d - 115*d^2 + 33*d^3 + 19*d^4 - 4*d^5 + 3*d^6) + 
              b^14*(-2 + d)^2*(392 - 184*d - 193*d^2 + 23*d^3 + 45*d^4 - 
                28*d^5 + 5*d^6) - b^3*(6848 - 16512*d + 9472*d^2 + 3668*d^3 - 
                6152*d^4 + 2659*d^5 - 501*d^6 + 34*d^7) + b^9*(-20160 + 
                27600*d + 3272*d^2 - 23824*d^3 + 18010*d^4 - 6895*d^5 + 
                1051*d^6 + 120*d^7 - 42*d^8) + b^10*(7968 - 21872*d + 
                2640*d^2 + 2088*d^3 + 11446*d^4 - 8171*d^5 + 769*d^6 + 
                354*d^7 - 42*d^8) + b^4*(-13408 + 17536*d + 764*d^2 - 
                12832*d^3 + 10141*d^4 - 4257*d^5 + 1043*d^6 - 122*d^7 + 
                3*d^8) + b^13*(-3424 + 7984*d - 2700*d^2 - 1828*d^3 + 
                411*d^4 + 31*d^5 + 283*d^6 - 110*d^7 + 5*d^8) + 
              b^5*(2432 - 25152*d + 23260*d^2 + 1504*d^3 - 7261*d^4 + 
                1729*d^5 + 217*d^6 - 90*d^7 + 5*d^8) + b^6*(13952 - 35600*d + 
                15788*d^2 + 13732*d^3 - 14745*d^4 + 5565*d^5 - 1205*d^6 + 
                128*d^7 + 5*d^8) + b^8*(-28704 + 60448*d - 8800*d^2 - 
                27748*d^3 + 12038*d^4 - 865*d^5 + 177*d^6 - 144*d^7 + 
                10*d^8) + b^11*(7712 - 16144*d + 2640*d^2 + 7432*d^3 - 
                2954*d^4 + 147*d^5 - 201*d^6 + 58*d^7 + 10*d^8) + 
              b^12*(-5888 + 11856*d - 2508*d^2 - 1732*d^3 - 2219*d^4 + 
                1697*d^5 + 57*d^6 - 166*d^7 + 19*d^8) + b^7*(-7104 + 
                29280*d - 15020*d^2 - 9432*d^3 + 6829*d^4 + 395*d^5 - 
                859*d^6 + 72*d^7 + 19*d^8))*g1^2)/(221184*(-1 + b)^2*b^6*
             (1 + b)^3*(-2 + d)*(-1 + d)^4*(1 + d)*F^2*M*Pi^2) + 
           (5*a*(-2*(-2 + d)^2*(-1 + d^2) + b*(-2 + d)^2*(-2 - 6*d - 3*d^2 + 
                d^3) + b^8*(4 - 4*d - 3*d^2 + 2*d^3 - 2*d^4 + d^5) + 
              b^2*(-52 + 12*d + 55*d^2 - 32*d^3 + 2*d^4 + d^5) + 
              b^3*(16 + 60*d - 28*d^2 - 23*d^3 + 18*d^4 - 6*d^5 + d^6) + 
              b^7*(-8 + 20*d - 8*d^2 - 3*d^3 + 4*d^4 - 4*d^5 + d^6) + 
              b^5*(96 - 90*d^2 + 8*d^3 + 33*d^4 - 15*d^5 + 2*d^6) + 
              b^4*(164 + 4*d - 193*d^2 + 54*d^3 + 24*d^4 - 13*d^5 + 2*d^6) + 
              b^6*(20 + 44*d - 17*d^2 - 24*d^3 + 26*d^4 - 13*d^5 + 2*d^6))*g1*
             gA)/(18432*b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2) - 
           (a*(72 - 68*d + 14*d^2 + d^3 - 6*d^4 + 3*d^5 + 12*b^3*(24 + 16*d - 
                14*d^2 + 11*d^3 - 6*d^4 + d^5) + 2*b^5*(48 - 32*d + 8*d^2 + 
                d^3 - 12*d^4 + 3*d^5) + 2*b*(-32 - 48*d + 72*d^2 + d^3 - 
                12*d^4 + 3*d^5) + b^6*(-24 - 4*d + 22*d^2 - 7*d^3 - 6*d^4 + 
                3*d^5) + b^2*(72 + 212*d - 26*d^2 + 59*d^3 - 54*d^4 + 
                9*d^5) + b^4*(296 - 108*d - 114*d^2 + 83*d^3 - 54*d^4 + 
                9*d^5))*gA^2)/(24576*b^2*(-1 + d)^2*(1 + d)*F^2*M*Pi^2) + 
           (-(a*(-5*(-2 + d)^3*(1 + d) + 5*b*(-2 + d)^2*d*(1 + d) + 
                b^9*d*(18 + d - 13*d^2 + 4*d^3) + b^7*d*(-62 - 21*d + 
                  48*d^2 + d^3 - 6*d^4) + 3*b^5*(32 - 18*d - 3*d^2 + 24*d^3 - 
                  19*d^4 + 4*d^5) + b^3*(48 - 186*d + 29*d^2 + 148*d^3 - 
                  97*d^4 + 18*d^5) + b^2*(-160 + 74*d + 141*d^2 - 113*d^3 + 
                  4*d^4 + 19*d^5 - 5*d^6) + b^6*(-160 + 62*d + 159*d^2 - 
                  103*d^3 - 16*d^4 + 21*d^5 - 3*d^6) + b^8*(40 - 18*d - 
                  37*d^2 + 28*d^3 + d^4 - 5*d^5 + d^6) - 3*b^4*(-96 + 94*d + 
                  19*d^2 - 81*d^3 + 64*d^4 - 23*d^5 + 3*d^6))) + 
             b^2*(-1 + b^2)*(-1 + d)*(-8*c1rbar*(-2 - d + d^2)*
                (-8 - 2*b^5*(-2 + d) + d - 6*d^2 + 3*d^3 - 4*b^3*(3 - 7*d + 
                   3*d^2) + b^4*d*(1 - 6*d + 3*d^2) - 2*b*(8 - 11*d + 
                   6*d^2) + b^2*(-4 + 34*d - 24*d^2 + 6*d^3)) + (-1 + b^2)^2*
                ((-1 + b^2)*c2rbar*(1 + d)*(-2 + b^2*(-2 + d) + 
                   b^3*(-2 + d) + 5*d + b*(5 - 2*d)*d - 2*d^2) + 
                 2*(c3rbar*(4 - 2*b^3*(-2 + d) + 6*d + 2*b^2*d - 4*d^2 + 
                     b*(12 + 6*d - 4*d^2)) + c4rbar*(-2 - b^3*(-2 + d) + 
                     3*d + d^2 - d^3 + b*(2 + d) + b^2*d*(-1 - d + d^2)))))*
              M)/(3072*(-1 + b)^2*b^4*(-1 + d)^3*(1 + d)*F^2*M*Pi^2)) - 
         (a*(-((-2 + d)^3*(-9 + 11*d + 44*d^2)) + b^12*(-2 + d)^2*
             (22 - 21*d + 7*d^2 - 4*d^3 + 2*d^4) + 2*b*(-2 + d)^2*
             (-30 + 2*d + 91*d^2 - 30*d^3 + 7*d^4) + 
            b^4*(-1448 + 3668*d - 374*d^2 - 2439*d^3 + 869*d^4 + 244*d^5 - 
              94*d^6) + b^9*(800 + 72*d - 1212*d^2 + 1116*d^3 - 634*d^4 + 
              228*d^5 - 34*d^6) + 4*b^5*(164 + 70*d + 44*d^2 - 214*d^3 + 
              79*d^4 + 28*d^5 - 19*d^6) + b^8*(-616 + 1140*d - 1046*d^2 + 
              397*d^3 - 33*d^4 + 4*d^5 - 4*d^6) + 2*b^3*(-1216 + 1444*d + 
              186*d^2 - 722*d^3 + 231*d^4 - 30*d^5 + 3*d^6) - 
            2*b^10*(-384 + 320*d + 38*d^2 - 135*d^3 + 74*d^4 - 22*d^5 + 
              3*d^6) + 2*b^11*(184 - 296*d + 190*d^2 - 82*d^3 + 43*d^4 - 
              18*d^5 + 3*d^6) + 4*b^6*(-300 + 14*d + 446*d^2 - 411*d^3 + 
              222*d^4 - 84*d^5 + 15*d^6) + 2*b^2*(-936 + 1204*d + 218*d^2 - 
              1105*d^3 + 734*d^4 - 206*d^5 + 21*d^6) + 
            4*b^7*(-620 + 426*d + 164*d^2 - 446*d^3 + 399*d^4 - 160*d^5 + 
              21*d^6))*hA^4)/(18432*(-1 + b)^2*b^4*(1 + b)^2*(-2 + d)*
           (-1 + d)^3*(1 + d)*F^2*M*Pi^2))*B0i[bb0, M^2/a^2, 0, 
         (b^2*M^2)/a^2] + 
       (hA^2*(((-1 + b)*(1 + b)^3*((-1 + b^2)*c2rbar - 2*c3rbar + c4rbar)*
             (-2 + b*(-1 + d) + d))/(768*b^5*(-1 + d)^2*F^2*Pi^2) + 
           (a*(-2 + b^3*(-1 + d) + d + b^2*(-6 + 7*d - 2*d^2) + 
              b*(-9 + 9*d - 2*d^2))*gA^2)/(48*(-1 + b)^2*b*(1 + b)^3*(-2 + d)*
             (-1 + d)*F^2*M*Pi^2)) - 
         (a*(2*(-2 + d)^3 + 3*b*(-2 + d)^2*(-7 + 4*d + d^2) + 
            b^4*(436 - 826*d + 488*d^2 - 80*d^3 - 6*d^4) - 
            2*b^6*(66 - 113*d + 77*d^2 - 24*d^3 + 2*d^4) + 
            b^3*(252 - 450*d + 278*d^2 - 70*d^3 + 6*d^4) + 
            2*b^5*(58 - 177*d + 164*d^2 - 57*d^3 + 6*d^4) + 
            6*b^8*(82 - 185*d + 150*d^2 - 55*d^3 + 9*d^4) + 
            b^2*(-64 + 102*d - 23*d^2 - 24*d^3 + 9*d^4) + 
            b^9*(352 - 906*d + 825*d^2 - 302*d^3 + 33*d^4) + 
            2*b^7*(226 - 587*d + 561*d^2 - 237*d^3 + 37*d^4) + 
            b^10*(116 - 400*d + 529*d^2 - 320*d^3 + 75*d^4))*hA^4)/
          (4608*(-1 + b)^2*b^7*(1 + b)^2*(-2 + d)*(-1 + d)^3*F^2*M*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, 0, M^2/a^2] - 
       (((-2 + d)^2 + b^2*(6 - 6*d + d^2) + b*(6 - 5*d + d^2) + 
          b^3*(2 - 3*d + d^2))*gA^2*hA^2*M*C0i[cc0, M^2/a^2, 0, 
          (b^2*M^2)/a^2, 0, M^2/a^2, M^2/a^2])/(48*a*(-1 + b)*b^2*(1 + b)^2*
         (-2 + d)*(-1 + d)*F^2*Pi^2) + 
       (5*((-2 + d)^3*(-1 + d) + b*(2 - 3*d + d^2)^2 - 
          2*b^2*(-4 - 10*d + 16*d^2 - 7*d^3 + d^4) - 
          2*b^3*(-26 + 16*d + 7*d^2 - 6*d^3 + d^4) + 
          b^4*(80 - 140*d + 98*d^2 - 35*d^3 + 5*d^4) + 
          b^5*(28 - 68*d + 65*d^2 - 30*d^3 + 5*d^4))*g1^2*hA^2*M*
         C0i[cc0, M^2/a^2, 0, (b^2*M^2)/a^2, 0, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(864*a*(-1 + b)*b*(1 + b)^2*(-2 + d)*(-1 + d)^3*F^2*
         Pi^2) - ((b*(-15 + d)*(-2 + d)^2 + 3*(-2 + d)^3 + 
          3*b^3*(-68 + 80*d - 27*d^2 + 3*d^3) + b^6*(-80 + 140*d - 72*d^2 + 
            9*d^3) + 3*b^7*(-12 + 32*d - 29*d^2 + 9*d^3) + 
          b^2*(-176 + 244*d - 116*d^2 + 19*d^3) + 
          b^5*(-116 + 176*d - 101*d^2 + 27*d^3) + 
          b^4*(-264 + 412*d - 210*d^2 + 33*d^3))*hA^4*M*
         C0i[cc0, (b^2*M^2)/a^2, 0, M^2/a^2, 0, M^2/a^2, (b^2*M^2)/a^2])/
        (1152*a*(-1 + b)*b^4*(1 + b)*(-2 + d)*(-1 + d)^2*F^2*Pi^2), 
     \[Beta]eDelta14 -> ((a - 6*a*b^2)*hA^2)/(27*b^2*M - 27*b^3*M), 
     \[Beta]eDelta15 -> 0, \[Beta]eDelta16 -> 0, \[Beta]eDelta17 -> 
      (a*hA^2)/(54*M - 54*b*M), \[Beta]eDelta18 -> 
      (4*a*gA^2*hA^2)/(27*M - 27*b*M), \[Beta]eDelta19 -> 
      (\[Beta]eDelta22 + \[Beta]eDelta36)/2 + 
       hA^2*((a*(-5 + 6*b^2))/(108*(-1 + b)*b^2*M) + 
         (25*a*g1^2)/(324*(-1 + b)*M) + (a*gA^2)/(4*(-1 + b)*M) - 
         (5*a*g1*gA*(-1 + b^2 - 4*b*Log[b^(-2)]))/(162*(-1 + b)^2*(1 + b)*
           M)), \[Beta]eDelta20 -> -\[Beta]eDelta35 + 
       hA^2*((-25*a*g1^2)/(324*(-1 + b)*b^2*M) + 
         (a*gA^2)/(4*b^2*M - 4*b^3*M) + 
         (5*a*g1*gA*(-1 + b^2 - 4*b*Log[b^(-2)]))/(162*(-1 + b)^2*b^2*(1 + b)*
           M)), \[Beta]eDelta21 -> \[Beta]eDelta37/2 + 
       hA^2*((-25*a*g1^2)/(648*(-1 + b)*M) + (5*a*gA^2)/(24*(-1 + b)*M) + 
         a/(27*M - 27*b*M) + (5*a*g1*gA*(-1 + b^2 + 4*b*Log[b^2]))/
          (324*(-1 + b)^2*(1 + b)*M)), \[Beta]eDelta22 -> 
      ((a - 3*a*b^2)*hA^2)/(9*(-1 + b)*b^2*M) + 4*\[Beta]eDelta38}


==> anc/Suppl/Cov/LECsRenormalizationRulesDeltaLess.dat <==
LECsRenormalizationRulesDeltaLess = 
    {LECc1 :> c1rBar + deltac1qTo3 + deltac1qTo4, 
     LECc2 :> c2rBar + deltac2qTo3 + deltac2qTo4, 
     LECc3 :> c3rBar + deltac3qTo3 + deltac3qTo4, 
     LECc4 :> c4rBar + deltac4qTo3 + deltac4qTo4, 
     LECd1 :> d1rBar + deltad1qTo3 + deltad1qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd1)/F^2, 
     LECd2 :> d2rBar + deltad2qTo3 + deltad2qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd2)/F^2, 
     LECd3 :> d3rBar + deltad3qTo3 + deltad3qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd3)/F^2, 
     LECd4 :> d4rBar + deltad4qTo3 + deltad4qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd4)/F^2, 
     LECd5 :> d5rBar + deltad5qTo3 + deltad5qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd5)/F^2, 
     LECd6 :> d6rBar + deltad6qTo3 + deltad6qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd6)/F^2, 
     LECd7 :> d7rBar + deltad7qTo3 + deltad7qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd7)/F^2, 
     LECd8 :> d8rBar + deltad8qTo3 + deltad8qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd8)/F^2, 
     LECd9 :> d9rBar + deltad9qTo3 + deltad9qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd9)/F^2, 
     LECd10 :> d10rBar + deltad10qTo3 + deltad10qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd10)/F^2, 
     LECd11 :> d11rBar + deltad11qTo3 + deltad11qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd11)/F^2, 
     LECd12 :> d12rBar + deltad12qTo3 + deltad12qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd12)/F^2, 
     LECd13 :> d13rBar + deltad13qTo3 + deltad13qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd13)/F^2, 
     LECd14 :> d14rBar + deltad14qTo3 + deltad14qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd14)/F^2, 
     LECd15 :> d15rBar + deltad15qTo3 + deltad15qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd15)/F^2, 
     LECd16 :> d16rBar + deltad16qTo3 + deltad16qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd16)/F^2, 
     LECd17 :> d17rBar + deltad17qTo3 + deltad17qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd17)/F^2, 
     LECd18 :> d18rBar + deltad18qTo3 + deltad18qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd18)/F^2, 
     LECd19 :> d19rBar + deltad19qTo3 + deltad19qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd19)/F^2, 
     LECd20 :> d20rBar + deltad20qTo3 + deltad20qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd20)/F^2, 
     LECd21 :> d21rBar + deltad21qTo3 + deltad21qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd21)/F^2, 
     LECd22 :> d22rBar + deltad22qTo3 + deltad22qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd22)/F^2, 
     LECd23 :> d23rBar + deltad23qTo3 + deltad23qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBd23)/F^2, 
     LECe1 :> e1rBar + deltae1qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe1)/F^2, 
     LECe2 :> e2rBar + deltae2qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe2)/F^2, 
     LECe3 :> e3rBar + deltae3qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe3)/F^2, 
     LECe4 :> e4rBar + deltae4qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe4)/F^2, 
     LECe5 :> e5rBar + deltae5qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe5)/F^2, 
     LECe6 :> e6rBar + deltae6qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe6)/F^2, 
     LECe7 :> e7rBar + deltae7qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe7)/F^2, 
     LECe8 :> e8rBar + deltae8qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe8)/F^2, 
     LECe9 :> e9rBar + deltae9qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe9)/F^2, 
     LECe10 :> e10rBar + deltae10qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe10)/F^2, 
     LECe11 :> e11rBar + deltae11qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe11)/F^2, 
     LECe12 :> e12rBar + deltae12qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe12)/F^2, 
     LECe13 :> e13rBar + deltae13qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe13)/F^2, 
     LECe14 :> e14rBar + deltae14qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe14)/F^2, 
     LECe15 :> e15rBar + deltae15qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe15)/F^2, 
     LECe16 :> e16rBar + deltae16qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe16)/F^2, 
     LECe17 :> e17rBar + deltae17qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe17)/F^2, 
     LECe18 :> e18rBar + deltae18qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe18)/F^2, 
     LECe19 :> e19rBar + deltae19qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe19)/F^2, 
     LECe20 :> e20rBar + deltae20qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe20)/F^2, 
     LECe21 :> e21rBar + deltae21qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe21)/F^2, 
     LECe22 :> e22rBar + deltae22qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe22)/F^2, 
     LECe23 :> e23rBar + deltae23qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe23)/F^2, 
     LECe24 :> e24rBar + deltae24qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe24)/F^2, 
     LECe25 :> e25rBar + deltae25qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe25)/F^2, 
     LECe26 :> e26rBar + deltae26qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe26)/F^2, 
     LECe27 :> e27rBar + deltae27qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe27)/F^2, 
     LECe28 :> e28rBar + deltae28qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe28)/F^2, 
     LECe29 :> e29rBar + deltae29qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe29)/F^2, 
     LECe30 :> e30rBar + deltae30qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe30)/F^2, 
     LECe31 :> e31rBar + deltae31qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe31)/F^2, 
     LECe32 :> e32rBar + deltae32qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe32)/F^2, 
     LECe33 :> e33rBar + deltae33qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe33)/F^2, 
     LECe34 :> e34rBar + deltae34qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe34)/F^2, 
     LECe35 :> e35rBar + deltae35qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe35)/F^2, 
     LECe36 :> e36rBar + deltae36qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe36)/F^2, 
     LECe37 :> e37rBar + deltae37qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe37)/F^2, 
     LECe38 :> e38rBar + deltae38qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe38)/F^2, 
     LECe39 :> e39rBar + deltae39qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe39)/F^2, 
     LECe40 :> e40rBar + deltae40qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe40)/F^2, 
     LECe41 :> e41rBar + deltae41qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe41)/F^2, 
     LECe42 :> e42rBar + deltae42qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe42)/F^2, 
     LECe43 :> e43rBar + deltae43qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe43)/F^2, 
     LECe44 :> e44rBar + deltae44qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe44)/F^2, 
     LECe45 :> e45rBar + deltae45qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe45)/F^2, 
     LECe46 :> e46rBar + deltae46qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe46)/F^2, 
     LECe47 :> e47rBar + deltae47qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe47)/F^2, 
     LECe48 :> e48rBar + deltae48qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe48)/F^2, 
     LECe49 :> e49rBar + deltae49qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe49)/F^2, 
     LECe50 :> e50rBar + deltae50qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe50)/F^2, 
     LECe51 :> e51rBar + deltae51qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe51)/F^2, 
     LECe52 :> e52rBar + deltae52qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe52)/F^2, 
     LECe53 :> e53rBar + deltae53qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe53)/F^2, 
     LECe54 :> e54rBar + deltae54qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe54)/F^2, 
     LECe55 :> e55rBar + deltae55qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe55)/F^2, 
     LECe56 :> e56rBar + deltae56qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe56)/F^2, 
     LECe57 :> e57rBar + deltae57qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe57)/F^2, 
     LECe58 :> e58rBar + deltae58qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe58)/F^2, 
     LECe59 :> e59rBar + deltae59qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe59)/F^2, 
     LECe60 :> e60rBar + deltae60qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe60)/F^2, 
     LECe61 :> e61rBar + deltae61qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe61)/F^2, 
     LECe62 :> e62rBar + deltae62qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe62)/F^2, 
     LECe63 :> e63rBar + deltae63qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe63)/F^2, 
     LECe64 :> e64rBar + deltae64qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe64)/F^2, 
     LECe65 :> e65rBar + deltae65qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe65)/F^2, 
     LECe66 :> e66rBar + deltae66qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe66)/F^2, 
     LECe67 :> e67rBar + deltae67qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe67)/F^2, 
     LECe68 :> e68rBar + deltae68qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe68)/F^2, 
     LECe69 :> e69rBar + deltae69qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe69)/F^2, 
     LECe70 :> e70rBar + deltae70qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe70)/F^2, 
     LECe71 :> e71rBar + deltae71qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe71)/F^2, 
     LECe72 :> e72rBar + deltae72qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe72)/F^2, 
     LECe73 :> e73rBar + deltae73qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe73)/F^2, 
     LECe74 :> e74rBar + deltae74qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe74)/F^2, 
     LECe75 :> e75rBar + deltae75qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe75)/F^2, 
     LECe76 :> e76rBar + deltae76qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe76)/F^2, 
     LECe77 :> e77rBar + deltae77qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe77)/F^2, 
     LECe78 :> e78rBar + deltae78qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe78)/F^2, 
     LECe79 :> e79rBar + deltae79qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe79)/F^2, 
     LECe80 :> e80rBar + deltae80qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe80)/F^2, 
     LECe81 :> e81rBar + deltae81qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe81)/F^2, 
     LECe82 :> e82rBar + deltae82qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe82)/F^2, 
     LECe83 :> e83rBar + deltae83qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe83)/F^2, 
     LECe84 :> e84rBar + deltae84qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe84)/F^2, 
     LECe85 :> e85rBar + deltae85qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe85)/F^2, 
     LECe86 :> e86rBar + deltae86qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe86)/F^2, 
     LECe87 :> e87rBar + deltae87qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe87)/F^2, 
     LECe88 :> e88rBar + deltae88qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe88)/F^2, 
     LECe89 :> e89rBar + deltae89qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe89)/F^2, 
     LECe90 :> e90rBar + deltae90qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe90)/F^2, 
     LECe91 :> e91rBar + deltae91qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe91)/F^2, 
     LECe92 :> e92rBar + deltae92qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe92)/F^2, 
     LECe93 :> e93rBar + deltae93qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe93)/F^2, 
     LECe94 :> e94rBar + deltae94qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe94)/F^2, 
     LECe95 :> e95rBar + deltae95qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe95)/F^2, 
     LECe96 :> e96rBar + deltae96qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe96)/F^2, 
     LECe97 :> e97rBar + deltae97qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe97)/F^2, 
     LECe98 :> e98rBar + deltae98qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe98)/F^2, 
     LECe99 :> e99rBar + deltae99qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe99)/F^2, 
     LECe100 :> e100rBar + deltae100qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe100)/
        F^2, LECe101 :> e101rBar + deltae101qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe101)/
        F^2, LECe102 :> e102rBar + deltae102qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe102)/
        F^2, LECe103 :> e103rBar + deltae103qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe103)/
        F^2, LECe104 :> e104rBar + deltae104qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe104)/
        F^2, LECe105 :> e105rBar + deltae105qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe105)/
        F^2, LECe106 :> e106rBar + deltae106qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe106)/
        F^2, LECe107 :> e107rBar + deltae107qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe107)/
        F^2, LECe108 :> e108rBar + deltae108qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe108)/
        F^2, LECe109 :> e109rBar + deltae109qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe109)/
        F^2, LECe110 :> e110rBar + deltae110qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe110)/
        F^2, LECe111 :> e111rBar + deltae111qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe111)/
        F^2, LECe112 :> e112rBar + deltae112qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe112)/
        F^2, LECe113 :> e113rBar + deltae113qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe113)/
        F^2, LECe114 :> e114rBar + deltae114qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe114)/
        F^2, LECe115 :> e115rBar + deltae115qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe115)/
        F^2, LECe116 :> e116rBar + deltae116qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe116)/
        F^2, LECe117 :> e117rBar + deltae117qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe117)/
        F^2, LECe118 :> e118rBar + deltae118qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]HBe118)/
        F^2, deltac3qTo3 -> -((3*d^3*gA^4 - d^2*gA^2*(8 + 21*gA^2) - 
          4*(3 + 14*gA^2 + 9*gA^4) + d*(4 + 40*gA^2 + 46*gA^4))*A0[mNucl^2])/
       (256*(-3 + d)*F^2*mNucl*Pi^2), deltac1qTo3 -> 
      (3*(-2 + d)*gA^2*A0[mNucl^2])/(256*(-3 + d)*F^2*mNucl*Pi^2), 
     deltac2qTo3 -> -((4 - 8*(-3 + d)*gA^2 + (12 - 6*d + d^2)*gA^4)*
         A0[mNucl^2])/(128*(-3 + d)*F^2*mNucl*Pi^2), 
     deltac4qTo3 -> -((6 + 16*gA^2 - 14*gA^4 + d^3*gA^4 - 
          d^2*(gA^2 + 8*gA^4) + d*(-2 - gA^2 + 21*gA^4))*A0[mNucl^2])/
       (128*(-3 + d)*F^2*mNucl*Pi^2), deltad1qTo3 -> 
      (-1536*(-3 + d)*deltad2qTo3*F^2*mNucl^2*Pi^2 + 
        (6*(-5 + d) + 3*(-24 + d + d^2)*gA^2 + (30 + d*(-67 + (26 - 3*d)*d))*
           gA^4)*A0[mNucl^2])/(1536*(-3 + d)*F^2*mNucl^2*Pi^2), 
     deltad18qTo3 -> -((-4 + d)*(-2 + d)*gA^3*A0[mNucl^2])/
       (768*F^2*mNucl^2*Pi^2), deltad5qTo3 -> 
      (gA^2*(-4 + 7*d - d^2 + (-4 + d)*(7 + (-6 + d)*d)*gA^2)*A0[mNucl^2])/
       (1024*(-3 + d)*F^2*mNucl^2*Pi^2), deltad3qTo3 -> 
      ((6 - 6*(-4 + d)*gA^2 + (18 + (-8 + d)*d)*gA^4)*A0[mNucl^2])/
       (384*(-3 + d)*F^2*mNucl^2*Pi^2), deltad14qTo3 -> 
      (768*(-3 + d)*deltad15qTo3*F^2*mNucl^2*Pi^2 + 
        (-3*d^3*gA^4 + d^2*gA^2*(12 + 31*gA^2) + 12*(3 + 10*gA^2 + 11*gA^4) - 
          2*d*(6 + 36*gA^2 + 55*gA^4))*A0[mNucl^2])/(768*(-3 + d)*F^2*mNucl^2*
        Pi^2), deltad10qTo3 -> (gA*(3*d^4*gA^4 - d^3*gA^2*(16 + 33*gA^2) + 
         12*(19 + 48*gA^2 + 13*gA^4) + 2*d^2*(6 + 73*gA^2 + 65*gA^4) - 
         2*d*(48 + 221*gA^2 + 101*gA^4))*A0[mNucl^2])/
       (1536*(-3 + d)*F^2*mNucl^2*Pi^2), deltad12qTo3 -> 
      -(gA*(3*d^3*gA^4 - d^2*gA^2*(2 + 25*gA^2) + 12*(9 + 28*gA^2 + 3*gA^4) + 
          2*d*(-6 - 38*gA^2 + 29*gA^4))*A0[mNucl^2])/(768*(-3 + d)*F^2*
        mNucl^2*Pi^2), deltad16qTo3 -> 
      -((-2 + d)*gA*(-4 + (-6 + d)*gA^2)*A0[mNucl^2])/
       (256*(-3 + d)*F^2*mNucl^2*Pi^2), deltad11qTo3 -> 
      -(gA*(d^4*gA^4 - d^3*gA^2*(2 + 11*gA^2) + d^2*gA^2*(31 + 39*gA^2) + 
          6*(15 + 32*gA^2 + 5*gA^4) - d*(30 + 125*gA^2 + 49*gA^4))*
         A0[mNucl^2])/(768*(-3 + d)*F^2*mNucl^2*Pi^2), 
     deltad13qTo3 -> (gA*(60 + 144*gA^2 - 60*gA^4 + 3*d^3*gA^4 - 
         d^2*gA^2*(2 + 29*gA^2) + 2*d*(-6 - 14*gA^2 + 45*gA^4))*A0[mNucl^2])/
       (768*(-3 + d)*F^2*mNucl^2*Pi^2), deltad4qTo3 -> 
      -(gA*(d^4*gA^4 - d^3*gA^2*(7 + 12*gA^2) + 4*(7 + 38*gA^2 + 15*gA^4) - 
          2*d*(15 + 94*gA^2 + 49*gA^4) + d^2*(6 + 65*gA^2 + 53*gA^4))*
         A0[mNucl^2])/(1024*(-3 + d)*F^2*mNucl^2*Pi^2), 
     deltae17qTo4 -> -((d^6*gA^4 - d^5*gA^2*(2 + 21*gA^2 + 8*c4rbar*mNucl) + 
          d^4*gA^2*(32 + 181*gA^2 + 128*c4rbar*mNucl) + 
          d^3*(-809*gA^4 + 4*gA^2*(-49 + 42*c2rbar*mNucl + 12*c3rbar*mNucl - 
              202*c4rbar*mNucl) + 12*(1 + 2*c2rbar*mNucl + 4*c3rbar*mNucl + 
              6*c4rbar*mNucl)) + 12*(75*gA^4 - 2*gA^2*
             (-8 + 195*c2rbar*mNucl + 120*c3rbar*mNucl + 10*c4rbar*mNucl) - 
            15*(1 + 10*c2rbar*mNucl + 16*c3rbar*mNucl + 12*c4rbar*mNucl)) + 
          2*d^2*(959*gA^4 - 4*gA^2*(-68 + 207*c2rbar*mNucl + 
              72*c3rbar*mNucl - 290*c4rbar*mNucl) - 6*(9 + 26*c2rbar*mNucl + 
              48*c3rbar*mNucl + 60*c4rbar*mNucl)) + 
          d*(-2170*gA^4 + 6*gA^2*(-95 + 836*c2rbar*mNucl + 376*c3rbar*mNucl - 
              392*c4rbar*mNucl) + 12*(23 + 110*c2rbar*mNucl + 
              188*c3rbar*mNucl + 186*c4rbar*mNucl)))*A0[mNucl^2])/
       (12288*(-15 + 23*d - 9*d^2 + d^3)*F^2*mNucl^3*Pi^2), 
     deltae18qTo4 -> -((d^5*gA^4 + d^4*(-22*gA^4 + 24*c3rbar*gA^2*mNucl) + 
          d^3*(177*gA^4 - 8*(12*c2rbar + 52*c3rbar - 3*c4rbar)*gA^2*mNucl - 
            12*(1 + 4*c3rbar*mNucl + 6*c4rbar*mNucl)) - 
          48*(8*gA^4 - 5*(1 + 9*c2rbar*mNucl + 20*c3rbar*mNucl + 
              14*c4rbar*mNucl) - 5*gA^2*(1 + 15*c2rbar*mNucl + 
              32*c3rbar*mNucl + 14*c4rbar*mNucl)) + 
          4*d^2*(-155*gA^4 + 6*gA^2*(2 + 42*c2rbar*mNucl + 111*c3rbar*mNucl + 
              2*c4rbar*mNucl) + 6*(5 + 6*c2rbar*mNucl + 28*c3rbar*mNucl + 
              34*c4rbar*mNucl)) + 4*d*(212*gA^4 - 
            2*gA^2*(36 + 420*c2rbar*mNucl + 932*c3rbar*mNucl + 
              189*c4rbar*mNucl) - 3*(29 + 96*c2rbar*mNucl + 
              260*c3rbar*mNucl + 246*c4rbar*mNucl)))*A0[mNucl^2])/
       (6144*(-15 + 23*d - 9*d^2 + d^3)*F^2*mNucl^3*Pi^2), 
     deltae37qTo4 -> (6144*(-15 + 23*d - 9*d^2 + d^3)*deltae21qTo4*F^2*
         mNucl^3*Pi^2 + (-(d^6*gA^4) + d^5*gA^2*(1 + 23*gA^2 + 
            4*c4rbar*mNucl) - d^4*gA^2*(19 + 201*gA^2 - 96*c1rbar*mNucl - 
            16*c2rbar*mNucl + 16*c3rbar*mNucl + 76*c4rbar*mNucl) - 
          12*(51*gA^4 - 2*gA^2*(13 + 240*c1rbar*mNucl + 50*c2rbar*mNucl - 
              70*c3rbar*mNucl - 40*c4rbar*mNucl) - 5*(1 + 24*c1rbar*mNucl + 
              15*c2rbar*mNucl - 8*c3rbar*mNucl + 4*c4rbar*mNucl)) + 
          d^2*(-1748*gA^4 + gA^2*(25 + 5664*c1rbar*mNucl + 1088*c2rbar*
               mNucl - 800*c3rbar*mNucl - 980*c4rbar*mNucl) + 
            12*(4 + 72*c1rbar*mNucl + 13*c2rbar*mNucl - 16*c3rbar*mNucl + 
              24*c4rbar*mNucl)) + 2*d^3*(422*gA^4 - 3*(1 + 16*c1rbar*mNucl + 
              2*c2rbar*mNucl - 4*c3rbar*mNucl + 6*c4rbar*mNucl) + 
            gA^2*(40 - 624*c1rbar*mNucl - 112*c2rbar*mNucl + 
              92*c3rbar*mNucl + 220*c4rbar*mNucl)) + 
          d*(1695*gA^4 - 6*(17 + 368*c1rbar*mNucl + 110*c2rbar*mNucl - 
              76*c3rbar*mNucl + 98*c4rbar*mNucl) + 
            gA^2*(-399 - 10272*c1rbar*mNucl - 2080*c2rbar*mNucl + 
              1736*c3rbar*mNucl + 1092*c4rbar*mNucl)))*A0[mNucl^2])/
       (3072*(-15 + 23*d - 9*d^2 + d^3)*F^2*mNucl^3*Pi^2), 
     deltae16qTo4 -> -((d^4*gA^2*(3*gA^2 + 16*(c3rbar + c4rbar)*mNucl) + 
          48*(9 + 15*gA^4 + 120*c4rbar*mNucl + 10*gA^2*(3 + 4*c2rbar*mNucl + 
              8*c3rbar*mNucl + 20*c4rbar*mNucl)) - 
          d^3*(51*gA^4 + 48*c4rbar*mNucl + 16*gA^2*(3 + 3*c2rbar*mNucl + 
              17*c3rbar*mNucl + 20*c4rbar*mNucl)) + 
          4*d^2*(18 + 87*gA^4 + 180*c4rbar*mNucl + 
            4*gA^2*(36 + 33*c2rbar*mNucl + 104*c3rbar*mNucl + 
              149*c4rbar*mNucl)) - 4*d*(126 + 255*gA^4 + 888*c4rbar*mNucl + 
            4*gA^2*(123 + 114*c2rbar*mNucl + 268*c3rbar*mNucl + 
              490*c4rbar*mNucl)))*A0[mNucl^2])/
       (6144*(-15 + 23*d - 9*d^2 + d^3)*F^2*mNucl^3*Pi^2), 
     deltae15qTo4 -> 
      -((3*d^5*gA^4 - d^4*gA^2*(65*gA^2 + 8*(1 - 3*c2rbar*mNucl + 
              2*c3rbar*mNucl + 8*c4rbar*mNucl)) - 
          120*(5 + 15*gA^4 + 64*c4rbar*mNucl + 2*gA^2*(9 + 6*c2rbar*mNucl + 
              16*c3rbar*mNucl + 56*c4rbar*mNucl)) + 
          2*d^3*(6 + 257*gA^4 + 72*c4rbar*mNucl + 
            gA^2*(92 - 120*c2rbar*mNucl + 112*c3rbar*mNucl + 
              496*c4rbar*mNucl)) - 8*d^2*(236*gA^4 + 
            6*(4 + 35*c4rbar*mNucl) + gA^2*(161 - 81*c2rbar*mNucl + 
              154*c3rbar*mNucl + 712*c4rbar*mNucl)) + 
          4*d*(809*gA^4 + 3*(65 + 528*c4rbar*mNucl) + 
            2*gA^2*(409 + 6*c2rbar*mNucl + 416*c3rbar*mNucl + 
              1796*c4rbar*mNucl)))*A0[mNucl^2])/
       (6144*(-15 + 23*d - 9*d^2 + d^3)*F^2*mNucl^3*Pi^2), 
     deltae35qTo4 -> (-12288*(-15 + 23*d - 9*d^2 + d^3)*deltae20qTo4*F^2*
         mNucl^3*Pi^2 + (-2*d^4*gA^2*(8 + 75*gA^2 + 48*c1rbar*mNucl + 
            30*c2rbar*mNucl + 72*c3rbar*mNucl + 120*c4rbar*mNucl) + 
          d^5*gA^2*(7*gA^2 + 4*(c2rbar + 2*(c3rbar + c4rbar))*mNucl) - 
          96*(1 + 35*gA^4 + 20*gA^2*(1 + 2*c1rbar*mNucl + c2rbar*mNucl + 
              4*c4rbar*mNucl)) + d^3*(1195*gA^4 + 96*c4rbar*mNucl + 
            4*gA^2*(80 + 288*c1rbar*mNucl + 97*c2rbar*mNucl + 
              206*c3rbar*mNucl + 590*c4rbar*mNucl)) + 
          4*d*(36 + 1657*gA^4 + 480*c4rbar*mNucl + 
            2*gA^2*(428 + 936*c1rbar*mNucl + 323*c2rbar*mNucl + 
              40*c3rbar*mNucl + 2152*c4rbar*mNucl)) - 
          4*d^2*(12 + 1080*gA^4 + 216*c4rbar*mNucl + 
            gA^2*(452 + 1176*c1rbar*mNucl + 345*c2rbar*mNucl + 
              396*c3rbar*mNucl + 2484*c4rbar*mNucl)))*A0[mNucl^2])/
       (12288*(-15 + 23*d - 9*d^2 + d^3)*F^2*mNucl^3*Pi^2), 
     deltae14qTo4 -> -((3*d^7*gA^4 - 1440*c2rbar*gA^2*mNucl + 
          d^6*(-69*gA^4 + 48*c3rbar*gA^2*mNucl) - 
          d^4*(24 + 2803*gA^4 + 240*c4rbar*mNucl - 24*gA^2*
             (-16 + 3*c2rbar*mNucl + 144*c3rbar*mNucl - 76*c4rbar*mNucl)) + 
          d^5*gA^2*(623*gA^2 - 24*(-1 + c2rbar*mNucl + 28*c3rbar*mNucl - 
              6*c4rbar*mNucl)) + 24*d*(25 + 145*gA^4 + 300*c4rbar*mNucl + 
            2*gA^2*(51 + 106*c2rbar*mNucl + 270*c4rbar*mNucl)) + 
          2*d^3*(132 + 3311*gA^4 + 1200*c4rbar*mNucl + 
            12*gA^2*(83 + 37*c2rbar*mNucl - 324*c3rbar*mNucl + 
              350*c4rbar*mNucl)) - 8*d^2*(982*gA^4 + 
            15*(7 + 62*c4rbar*mNucl) + 3*gA^2*(170 + 175*c2rbar*mNucl - 
              270*c3rbar*mNucl + 708*c4rbar*mNucl)))*A0[mNucl^2])/
       (24576*d*(-15 + 23*d - 9*d^2 + d^3)*F^2*mNucl^3*Pi^2), 
     deltae22qTo4 -> (6144*d*(-15 + 23*d - 9*d^2 + d^3)*
         (2*deltae19qTo4 - deltae36qTo4)*F^2*mNucl^3*Pi^2 + 
        (-3*d^7*gA^4 + 1440*c2rbar*gA^2*mNucl + d^6*gA^2*(4 + 69*gA^2 - 
            48*c1rbar*mNucl - 24*c3rbar*mNucl + 16*c4rbar*mNucl) + 
          d^4*(12 + 2655*gA^4 + 144*c4rbar*mNucl - 
            4*gA^2*(-199 + 1020*c1rbar*mNucl + 84*c2rbar*mNucl + 
              564*c3rbar*mNucl - 772*c4rbar*mNucl)) + 
          3*d^5*gA^2*(-203*gA^2 + 16*(-2 + 15*c1rbar*mNucl + c2rbar*mNucl + 
              8*c3rbar*mNucl - 8*c4rbar*mNucl)) - 
          24*d*(10 + 125*gA^4 + 80*c4rbar*mNucl + 
            gA^2*(101 - 240*c1rbar*mNucl + 107*c2rbar*mNucl - 
              90*c3rbar*mNucl + 360*c4rbar*mNucl)) - 
          12*d^3*(509*gA^4 + 2*(5 + 52*c4rbar*mNucl) + 
            gA^2*(243 - 900*c1rbar*mNucl - 18*c2rbar*mNucl - 
              492*c3rbar*mNucl + 904*c4rbar*mNucl)) + 
          4*d^2*(87 + 1749*gA^4 + 756*c4rbar*mNucl + 
            gA^2*(1159 - 3288*c1rbar*mNucl + 444*c2rbar*mNucl - 
              1638*c3rbar*mNucl + 4192*c4rbar*mNucl)))*A0[mNucl^2])/
       (6144*d*(-15 + 23*d - 9*d^2 + d^3)*F^2*mNucl^3*Pi^2), 
     deltae38qTo4 -> (6144*d*(-15 + 23*d - 9*d^2 + d^3)*
         (2*deltae19qTo4 - deltae36qTo4)*F^2*mNucl^3*Pi^2 + 
        (-3*d^7*gA^4 + 720*c2rbar*gA^2*mNucl + 4*d^6*gA^2*
           (1 + 18*gA^2 - 6*c3rbar*mNucl + 4*c4rbar*mNucl) - 
          12*d^5*gA^2*(55*gA^2 + 4*(2 + 5*c1rbar*mNucl - 9*c3rbar*mNucl + 
              8*c4rbar*mNucl)) - 12*d*(295*gA^4 + 5*(3 + 20*c4rbar*mNucl) + 
            4*gA^2*(49 + 170*c1rbar*mNucl + 38*c2rbar*mNucl - 
              105*c3rbar*mNucl + 165*c4rbar*mNucl)) + 
          2*d^4*(6 + 1491*gA^4 + 60*c4rbar*mNucl + 
            4*gA^2*(101 + 342*c1rbar*mNucl + 15*c2rbar*mNucl - 
              357*c3rbar*mNucl + 386*c4rbar*mNucl)) - 
          3*d^3*(36 + 2355*gA^4 + 336*c4rbar*mNucl + 
            8*gA^2*(123 + 442*c1rbar*mNucl + 44*c2rbar*mNucl - 
              356*c3rbar*mNucl + 450*c4rbar*mNucl)) + 
          2*d^2*(4107*gA^4 + 6*(23 + 190*c4rbar*mNucl) + 
            2*gA^2*(1147 + 4068*c1rbar*mNucl + 654*c2rbar*mNucl - 
              2832*c3rbar*mNucl + 4096*c4rbar*mNucl)))*A0[mNucl^2])/
       (24576*d*(-15 + 23*d - 9*d^2 + d^3)*F^2*mNucl^3*Pi^2), 
     deltae11qTo4 -> (gA*(-3*d^6*gA^4 + d^5*gA^2*(37 + 33*gA^2 + 
           8*c2rbar*mNucl + 16*c3rbar*mNucl + 104*c4rbar*mNucl) + 
         d^2*(1179*gA^4 + 2*gA^2*(-3249 + 104*c2rbar*mNucl - 
             1736*c3rbar*mNucl - 6628*c4rbar*mNucl) + 
           4*(-422 + 521*c2rbar*mNucl + 658*c3rbar*mNucl - 
             3307*c4rbar*mNucl)) - 4*d^3*(-121 + 42*gA^4 + 65*c2rbar*mNucl + 
           80*c3rbar*mNucl - 830*c4rbar*mNucl + 
           gA^2*(-665 + 14*c2rbar*mNucl - 312*c3rbar*mNucl - 
             1533*c4rbar*mNucl)) + 6*(-167 + 155*gA^4 + 660*c2rbar*mNucl + 
           1240*c3rbar*mNucl - 1500*c4rbar*mNucl - 
           4*gA^2*(118 + 15*c2rbar*mNucl + 110*c3rbar*mNucl + 
             185*c4rbar*mNucl)) - 2*d^4*(23 + 45*gA^4 - 2*c2rbar*mNucl - 
           4*c3rbar*mNucl + 142*c4rbar*mNucl + gA^2*(255 + 20*c2rbar*mNucl + 
             112*c3rbar*mNucl + 656*c4rbar*mNucl)) + 
         d*(2252 - 1881*gA^4 - 5212*c2rbar*mNucl - 7648*c3rbar*mNucl + 
           20440*c4rbar*mNucl + gA^2*(7143 + 432*c2rbar*mNucl + 
             4688*c3rbar*mNucl + 12868*c4rbar*mNucl)))*A0[mNucl^2])/
       (6144*(-5 + d)*(-3 + d)*(-1 + d)*F^2*mNucl^3*Pi^2), 
     deltae12qTo4 -> (gA*(d^5*gA^2*(-15 + 31*gA^2) + 
         d^4*(-459*gA^4 + 6*(3 - 2*c2rbar*mNucl - 4*c3rbar*mNucl + 
             10*c4rbar*mNucl) - 8*gA^2*(-15 + 6*c2rbar*mNucl - c3rbar*mNucl + 
             49*c4rbar*mNucl)) + 6*(-463*gA^4 + 
           4*gA^2*(2 + 165*c2rbar*mNucl + 590*c3rbar*mNucl - 
             235*c4rbar*mNucl) + 5*(15 + 36*c2rbar*mNucl + 296*c3rbar*mNucl + 
             156*c4rbar*mNucl)) - d^2*(6477*gA^4 + 
           12*(-27 + 129*c2rbar*mNucl + 82*c3rbar*mNucl - 105*c4rbar*mNucl) + 
           8*gA^2*(90 + 9*c2rbar*mNucl - 497*c3rbar*mNucl + 
             2102*c4rbar*mNucl)) + 2*d^3*(1275*gA^4 + 
           6*(-11 + 23*c2rbar*mNucl + 28*c3rbar*mNucl - 40*c4rbar*mNucl) + 
           gA^2*(-55 + 168*c2rbar*mNucl - 216*c3rbar*mNucl + 
             2230*c4rbar*mNucl)) + d*(7133*gA^4 + 
           12*(-55 + 177*c2rbar*mNucl - 188*c3rbar*mNucl - 
             228*c4rbar*mNucl) + gA^2*(677 - 2832*c2rbar*mNucl - 
             12912*c3rbar*mNucl + 22708*c4rbar*mNucl)))*A0[mNucl^2])/
       (6144*(-5 + d)*(-3 + d)*(-1 + d)*F^2*mNucl^3*Pi^2), 
     deltae13qTo4 -> -(gA*(2*d^5*gA^2*(gA^2 + 6*(c3rbar + c4rbar)*mNucl) - 
          d^4*(29*gA^4 + 6*(8*c3rbar + 5*c4rbar)*mNucl + 
            gA^2*(17 + 24*c2rbar*mNucl + 228*c3rbar*mNucl + 
              210*c4rbar*mNucl)) + 12*(19 + 53*gA^4 + 10*c2rbar*mNucl + 
            280*c3rbar*mNucl + 240*c4rbar*mNucl + 
            2*gA^2*(48 + 55*c2rbar*mNucl + 240*c3rbar*mNucl + 
              300*c4rbar*mNucl)) + 2*d^3*(65*gA^4 + 2*(7 + 18*c2rbar*mNucl + 
              178*c3rbar*mNucl + 92*c4rbar*mNucl) + 
            2*gA^2*(41 + 72*c2rbar*mNucl + 385*c3rbar*mNucl + 
              309*c4rbar*mNucl)) - 2*d*(50 + 333*gA^4 - 708*c2rbar*mNucl - 
            2044*c3rbar*mNucl - 212*c4rbar*mNucl + 
            gA^2*(535 - 408*c2rbar*mNucl - 904*c3rbar*mNucl + 
              1080*c4rbar*mNucl)) - d^2*(73*gA^4 + 6*(26 + 108*c2rbar*mNucl + 
              552*c3rbar*mNucl + 215*c4rbar*mNucl) + 
            gA^2*(229 + 1056*c2rbar*mNucl + 4092*c3rbar*mNucl + 
              2286*c4rbar*mNucl)))*A0[mNucl^2])/(3072*(-5 + d)*(-3 + d)*
        (-1 + d)*F^2*mNucl^3*Pi^2), deltae34qTo4 -> 
      (gA*(3*d^5*gA^2*(-5 + 8*gA^2 + 32*c1rbar*mNucl - 16*c3rbar*mNucl - 
           16*c4rbar*mNucl) + d^2*(836 - 5031*gA^4 - 13920*c1rbar*mNucl - 
           1844*c2rbar*mNucl + 4352*c3rbar*mNucl + 7540*c4rbar*mNucl + 
           gA^2*(589 - 26304*c1rbar*mNucl - 832*c2rbar*mNucl + 
             13696*c3rbar*mNucl - 1876*c4rbar*mNucl)) + 
         d^3*(-274 + 1938*gA^4 + 3456*c1rbar*mNucl + 308*c2rbar*mNucl - 
           1240*c3rbar*mNucl - 2060*c4rbar*mNucl + 
           gA^2*(-599 + 9312*c1rbar*mNucl + 376*c2rbar*mNucl - 
             4616*c3rbar*mNucl - 868*c4rbar*mNucl)) + 
         d^4*(-351*gA^4 - 4*(-7 + 72*c1rbar*mNucl + 4*c2rbar*mNucl - 
             28*c3rbar*mNucl - 47*c4rbar*mNucl) + 
           gA^2*(167 - 1536*c1rbar*mNucl - 44*c2rbar*mNucl + 
             752*c3rbar*mNucl + 436*c4rbar*mNucl)) - 
         12*(-21 + 225*gA^4 + 880*c1rbar*mNucl + 205*c2rbar*mNucl + 
           100*c3rbar*mNucl - 280*c4rbar*mNucl + 
           gA^2*(68 + 1280*c1rbar*mNucl - 25*c2rbar*mNucl - 
             700*c3rbar*mNucl + 480*c4rbar*mNucl)) + 
         2*d*(-421 + 3060*gA^4 + 10656*c1rbar*mNucl + 2006*c2rbar*mNucl - 
           2260*c3rbar*mNucl - 5186*c4rbar*mNucl + 
           gA^2*(337 + 16896*c1rbar*mNucl + 100*c2rbar*mNucl - 
             9380*c3rbar*mNucl + 3866*c4rbar*mNucl)))*A0[mNucl^2])/
       (6144*(-5 + d)*(-3 + d)*(-1 + d)*F^2*mNucl^3*Pi^2), 
     deltae10qTo4 -> -(gA*(d^7*gA^4 + 180*c2rbar*(1 + 11*gA^2)*mNucl - 
          3*d^6*gA^2*(2 + 9*gA^2 - 4*c2rbar*mNucl - 8*c3rbar*mNucl + 
            8*c4rbar*mNucl) + d^4*(-1369*gA^4 + 2*gA^2*
             (-531 + 684*c2rbar*mNucl + 1428*c3rbar*mNucl - 
              1556*c4rbar*mNucl) + 12*(-11 + 30*c2rbar*mNucl + 
              50*c3rbar*mNucl - 56*c4rbar*mNucl)) + 
          2*d^5*(137*gA^4 + 3*(1 - 4*c2rbar*mNucl - 8*c3rbar*mNucl + 
              6*c4rbar*mNucl) + gA^2*(67 - 108*c2rbar*mNucl - 
              212*c3rbar*mNucl + 218*c4rbar*mNucl)) + 
          12*d*(125 + 191*gA^4 + 7*c2rbar*mNucl + 20*c3rbar*mNucl + 
            1100*c4rbar*mNucl + gA^2*(304 + 17*c2rbar*mNucl - 
              260*c3rbar*mNucl + 1180*c4rbar*mNucl)) - 
          2*d^2*(2383*gA^4 + 6*(190 - 203*c2rbar*mNucl - 286*c3rbar*mNucl + 
              1140*c4rbar*mNucl) + gA^2*(3294 - 1440*c2rbar*mNucl - 
              5712*c3rbar*mNucl + 9976*c4rbar*mNucl)) + 
          d^3*(3595*gA^4 + 6*(151 - 282*c2rbar*mNucl - 416*c3rbar*mNucl + 
              778*c4rbar*mNucl) + gA^2*(3874 - 3540*c2rbar*mNucl - 
              8840*c3rbar*mNucl + 11084*c4rbar*mNucl)))*A0[mNucl^2])/
       (6144*d*(-15 + 23*d - 9*d^2 + d^3)*F^2*mNucl^3*Pi^2), 
     deltac1qTo4 -> (-3*c1rbar*(-1 + d)*gA^2*A0[mNucl^2])/(32*F^2*Pi^2), 
     deltac3qTo4 -> (mNucl^2*((3*c4rbar*d*A0[mNucl^2])/(16*mNucl^2*Pi^2) - 
         (c4rbar*d^2*A0[mNucl^2])/(8*mNucl^2*Pi^2) + 
         (c2rbar*gA^2*A0[mNucl^2])/(16*mNucl^2*Pi^2) + 
         (c2rbar*d*gA^2*A0[mNucl^2])/(32*mNucl^2*Pi^2) - 
         (3*c3rbar*d*gA^2*A0[mNucl^2])/(32*mNucl^2*Pi^2) + 
         (5*c4rbar*d*gA^2*A0[mNucl^2])/(16*mNucl^2*Pi^2) - 
         (3*c2rbar*d^2*gA^2*A0[mNucl^2])/(32*mNucl^2*Pi^2) + 
         (3*c3rbar*d^2*gA^2*A0[mNucl^2])/(16*mNucl^2*Pi^2) - 
         (3*c4rbar*d^2*gA^2*A0[mNucl^2])/(8*mNucl^2*Pi^2) - 
         (3*c3rbar*d^3*gA^2*A0[mNucl^2])/(32*mNucl^2*Pi^2) + 
         (c4rbar*d^3*gA^2*A0[mNucl^2])/(8*mNucl^2*Pi^2)))/((-1 + d)*d*F^2), 
     deltac4qTo4 -> (-27*c1rbar*(-1 + d)*gA^2*A0[mNucl^2])/(34*F^2*Pi^2) - 
       (mNucl^2*((-17*c2rbar*A0[mNucl^2])/(16*mNucl^2*Pi^2) + 
          (17*c2rbar*d*A0[mNucl^2])/(16*mNucl^2*Pi^2) + 
          (17*c3rbar*d*A0[mNucl^2])/(8*mNucl^2*Pi^2) + 
          (51*c4rbar*d*A0[mNucl^2])/(16*mNucl^2*Pi^2) - 
          (17*c4rbar*d^2*A0[mNucl^2])/(8*mNucl^2*Pi^2) + 
          (17*c2rbar*gA^2*A0[mNucl^2])/(16*mNucl^2*Pi^2) - 
          (27*c1rbar*d*gA^2*A0[mNucl^2])/(2*mNucl^2*Pi^2) + 
          (17*c3rbar*d*gA^2*A0[mNucl^2])/(8*mNucl^2*Pi^2) - 
          (17*c4rbar*d*gA^2*A0[mNucl^2])/(32*mNucl^2*Pi^2) + 
          (27*c1rbar*d^2*gA^2*A0[mNucl^2])/(mNucl^2*Pi^2) - 
          (17*c2rbar*d^2*gA^2*A0[mNucl^2])/(16*mNucl^2*Pi^2) - 
          (17*c3rbar*d^2*gA^2*A0[mNucl^2])/(8*mNucl^2*Pi^2) + 
          (17*c4rbar*d^2*gA^2*A0[mNucl^2])/(8*mNucl^2*Pi^2) - 
          (27*c1rbar*d^3*gA^2*A0[mNucl^2])/(2*mNucl^2*Pi^2) - 
          (17*c4rbar*d^3*gA^2*A0[mNucl^2])/(32*mNucl^2*Pi^2)))/
        (17*(-1 + d)*d*F^2), deltad10qTo4 -> 
      (gA*(c2rbar*(-3 + d)*(2 + 6*gA^2 + 3*d^3*gA^2 + 2*d*(2 + gA^2) - 
           5*d^2*(2 + gA^2)) + 2*d*(c3rbar*(8 + d^4*gA^2 - 
             2*d*(19 + 6*gA^2) - d^3*(4 + 7*gA^2) + 2*d^2*(11 + 8*gA^2)) + 
           c4rbar*(-82 - 58*gA^2 - 3*d^4*gA^2 - 11*d^2*(3 + 7*gA^2) + 
             d^3*(4 + 26*gA^2) + d*(93 + 100*gA^2))))*A0[mNucl^2])/
       (128*d*(3 - 4*d + d^2)*F^2*mNucl*Pi^2), deltac2qTo4 -> 
      -((-2*c4rbar*(-2 + d) + (2*(c4rbar*(-3 + d) + c3rbar*(-2 + d))*
             (-2 + d) + c2rbar*(3 - 4*d + d^2))*gA^2)*A0[mNucl^2])/
       (32*(-1 + d)*F^2*Pi^2), deltad16qTo4 -> 
      (gA*(-(c2rbar*(-3 + d)) - 2*(-1 + d)*(c3rbar + 5*c4rbar - 2*c4rbar*d) + 
         2*c1rbar*(-6 + 11*d - 6*d^2 + d^3)*(-4 + (-2 + d)*gA^2))*
        A0[mNucl^2])/(64*(-3 + d)*(-1 + d)*F^2*mNucl*Pi^2), 
     deltad18qTo4 -> -((c2rbar*(-3 + d) - 2*(c3rbar + c4rbar)*(-2 + d) + 
          8*c1rbar*(-1 + d))*gA*A0[mNucl^2])/(64*(-1 + d)*F^2*mNucl*Pi^2), 
     deltad12qTo4 -> (gA*(c2rbar*(-3 + d)*(-1 - 3*gA^2 + d^4*gA^2 - 
           4*d*(1 + 3*gA^2) - d^3*(2 + 7*gA^2) + d^2*(9 + 16*gA^2)) + 
         d*(-(c4rbar*(d^3*(1 + 3*gA^2) - 4*(23 + 25*gA^2) - 
              d^2*(23 + 25*gA^2) + d*(92 + 84*gA^2))) + 
           2*c3rbar*(22 + 66*gA^2 + d^4*gA^2 - 2*d^3*(1 + 6*gA^2) + 
             d^2*(13 + 53*gA^2) - d*(27 + 100*gA^2))))*A0[mNucl^2])/
       (64*d*(3 - 4*d + d^2)*F^2*mNucl*Pi^2), deltad1qTo4 -> 
      (-4*(3 - 4*d + d^2)*deltad2qTo4*F^2 - 
        ((2*c3rbar*(d + 17*d*gA^2 + d^2*(1 - 3*gA^2) - 4*(3 + 7*gA^2)) + 
           c2rbar*(4*d*gA^2 + d^2*(1 + gA^2) - 3*(3 + 7*gA^2)) - 
           c4rbar*(30 + 38*gA^2 + d^3*gA^2 + d^2*(5 - 3*gA^2) - 
             d*(25 + 14*gA^2)))*A0[mNucl^2])/(32*mNucl*Pi^2))/
       (4*(3 - 4*d + d^2)*F^2), deltad3qTo4 -> 
      -((-2*c2rbar*(1 + d)*(-1 + (-3 + d)*gA^2) + 
          (-4 + d)*(c3rbar*(1 + d)*(-2 + (-4 + d)*gA^2) + 
            c4rbar*(-3 + d - 7*gA^2 + 3*d*gA^2)))*A0[mNucl^2])/
       (64*(3 - 4*d + d^2)*F^2*mNucl*Pi^2), deltad4qTo4 -> 
      (gA*(2*c3rbar*(6 - 5*d + d^2)*(-3 + (-1 + d)*gA^2) + 
         c2rbar*(3 - 4*d + d^2)*(-3 + (1 + d)*gA^2) + 
         c4rbar*(76 + 128*gA^2 + 7*d^4*gA^2 - 4*d^3*(3 + 17*gA^2) - 
           2*d*(76 + 151*gA^2) + d^2*(80 + 231*gA^2)))*A0[mNucl^2])/
       (256*(3 - 4*d + d^2)*F^2*mNucl*Pi^2), deltad5qTo4 -> 
      -((8*c1rbar*(-1 + d)*(1 + 6*gA^2 + d^2*gA^2 - d*(1 + 5*gA^2)) - 
          (-3 + d)*(c2rbar*(-1 + d) + 2*(6*c3rbar - c4rbar)*gA^2 + 
            (4*c3rbar - c4rbar)*d^2*gA^2 - d*(2*c3rbar + c4rbar + 
              18*c3rbar*gA^2 - 4*c4rbar*gA^2)))*A0[mNucl^2])/
       (256*(3 - 4*d + d^2)*F^2*mNucl*Pi^2), deltad11qTo4 -> 
      (gA*(c2rbar*(3 - d)*(-1 - 4*d - 3*gA^2 + d^2*(-1 + gA^2)) + 
         d*(2*c3rbar*(8 - 3*d + d^2) + c4rbar*(54 + 10*gA^2 - 9*d^3*gA^2 + 
             d^4*gA^2 - 3*d*(19 + 8*gA^2) + d^2*(13 + 24*gA^2))))*
        A0[mNucl^2])/(64*d*(3 - 4*d + d^2)*F^2*mNucl*Pi^2), 
     deltad13qTo4 -> -(gA*(c2rbar*(-3 + d)*(3 + 9*gA^2 + d^4*gA^2 - 
            6*d*(-1 + gA^2) - 2*d^3*(1 + 4*gA^2) + d^2*(7 + 16*gA^2)) + 
          d*(-(c4rbar*(d^3*(1 + gA^2) - 4*(11 + gA^2) + 4*d*(16 + gA^2) - d^2*
                (19 + 3*gA^2))) + 2*c3rbar*(22 + 42*gA^2 + d^4*gA^2 - 
              d^3*(2 + 11*gA^2) + d^2*(13 + 44*gA^2) - d*(27 + 74*gA^2))))*
         A0[mNucl^2])/(64*d*(3 - 4*d + d^2)*F^2*mNucl*Pi^2), 
     deltad14qTo4 -> ((-3*c2rbar*gA^2*A0[mNucl^2])/(8*mNucl*Pi^2) - 
        ((c2rbar + 2*c3rbar - 2*c4rbar)*d^4*gA^2*A0[mNucl^2])/
         (32*mNucl*Pi^2) + d^2*(-8*deltad15qTo4*F^2 - 
          ((-30*c4rbar + (21*c2rbar + 38*c3rbar - 56*c4rbar)*gA^2)*
            A0[mNucl^2])/(32*mNucl*Pi^2)) + 2*d*(3*deltad15qTo4*F^2 + 
          ((-9*c4rbar + (c2rbar + 4*c3rbar - 13*c4rbar)*gA^2)*A0[mNucl^2])/
           (16*mNucl*Pi^2)) + 2*d^3*(deltad15qTo4*F^2 - 
          ((3*c4rbar + (-5*c2rbar - 8*c3rbar + 9*c4rbar)*gA^2)*A0[mNucl^2])/
           (32*mNucl*Pi^2)))/(2*d*(3 - 4*d + d^2)*F^2), 
     \[Beta]HBd1 :> (-(1/6))*gA^4, \[Beta]HBd2 :> -(1/12) - (5/12)*gA^2, 
     \[Beta]HBd3 :> 1/2 + (1/6)*gA^4, \[Beta]HBd4 :> 0, 
     \[Beta]HBd5 :> 1/24 + (5/24)*gA^2, \[Beta]HBd6 :> -(1/6) - (5/6)*gA^2, 
     \[Beta]HBd7 :> 0, \[Beta]HBd8 :> 0, \[Beta]HBd9 :> 0, 
     \[Beta]HBd10 :> (1/2)*gA + (5/2)*gA^3 + 2*gA^5, 
     \[Beta]HBd11 :> (1/2)*gA - (3/2)*gA^3 - (2/3)*gA^5, 
     \[Beta]HBd12 :> -2*gA - gA^3 - 2*gA^5, \[Beta]HBd13 :> 
      gA^3 + (2/3)*gA^5, \[Beta]HBd14 :> (1/3)*gA^4, \[Beta]HBd15 :> 0, 
     \[Beta]HBd16 :> (1/2)*gA + gA^3, \[Beta]HBd17 :> 0, \[Beta]HBd18 :> 0, 
     \[Beta]HBd19 :> 0, \[Beta]HBd20 :> gA + gA^3, \[Beta]HBd21 :> -gA^3, 
     \[Beta]HBd22 :> 0, \[Beta]HBd23 :> 0, \[Beta]HBe14 -> 
      ((-c2rbar - 6*c3rbar)/3 + (-gA^2 - gA^4/3)/mNucl)/4, 
     \[Beta]HBe15 -> -(-3 - (2*gA^2)/3 - (11*gA^4)/3)/(8*mNucl), 
     \[Beta]HBe16 -> (-12 - 8*gA^2 - 8*gA^4)/(16*mNucl), 
     \[Beta]HBe17 -> ((-2*c4rbar)/3 - (1/6 - (7*gA^2)/6 - (2*gA^4)/3)/mNucl)/
       8, \[Beta]HBe18 -> ((-32*c4rbar*gA^2)/3 + (-4*gA^2 - (16*gA^4)/3)/
         mNucl)/16, \[Beta]HBe22 -> (-c2rbar - 6*c3rbar)/3 + 
       (-8*c1rbar + (13*c2rbar)/6 + 5*c3rbar + 
         (1/2 + (7*gA^2)/2 + (13*gA^4)/3)/mNucl)/4 + (-gA^2 - gA^4/3)/mNucl + 
       2*\[Beta]HBe19 - \[Beta]HBe36, \[Beta]HBe35 -> 
      (8*c2rbar + (10 + 12*gA^2 + (52*gA^4)/3)/mNucl)/16 + 
       (-3 - (2*gA^2)/3 - (11*gA^4)/3)/(8*mNucl) - \[Beta]HBe20, 
     \[Beta]HBe37 -> ((-2*c4rbar)/3 - (1/6 - (7*gA^2)/6 - (2*gA^4)/3)/mNucl)/
        4 + (-4*c4rbar - 24*c4rbar*gA^2 - (1 + 13*gA^2 + (22*gA^4)/3)/mNucl)/
        8 + 2*\[Beta]HBe21, \[Beta]HBe38 -> 
      ((-c2rbar - 6*c3rbar)/3 + (-gA^2 - gA^4/3)/mNucl)/8 + 
       (8*c1rbar + c2rbar - 4*c3rbar + (1 + 3*gA^2 + (22*gA^4)/3)/mNucl)/32 + 
       \[Beta]HBe19/2 - \[Beta]HBe36/4, \[Beta]HBe115 -> 
      ((3*(8*c1rbar - c2rbar - 4*c3rbar))/2 - (3*gA^2)/(2*mNucl))/2 - 
       \[Beta]HBe116 - 8*\[Beta]HBe38, \[Beta]HBe11 -> 
      -(c4rbar*gA)/3 + (-7*gA + 35*gA^3 + 12*gA^5)/(48*mNucl), 
     \[Beta]HBe10 -> (-3*c4rbar*gA - 8*c4rbar*gA^3)/6 + 
       (-3*gA - 19*gA^3 - 13*gA^5)/(24*mNucl), \[Beta]HBe12 -> 
      (4*(c4rbar*gA + c4rbar*gA^3))/3 + (61*gA + 57*gA^3 + 26*gA^5)/
        (48*mNucl), \[Beta]HBe13 -> (-2*c4rbar*gA)/3 - (4*c4rbar*gA^3)/3 + 
       (-73*gA - 54*gA^3 - 21*gA^5)/(24*mNucl), \[Beta]HBe34 -> 
      (2*c4rbar*gA)/3 + (gA - 7*gA^3 - 6*gA^5)/(24*mNucl), 
     LECl1 :> (1/(3*(2*(4*Pi)^2)))*l1rBar + 
       (1/3)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     LECl2 :> (2/(3*(2*(4*Pi)^2)))*l2rBar + 
       (2/3)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     LECl3 :> (-(1/(2*(2*(4*Pi)^2))))*l3rBar - 
       (1/2)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     LECl4 :> (2/(2*(4*Pi)^2))*l4rBar + 
       2*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])}


==> anc/Suppl/Cov/RenormalizationRulesDeltaFul.dat <==
RenormalizationRulesDeltaFul = {deltagAqTo3 -> -(deltaZNqTo3*gA) - 
       2*(2*LECd16 - LECd18)*M^2 + 
       (hA^2*((5*(-(a^10*(-2 + d)^2*d*(2 + d)) + a^8*(-2 + d)^2*(-8 + 
                2*(9 + b + 3*b^2)*d + (1 + 2*b + 3*b^2)*d^2) + 
              8*(1 + b)^2*d*((-2 + d)^2 - 2*b^3*(-2 + d)^2 - b^2*(-2 + d)*
                 (-1 + d)^2 + 2*b*(-2 + 7*d - 5*d^2 + d^3) + 
                b^4*(-6 + 9*d - 5*d^2 + d^3)) - a^6*(-2 + d)*(112 - 164*d + 
                68*d^2 - 7*d^3 + 3*b^4*d*(-4 + d^2) + 4*b^3*d*(-2 - d + 
                  d^2) + 4*b^2*(4 - 22*d + 11*d^2) + 4*b*(4 - 4*d - 3*d^2 + 
                  2*d^3)) + a^4*(2*b^5*(-2 + d)^2*d*(1 + d) + b^6*(-2 + d)^2*
                 d*(2 + d) - (-2 + d)^3*(-72 + 53*d) + b^4*d*(136 - 148*d + 
                  38*d^2 + d^3) + 4*b^3*d*(8 - 8*d^2 + 3*d^3) + 
                2*b*(-160 + 220*d - 88*d^2 - d^3 + 5*d^4) + 
                b^2*(-192 + 152*d + 76*d^2 - 106*d^3 + 27*d^4)) - 
              2*a^2*((-2 + d)^2*(-48 + 50*d + d^2) - 8*b^3*d*(18 - 17*d + 
                  4*d^2) + b^6*d*(24 - 24*d + 4*d^2 + d^3) + 2*b^5*d*
                 (4 + 4*d - 9*d^2 + 3*d^3) + b^4*d*(-136 + 188*d - 90*d^2 + 
                  15*d^3) + 2*b*(-160 + 244*d - 48*d^2 - 51*d^3 + 17*d^4) + 
                b^2*(-32 - 56*d + 184*d^2 - 144*d^3 + 31*d^4)))*g1)/
            (4608*b^4*(-1 + d)^3*d*F^2*Pi^2) - 
           ((a^6*(-2 + d)*d^2 + 2*a^4*d*(4 + 2*(-2 - b + b^2)*d - 
                (-1 + b^2)*d^2) + a^2*(-32 + (88 + 40*b - 16*b^2)*d - 
                2*(29 + 16*b - 4*b^2 + 2*b^3 + b^4)*d^2 + (11 + 10*b + 
                  2*b^3 + b^4)*d^3) - 4*(1 + b)*d*(6 - b*(-2 + d) + 
                b^3*(-2 + d) - 7*d + 2*d^2 + b^2*(2 - 5*d + 2*d^2)))*gA)/
            (192*b^2*(-1 + d)^2*d*F^2*Pi^2)) - gA/(16*F^2*Pi^2) - 
         gA^3/(64*F^2*Pi^2))*A0[M^2] + (gA/(8*F^2*Pi^2) + 
         ((4*(-1 + b)*(1 + b)^2*(2 - 3*d + d^2) + a^6*(4 - 4*(2 + b)*d + 
              (3 + b)*d^2) - 2*a^2*(-4*(-2 + d)*d + b*(26 - 11*d - 3*d^2) + 
              2*b^2*(2 - 3*d + d^2) + b^3*(2 - 3*d + d^2)) + 
            a^4*(52 - 66*d + 20*d^2 + b*(40 - 28*d + 6*d^2)))*gA*hA^2)/
          (96*a^2*b^2*(-1 + d)^2*F^2*Pi^2))*A0[M^2/a^2] + 
       hA^2*((-5*(-2 + d)*(2*b^5*d*(a^2*(4 + 6*d - 6*d^2) + 8*(5 - 4*d + 
                d^2) + a^4*(-2 - d + d^2)) + b^6*d*(a^4*(-4 + d^2) + 
              8*(3 - 3*d + d^2) - 2*a^2*(-12 + 6*d + d^2)) - 
            (-1 + a^2)^2*d*(8*(-2 + d) - 2*a^2*(-4 + d^2) + a^6*(-4 + d^2) + 
              a^4*(28 - 20*d + 3*d^2)) + 2*b*d*(8 + 16*d - 8*d^2 - 
              2*a^6*(-4 + d^2) + a^8*(-2 - d + d^2) - a^4*(-22 + d + 3*d^2) + 
              2*a^2*(-26 - d + 5*d^2)) - 4*b^3*(-16*(1 + d) + 
              a^6*d*(-2 - d + d^2) - 4*a^2*(2 - 6*d - 2*d^2 + d^3) - 
              a^4*(-4 - 4*d + d^2 + 2*d^3)) - b^4*(3*a^6*d*(-4 + d^2) + 
              a^4*(16 + 60*d - 44*d^2 + d^3) + 8*(-12 + 8*d - 5*d^2 + 
                2*d^3) + 2*a^2*(-48 + 116*d - 68*d^2 + 13*d^3)) + 
            b^2*(3*a^8*d*(-4 + d^2) + 8*(8 - 9*d + 11*d^2 - 3*d^3) + 
              4*a^6*(4 + 18*d - 13*d^2 + d^3) - 2*a^2*(16 + 60*d - 42*d^2 + 
                11*d^3) + a^4*(-112 + 212*d - 128*d^2 + 31*d^3)))*g1)/
          (4608*b^4*(-1 + d)^3*d*F^2*Pi^2) + 
         ((a^8*(-2 + d)*d^2 - 2*a^6*(-2 + d)*d*(2 + (1 + b + b^2)*d) - 
            8*(-1 + b)*(1 + b)^2*d*(2 - 3*d + d^2) - 
            4*a^2*(-2*b^2*(-2 + d)^2 + b^4*(-2 + d)*d + b*d*(-2 - d + d^2) + 
              b^3*d*(-2 - d + d^2) + d*(2 - 5*d + 2*d^2)) + 
            a^4*d*(-16 + 6*d + 2*b^3*(-2 + d)*d + b^4*(-2 + d)*d + d^2 - 
              2*b^2*(12 - 8*d + d^2) + b*(-8 - 8*d + 6*d^2)))*gA)/
          (192*a^2*b^2*(-1 + d)^2*d*F^2*Pi^2))*A0[(b^2*M^2)/a^2] - 
       (gA^3*M^2*B0i[bb0, M^2, M^2/a^2, M^2/a^2])/(16*a^2*F^2*Pi^2) + 
       ((a^6*(-2 + d) + 2*(-1 + b)^2*(1 + b)^3*(-2 + d) - 
          a^2*(1 + b)*(-(b*(-8 + d)) + 3*(-2 + d) - 3*b^2*(-2 + d) + b^3*d) + 
          2*a^4*b*(3 + b*(-1 + 2*d)))*gA*hA^2*M^2*B0i[bb0, M^2, M^2/a^2, 
          (b^2*M^2)/a^2])/(48*a^4*b^2*(-1 + d)*F^2*Pi^2) - 
       (5*(a^6*(-2 + d)^2*(-2 + 3*d) + 8*b^2*d*(3 - 2*b^2*(-3 + d)^2 - 4*d + 
            d^2 + 2*b*(3 - 4*d + d^2) + 2*b^3*(3 - 4*d + d^2) + 
            b^4*(3 - 4*d + d^2)) + 2*a^4*(-2*b*(-2 + d)^2*(-1 + d) - 
            (-2 + d)^2*(-1 + 3*d) + 2*b^2*(-4 + 9*d - 9*d^2 + 2*d^3)) - 
          4*a^2*(-((-2 + d)^2*(-1 + d)) - 2*b*(-2 + d)^2*(-1 + d) + 
            b^4*(4 - 5*d - 5*d^2 + 2*d^3) + 2*b^3*(-8 + 23*d - 19*d^2 + 
              4*d^3) + b^2*(-24 + 35*d - 24*d^2 + 5*d^3)))*g1*hA^2*M^2*
         B0i[bb0, M^2, (b^2*M^2)/a^2, (b^2*M^2)/a^2])/
        (2304*a^2*b^3*(-1 + d)^3*F^2*Pi^2) + 
       ((gA*M^2)/(8*F^2*Pi^2) + ((-4*(-1 + b)*(1 + b)^2*(-1 + d)*
             (-2 - 2*b + b^2*(-2 + d) + d) + 8*a^2*(-1 + b)*(1 + b)^2*
             (2 - 3*d + d^2) + a^8*(4 - 4*(2 + b)*d + (3 + b)*d^2) + 
            4*a^6*(10 - 11*d + 3*d^2 + b*(10 - 5*d + d^2)) - 
            2*a^4*(18 - 11*d + d^2 + b^3*(2 - 3*d + d^2) - b*(-44 + 19*d + 
                d^2) + b^2*(4 - 7*d + 3*d^2)))*gA*hA^2*M^2)/
          (96*a^4*b^2*(-1 + d)^2*F^2*Pi^2))*B0i[bb0, M^2/a^2, M^2, M^2/a^2] + 
       hA^2*((5*(a^2 - (1 + b)^2)*(a^10*(-2 + d)^2*(2 + d) - 
            a^8*(-2 + d)^2*(18 - 2*b - d + 3*b^2*(2 + d)) + 
            a^4*(2*b^5*(-2 + d)^2 - b^6*(-2 + d)^2*(2 + d) - 4*b^3*(-2 + d)^
                2*(-9 + 4*d) + (-2 + d)^2*(2 + 7*d) + 2*b*(68 - 60*d + 
                13*d^2) + b^2*(88 - 124*d + 70*d^2 - 15*d^3) + 
              b^4*(-136 + 156*d - 46*d^2 + d^3)) + a^6*(-4*b^3*(-2 + d)^2 + 
              8*b*(-3 + d)*(-2 + d)^2 + 3*b^4*(-2 + d)^2*(2 + d) - 
              (-2 + d)^2*(-26 + 7*d) - 4*b^2*(-40 + 46*d - 15*d^2 + d^3)) - 
            8*(-1 + b^2)*((-2 + d)^2 - b^2*(-2 + d)*(-1 + d)^2 + 
              2*b^3*(-4 + 7*d - 5*d^2 + d^3) + 2*b*(-2 + 7*d - 5*d^2 + d^3) + 
              b^4*(-6 + 9*d - 5*d^2 + d^3)) + 2*a^2*(-((-2 + d)^2*(10 + d)) + 
              2*b^5*(-2 + d)^2*(-5 + 2*d) + b^4*(-2 + d)^2*(-26 + 5*d) + 
              b^3*(64 - 112*d + 52*d^2 - 8*d^3) + b^6*(24 - 24*d + 4*d^2 + 
                d^3) - 2*b*(4 + 28*d - 27*d^2 + 6*d^3) + b^2*(-40 + 72*d - 
                48*d^2 + 11*d^3)))*g1*M^2)/(4608*a^2*b^4*(-1 + d)^3*F^2*
           Pi^2) + ((a^10*(-2 + d)*d + 8*(-1 + b)*(1 + b)^2*(-1 + d)*
             (-2 - 2*b + b^2*(-2 + d) + d) - a^8*(-2 + d)*
             (4 + (3 + 2*b + 3*b^2)*d) + 4*a^2*(-1 + b)*(1 + b)^2*
             (-4 + b^3*(-2 + d) + 8*d + b*d + b^2*(-2 + d)*d - 3*d^2) + 
            a^4*(24 - 10*d - 2*b^5*(-2 + d)*d - b^6*(-2 + d)*d - d^2 + 
              b*(24 + 4*d - 10*d^2) - 4*b^3*(-4 + d^2) + b^2*(24 - 18*d + 
                d^2) + b^4*(24 - 14*d + d^2)) + a^6*(-32 + 18*d + 
              4*b^3*(-2 + d)*d + 3*b^4*(-2 + d)*d - d^2 + 2*b^2*(-12 + 4*d + 
                d^2) + 4*b*(-2 - 3*d + 2*d^2)))*gA*M^2)/
          (192*a^4*b^2*(-1 + d)^2*F^2*Pi^2))*B0i[bb0, M^2/a^2, M^2, 
         (b^2*M^2)/a^2] - (gA^3*M^4*C0i[cc0, M^2/a^2, M^2, M^2/a^2, M^2, 
          M^2/a^2, M^2/a^2])/(16*a^2*F^2*Pi^2) + 
       ((a^8*(-2 + d) + 2*a^2*(-1 + b)^2*(1 + b)^3*(-2 + d) - 
          (-1 + b)^2*(1 + b)^3*(-2 - 2*b + b^2*(-2 + d) + d) + 
          2*a^6*(1 + b)*(2 + (-1 + b)*d) - a^4*b*(1 + b)*(4 - 2*b*(-2 + d) + 
            d + b^2*d))*gA*hA^2*M^4*C0i[cc0, M^2/a^2, M^2, M^2/a^2, M^2, 
          M^2/a^2, (b^2*M^2)/a^2])/(24*a^6*b^2*(-1 + d)*F^2*Pi^2) - 
       (5*(a^2 - (1 + b)^2)*(a^6*(-2 + d)^2 + 2*b^2*(-1 + b^2)^2*(-3 + d)*d + 
          a^2*((-2 + d)^2 + b^2*(-8 + 20*d - 6*d^2) + 
            b^4*(4 + 8*d - 3*d^2)) + 2*a^4*(-(-2 + d)^2 + 
            b^2*(2 - 7*d + 2*d^2)))*g1*hA^2*M^4*C0i[cc0, M^2/a^2, M^2, 
          M^2/a^2, M^2, (b^2*M^2)/a^2, (b^2*M^2)/a^2])/
        (576*a^4*b^3*(-1 + d)^2*F^2*Pi^2), deltagAqTo4 -> 
      -(deltaZNqTo4*gA) + 
       (hA*(gA*(-((4*(-1 + b)*(1 + b)^4*(-2 + d)*d + 2*a^8*d*(-4 + d^2) - 
                 a^6*(-2 + d)*(-16 + 42*d + (-9 + b)*d^2) + 2*a^4*
                  (80 - 4*(24 + b + b^2)*d - 2*(-16 - 7*b^2 + b^3)*d^2 + 
                   (-2 + b - 4*b^2 + b^3)*d^3) - a^2*(96 - 140*d + 44*d^2 + 
                   b^5*(-2 + d)*d^2 + d^3 + b^4*d*(-4 + d^2) - 2*b^3*d*
                    (12 - 8*d + d^2) - 2*b^2*d*(-32 + 6*d + d^2) + 
                   b*(-64 + 104*d - 46*d^2 + d^3)))*LECb3*M)/
              (192*a*b^2*(-1 + d)^2*d*F^2*Pi^2) + ((-8*(-1 + b)*(1 + b)^5*
                 (-2 + d)*d + a^10*d*(-4 + d^2) + a^8*(-16 + 12*(5 + 3*b + 
                    b^2)*d + 2*(2 + 5*b)*d^2 - 3*(5 + 2*b + b^2)*d^3) + 
                a^6*(176 - 500*d + 308*d^2 - 51*d^3 + 3*b^4*d*(-4 + d^2) + 
                  4*b^3*d*(-2 - d + d^2) - 8*b*(-18 + 49*d - 14*d^2 + d^3) + 
                  4*b^2*(4 - 22*d + 8*d^2 + d^3)) - a^4*(160 - 148*d + 
                  80*d^2 - 23*d^3 + b^6*d*(-4 + d^2) - 8*b^3*d*(8 - 8*d + 
                    d^2) + 2*b^5*d*(-2 - d + d^2) + b^4*d*(-68 + 28*d + 
                    3*d^2) + b^2*(96 - 196*d + 164*d^2 - 45*d^3) + 
                  2*b*(368 - 430*d + 89*d^2 + 3*d^3)) + 2*a^2*
                 (4*b^5*d*(-4 + d^2) - 8*b^3*d*(-6 - d + d^2) + 
                  b^4*d*(-12 + 4*d + d^2) + b^6*d*(-12 + 4*d + d^2) + 
                  4*b*(32 - 40*d + 6*d^2 + d^3) + 3*(32 - 44*d + 12*d^2 + 
                    d^3) - b^2*(96 - 220*d + 76*d^2 + 5*d^3)))*LECb6*M)/
              (768*a*b^2*(-1 + d)^2*d*F^2*Pi^2)) + 
           g1*((-5*(a^10*(-2 + d)^2*d^2 + 8*(-1 + b)*b*(1 + b)^3*(-2 + d)*d*
                 (-1 + b + 3*b^2 + 2*b*d - b*d^2) - a^8*(-2 + d)*d*
                 (-8 - 2*(-1 + b + 3*b^2)*d + (1 + 2*b + 3*b^2)*d^2) + 
                a^6*(-2 + d)*(-64 - 4*(-19 + 3*b + 10*b^2)*d - 
                  2*(4 - 7*b - 13*b^2 + 5*b^3 + 3*b^4)*d^2 + (-7 + 4*b^3 + 
                    3*b^4)*d^3) - a^4*(b^6*(-2 + d)^2*d^2 + 2*b^5*d^2*
                   (14 - 9*d + d^2) - (-2 + d)^2*(-88 + 40*d + 53*d^2) - 
                  4*b^3*d*(-20 + 18*d - 6*d^2 + d^3) + b^4*d*(96 - 84*d + 
                    16*d^2 + d^3) + b*(-32 + 256*d - 436*d^2 + 250*d^3 - 
                    46*d^4) + b^2*(128 - 224*d + 148*d^2 - 56*d^3 + 
                    11*d^4)) - 2*a^2*(3*b^7*(-2 + d)*d^2 - (-2 + d)^2*
                   (-32 + 29*d + d^2) + b^4*d*(-52 + 12*d + 21*d^2 - 7*d^3) - 
                  b^6*d*(16 - 2*d - 5*d^2 + d^3) - b^5*d*(68 - 44*d + d^2 + 
                    2*d^3) + b*(160 - 292*d + 152*d^2 - 19*d^3 - 2*d^4) + 
                  b^2*(-288 + 408*d - 86*d^2 - 49*d^3 + 17*d^4) + 
                  b^3*(-32 + 24*d + 90*d^2 - 111*d^3 + 28*d^4)))*LECb3*M)/
              (2304*a*b^4*(-1 + d)^3*d*F^2*Pi^2) - 
             (5*(a^14*d*(4 + d)*(-4 + d^2)^2 - 2*a^12*(-4 + d^2)^2*
                 (-8 + (19 + 2*b + 8*b^2)*d + b*(1 + 2*b)*d^2) - 
                32*(-1 + b)*b^2*(1 + b)^3*d*(1 + b^2 + 2*b*d)*(12 + 8*d - 
                  7*d^2 - 2*d^3 + d^4) + 2*a^10*(-4 + d^2)*(3*b^3*(-2 + d)*d*
                   (2 + d)^2 + 3*b^4*d*(-16 - 4*d + 4*d^2 + d^3) - 
                  b^2*(-64 + 228*d + 6*d^2 - 60*d^3 + d^4) - 4*(-52 + 66*d - 
                    2*d^2 - 11*d^3 + d^4) + b*(32 - 56*d - 24*d^2 + 16*d^3 + 
                    3*d^4)) - 2*a^8*(-4 + d^2)*(256 - 352*d + 96*d^2 + 
                  22*d^3 - 7*d^4 + 3*b^5*(-2 + d)*d*(2 + d)^2 + 2*b^6*d*
                   (-16 - 4*d + 4*d^2 + d^3) + b*(160 - 160*d - 32*d^2 + 
                    48*d^3 - 3*d^4) + b^4*(32 - 276*d + 14*d^2 + 78*d^3 - 
                    d^4) + 2*b^3*(16 - 62*d - 18*d^2 + 19*d^3 + 4*d^4) + 
                  2*b^2*(184 - 248*d + 47*d^2 + 16*d^3 + 5*d^4)) + 
                8*a^2*(1 + b)*((-2 + d)^2*(-64 - 42*d + 61*d^2 + 33*d^3) + 
                  3*b^6*d^2*(16 + 4*d - 8*d^2 - d^3 + d^4) + 3*b^5*d*
                   (32 + 60*d - 20*d^2 - 15*d^3 + 3*d^4) + b^7*d*(48 - 24*d - 
                    16*d^2 + 2*d^3 + d^4 + d^5) + b^4*d*(104 + 220*d + 
                    26*d^2 - 95*d^3 - 13*d^4 + 10*d^5) + b^3*(64 + 224*d - 
                    240*d^2 - 260*d^3 + 220*d^4 + 63*d^5 - 35*d^6) + 
                  b*(-256 + 80*d + 292*d^2 - 112*d^3 - 65*d^4 + 23*d^5 + 
                    2*d^6) + b^2*(832 - 192*d - 1112*d^2 + 260*d^3 + 
                    190*d^4 - 65*d^5 + 3*d^6)) + a^6*(2*b^7*(-2 + d)^2*d*
                   (2 + d)^3 + b^8*d*(4 + d)*(-4 + d^2)^2 + 2*b^6*d*(2 + d)^2*
                   (172 - 186*d + 48*d^2 + d^3) + (-2 + d)^2*(1248 + 208*d - 
                    1244*d^2 - 328*d^3 + 119*d^4) + 2*b^5*d*(448 + 96*d - 
                    256*d^2 - 68*d^3 + 36*d^4 + 11*d^5) + b*(2816 + 256*d - 
                    4416*d^2 + 768*d^3 + 1208*d^4 - 208*d^5 - 70*d^6) + 
                  8*b^4*(-192 + 264*d - 76*d^2 - 26*d^3 + 3*d^4 - 10*d^5 + 
                    7*d^6) + 2*b^2*(-1024 + 2832*d - 968*d^2 - 628*d^3 + 
                    246*d^4 - 20*d^5 + 15*d^6) + 2*b^3*(-704 + 704*d + 
                    352*d^2 - 280*d^3 - 104*d^4 + 26*d^5 + 15*d^6)) - 
                2*a^4*(b^8*d*(2 + d)^2*(48 - 50*d + 11*d^2 + d^3) - 
                  (-2 + d)^2*(-928 - 580*d + 700*d^2 + 733*d^3 + 129*d^4) + 
                  2*b^7*d*(88 + 24*d - 50*d^2 - 18*d^3 + 7*d^4 + 3*d^5) + 
                  2*b^5*d*(96 + 24*d + 20*d^2 - 34*d^3 - 11*d^4 + 7*d^5) + 
                  2*b^6*d*(128 - 188*d + 48*d^2 + 11*d^3 - 20*d^4 + 9*d^5) - 
                  2*b^4*(384 - 1128*d - 420*d^2 + 590*d^3 + 65*d^4 - 77*d^5 + 
                    4*d^6) + 2*b^3*(128 + 728*d + 40*d^2 - 122*d^3 - 
                    150*d^4 - 15*d^5 + 33*d^6) + 2*b^2*(1536 - 912*d - 
                    1764*d^2 + 1300*d^3 + 221*d^4 - 244*d^5 + 43*d^6) - 
                  2*b*(-3264 + 848*d + 4072*d^2 - 584*d^3 - 1242*d^4 + 
                    93*d^5 + 107*d^6)))*LECb6*M)/(18432*a*b^4*(-1 + d)^3*d*(
                1 + d)*(2 + d)*F^2*Pi^2)) + 
           ((-2*(-1 + b)*(1 + b)^3*(-2 + d)*d*(-1 + 2*b + 3*d) + 
              a^6*(-2 + d)*d*(2 + (-1 + b)*d) - 2*a^4*d*(6 + 2*b^2*(-2 + d) - 
                13*d + b^3*(-2 + d)*d + 5*d^2 + b*(-4 + d^2)) + 
              a^2*(-80 + 76*d + 28*d^2 + b^5*(-2 + d)*d^2 - 23*d^3 + 
                b^4*d*(-4 + d^2) - 2*b^3*d*(12 - 8*d + d^2) + 2*b^2*d*
                 (-4 - 8*d + 5*d^2) + b*(-64 + 32*d + 62*d^2 - 35*d^3)))*
             LECb4*M)/(192*a*b^2*(-1 + d)^2*d*F^2*Pi^2) + 
           ((-4*(-1 + b)*(1 + b)^3*(-2 + d)*d*(1 + 3*b + 2*d) + 
              3*a^6*(-2 + d)*d*(2 + (-1 + b)*d) - 2*a^4*d*(8 + 
                6*b^2*(-2 + d) - 24*d + 3*b^3*(-2 + d)*d + 10*d^2 + 
                3*b*(-4 + d^2)) + a^2*(-160 + 188*d + 4*d^2 + 3*b^5*(-2 + d)*
                 d^2 - 29*d^3 + 3*b^4*d*(-4 + d^2) - 6*b^3*d*(12 - 8*d + 
                  d^2) + 2*b^2*d*(-32 + 6*d + 5*d^2) - 3*b*(64 - 72*d - 
                  2*d^2 + 15*d^3)))*LECb5*M)/(384*a*b^2*(-1 + d)^2*d*F^2*
             Pi^2)) + gA*((a*(8 - 8*d + a^4*d^2 - 2*a^2*(1 + d))*LECc2*M)/
            (64*(-1 + d)*d*F^2*Pi^2) + (a*(-4 + a^2*d)*LECc3*M)/
            (32*(-1 + d)*F^2*Pi^2) + (a*(-4 + a^2*d)*LECc4*M)/
            (32*(-1 + d)*F^2*Pi^2)))*A0[M^2] + 
       (gA*hA*(((a^8*d*(-4 + d^2) + 2*a^6*d*(20 - 16*d + 3*d^2) - 
              32*(-2 + (3 - 5*b^2)*d + (-1 + 3*b^2)*d^2) - 4*a^4*(4 - 14*d + 
                (14 - 3*b^2)*d^2 + (-4 + b^2)*d^3) - 8*a^2*(-12 + 
                2*(11 + 6*b^2)*d - (4 + 7*b^2)*d^2 + (-2 + b^2)*d^3))*LECb3*
             M)/(96*a*b^2*(-1 + d)^2*d*F^2*Pi^2) + 
           ((2*(-1 + b)*(1 + b)^3*(-1 + b*(-1 + d) - d)*(-2 + d)*d + 
              a^10*d*(-4 - 4*d + 3*d^2 + b*(-8 - 2*d + d^2)) + 
              2*a^8*d*(44 - 40*d + 9*d^2 + b*(40 - 18*d + 3*d^2)) + 
              a^6*(-16 + 88*d - 138*d^2 - 4*b^3*(-3 + d)*d^2 + 49*d^3 - 
                4*b^2*d*(2 - 7*d + 3*d^2) + 8*b*(-4 + d - 5*d^2 + 2*d^3)) + 
              a^2*(-16 + 8*d - 56*b^2*(-2 + d)*d + 18*d^2 + b^4*(-2 + d)*
                 d^2 - 9*d^3 - 2*b^3*d*(-76 + 44*d + d^2) - 
                2*b*(8 - 8*d + 3*d^3)) - 2*a^4*(-88 + 142*d - 31*d^2 - 
                9*d^3 + 4*b^3*d*(12 - 7*d + d^2) + b^2*d*(72 - 62*d + 
                  13*d^2) - b*(96 - 186*d + 71*d^2 + 4*d^3)))*LECb6*M)/
            (192*a^3*b^2*(-1 + d)^2*d*F^2*Pi^2)) + 
         gA*((a*LECc1*M)/(4*F^2*Pi^2) - ((-8 + (8 + 10*a^2 - 6*a^4)*d + 
              a^2*(-2 + a^4)*d^2)*LECc2*M)/(64*a*(-1 + d)*d*F^2*Pi^2) - 
           ((8 + 2*a^2*(-4 + d) + a^4*d)*LECc3*M)/(32*a*(-1 + d)*F^2*Pi^2) - 
           ((24 + 2*a^2*(-4 + d) - 16*d + a^4*d)*LECc4*M)/(32*a*(-1 + d)*F^2*
             Pi^2)))*A0[M^2/a^2] + 
       hA*(gA*(-((-((-1 + a^2)^2*(4 + a^2*(-2 + d))*(-2 + d)*d) + b^5*
                (-2 + d)*d*(-4 + a^2*d) - 2*b^3*(-16 + 8*(1 + 2*a^2)*d - 
                 2*a^2*(6 + a^2)*d^2 + a^2*(2 + a^2)*d^3) + b^4*(-2 + d)*d*
                (-12 + a^2*(2 + d)) + (-1 + a^2)*b*d*(12*(-2 + d) + 
                 a^4*(-2 + d)*d + a^2*(16 - 10*d + d^2)) - 4*b^2*
                (4*(-2 + d) + a^4*(-2 + d)*d + a^2*(4 + 2*d - d^3)))*LECb3*M)/
            (192*a*b^2*(-1 + d)^2*d*F^2*Pi^2) - 
           ((8*(-1 + b)*(1 + b)^3*(-1 + b*(-1 + d) - d)*(-2 + d)*d + 
              a^12*d*(-4 + d^2) - a^10*(-2 + d)*d*(18 + d + 2*b*(1 + d) + 
                3*b^2*(2 + d)) + a^8*(3*b^4*d*(-4 + d^2) - 7*d*(12 - 8*d + 
                  d^2) + 4*b^3*d*(-2 - d + d^2) + 4*b*d*(-10 + 3*d + d^2) + 
                8*b^2*(-2 - 9*d + 5*d^2)) - 4*a^2*(1 + b)*(6*b^4*(-2 + d)*d + 
                2*b^5*(-2 + d)*d + 7*b^2*(-2 + d)*d^2 + b*d*(-20 + 16*d - 
                  3*d^2) + d*(-12 - 4*d + 5*d^2) - b^3*(16 - 8*d - 2*d^2 + 
                  d^3)) + a^6*(2*b^5*d*(2 + d - d^2) - b^6*d*(-4 + d^2) + 
                2*b*d*(50 - 31*d + 3*d^2) + d*(92 - 64*d + 9*d^2) + 
                b^2*(112 - 44*d - 3*d^3) - 4*b^3*(-4 - 16*d + 7*d^2 + d^3) - 
                b^4*(-16 - 60*d + 32*d^2 + d^3)) + 2*a^4*(4*b^5*d*
                 (-4 + d^2) - 4*b*d*(18 - 11*d + d^2) + 8*b^3*(-8 + 2*d + 
                  d^2) + b^6*d*(-12 + 4*d + d^2) + d*(-36 + 8*d + 5*d^2) - 
                b^4*(48 - 28*d + d^3) + b^2*(-48 + 28*d - 40*d^2 + 19*d^3)))*
             LECb6*M)/(768*a^3*b^2*(-1 + d)^2*d*F^2*Pi^2)) + 
         g1*((5*(a^10*(-2 + d)^2*d^2 - a^8*(-2 + d)*d*(-16 - 
                2*(-5 + b + 3*b^2)*d + (-1 + 2*b + 3*b^2)*d^2) + 
              a^6*d*(3*b^4*(-2 + d)^2*d - (-2 + d)^2*(-22 + 7*d) + 
                2*b^3*d*(10 - 9*d + 2*d^2) + b*(40 - 72*d + 34*d^2 - 4*d^3) - 
                2*b^2*(-56 + 70*d - 25*d^2 + 2*d^3)) - 2*a^2*((-3 + d)*
                 (-2 + d)^2*d + 3*b^7*(-2 + d)*d^2 - b^6*d*(16 - 2*d - 
                  5*d^2 + d^3) + b*d*(4 + 16*d - 13*d^2 + 2*d^3) - 
                b^5*d*(92 - 68*d + 7*d^2 + 2*d^3) + b^3*(-48 + 64*d - 
                  118*d^2 + 81*d^3 - 16*d^4) + b^2*(-48 + 96*d - 94*d^2 + 
                  51*d^3 - 11*d^4) + b^4*(-64 + 52*d - 68*d^2 + 39*d^3 - 
                  5*d^4)) + 8*b*(-((-2 + d)*d) + 3*b^6*(-2 + d)*d - 
                b*(-2 + d)*(-1 + d)^2*d - b^5*d*(14 - 3*d - 4*d^2 + d^3) + 
                b^4*(-24 + 22*d - 13*d^2 + 8*d^3 - 2*d^4) + 2*b^3*
                 (4 - 20*d + 17*d^2 - 6*d^3 + d^4) - b^2*(-8 + 18*d + d^2 - 
                  8*d^3 + 2*d^4)) - a^4*(b^6*(-2 + d)^2*d^2 - (-2 + d)^2*d*
                 (-20 + 7*d) + 2*b^5*d^2*(14 - 9*d + d^2) - b^4*d*
                 (-112 + 108*d - 28*d^2 + d^3) - 8*b^3*d*(-18 + 19*d - 
                  7*d^2 + d^3) - 2*b*d*(-24 + 58*d - 33*d^2 + 5*d^3) + 
                b^2*(128 - 160*d + 100*d^2 - 56*d^3 + 15*d^4)))*LECb3*M)/
            (2304*a*b^4*(-1 + d)^3*d*F^2*Pi^2) + 
           (5*(a^14*d*(4 + d)*(-4 + d^2)^2 - 2*a^12*d*(-4 + d^2)^2*(17 - d + 
                b*(2 + d) + 2*b^2*(4 + d)) + 2*a^10*(-4 + d^2)*(
                3*b^3*(-2 + d)*d*(2 + d)^2 + d*(-176 + 80*d + 10*d^2 - 
                  3*d^3) + 3*b^4*d*(-16 - 4*d + 4*d^2 + d^3) + 
                b*d*(-56 - 8*d + 16*d^2 + d^3) + b^2*(-32 - 204*d + 30*d^2 + 
                  54*d^3 - 4*d^4)) - 32*b^2*(-2 - d + d^2)*(
                d*(-6 - d + d^2) + b^6*d*(-6 - d + d^2) + 2*b*d*(-6 - 7*d + 
                  d^3) + 2*b^5*d*(-6 - 7*d + d^3) - 4*b^3*(-4 + 16*d + d^2 - 
                  2*d^3 + d^4) + b^2*(-24 + 18*d + 21*d^2 - 13*d^3 + 4*d^4) + 
                b^4*(-24 + 2*d - 19*d^2 - 5*d^3 + 4*d^4)) - 2*a^8*(-4 + d^2)*(
                3*b^5*(-2 + d)*d*(2 + d)^2 - 2*d*(128 - 110*d + 23*d^2) + 
                b*d*(-128 + 40*d + 32*d^2 - 7*d^3) + 2*b^6*d*(-16 - 4*d + 
                  4*d^2 + d^3) + b^4*(-64 - 252*d + 50*d^2 + 72*d^3 - 
                  4*d^4) + 2*b^3*(-16 - 62*d - 2*d^2 + 19*d^3 + 2*d^4) + 
                2*b^2*(-104 - 76*d + 111*d^2 - 27*d^3 + 7*d^4)) + 
              8*a^2*(-((-2 + d)^2*d*(-10 - 3*d + d^2)) + 2*b^7*(-2 + d)^2*d*
                 (6 + 9*d + 7*d^2 + 2*d^3) + b^8*d*(48 - 24*d - 16*d^2 + 
                  2*d^3 + d^4 + d^5) + b^4*(256 + 216*d + 580*d^2 - 534*d^3 - 
                  53*d^4 + 108*d^5 - 21*d^6) + b^2*(160 - 112*d + 164*d^2 - 
                  52*d^3 - 31*d^4 + 20*d^5 - 5*d^6) + b*(88*d - 54*d^3 + 
                  8*d^4 + 8*d^5 - 2*d^6) + 2*b^5*(96 + 36*d + 168*d^2 + 
                  23*d^3 - 52*d^4 - 8*d^5 + d^6) + b^6*(192 - 96*d + 
                  212*d^2 - 8*d^3 - 69*d^4 + 8*d^5 + d^6) + 2*b^3*
                 (-144 + 264*d + 600*d^2 - 166*d^3 - 181*d^4 + 25*d^5 + 
                  10*d^6)) + a^6*(2*b^7*(-2 + d)^2*d*(2 + d)^3 + 
                b^8*d*(4 + d)*(-4 + d^2)^2 + (-2 + d)^2*d*(512 + 4*d - 
                  116*d^2 + 5*d^3) + 4*b^6*(2 + d)^2*(16 + 66*d - 87*d^2 + 
                  25*d^3) - 2*b*d*(-1024 + 256*d + 576*d^2 - 148*d^3 - 
                  80*d^4 + 21*d^5) + 2*b^3*(640 + 160*d - 464*d^2 + 48*d^4 - 
                  10*d^5 + 7*d^6) - 4*b^2*(-512 + 8*d - 20*d^2 + 234*d^3 + 
                  5*d^4 - 59*d^5 + 8*d^6) + 2*b^5*(128 + 448*d - 256*d^3 - 
                  44*d^4 + 36*d^5 + 9*d^6) + 2*b^4*(1472 - 384*d - 1312*d^2 + 
                  568*d^3 + 120*d^4 - 118*d^5 + 29*d^6)) - 
              2*a^4*((-2 + d)^2*d*(156 + 20*d - 27*d^2 + d^3) + 
                b^8*d*(2 + d)^2*(48 - 50*d + 11*d^2 + d^3) + 
                2*b*d*(688 + 24*d - 448*d^2 + 46*d^3 + 69*d^4 - 13*d^5) + 
                2*b^7*d*(88 + 24*d - 50*d^2 - 18*d^3 + 7*d^4 + 3*d^5) + 
                2*b^5*(352 + 16*d - 224*d^2 + 48*d^3 + 30*d^4 - 13*d^5 + 
                  d^6) + 2*b^6*(384 - 80*d - 396*d^2 + 152*d^3 + 43*d^4 - 
                  33*d^5 + 8*d^6) - 2*b^4*(-512 + 488*d - 1204*d^2 + 
                  502*d^3 + 265*d^4 - 156*d^5 + 17*d^6) - 2*b^2*(-608 + 
                  128*d - 660*d^2 + 596*d^3 + 75*d^4 - 157*d^5 + 32*d^6) + 
                2*b^3*(192 - 88*d + 1080*d^2 + 210*d^3 - 494*d^4 - 47*d^5 + 
                  53*d^6)))*LECb6*M)/(18432*a*b^4*(-1 + d)^3*d*(1 + d)*
             (2 + d)*F^2*Pi^2)) - ((-2 + d)*((-1 + a^2)^2*d - 
            2*(-1 + a^2)*b*d + 2*b^3*d + b^4*d - 2*b^2*(-2 + d + a^2*d))*
           (2 - 4*b - 6*d + a^2*(2 + (-1 + b)*d))*LECb4*M)/
          (192*a*b^2*(-1 + d)^2*d*F^2*Pi^2) - 
         ((-2 + d)*((-1 + a^2)^2*d - 2*(-1 + a^2)*b*d + 2*b^3*d + b^4*d - 
            2*b^2*(-2 + d + a^2*d))*(-4*(1 + 3*b + 2*d) + 
            3*a^2*(2 + (-1 + b)*d))*LECb5*M)/(384*a*b^2*(-1 + d)^2*d*F^2*
           Pi^2))*A0[(b^2*M^2)/a^2] - ((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*
         (-2 + d)*(-2 + 2*b*(-1 + d) + (-2 + a^2)*d)*gA*hA*LECb6*M^3*
         B0i[bb0, M^2, M^2/a^2, (b^2*M^2)/a^2])/(192*a^5*b^2*(-1 + d)^2*F^2*
         Pi^2) - (5*(-2 + d)*(-128*b^5*(-3 + d)*d + a^8*(-4 + d^2) + 
          a^6*(-12*(-2 + d) + 4*b*(-2 + d)*d - 6*b^2*(-4 - d + d^2)) + 
          32*a^2*b^3*(-5 + d + b*(6 + d - d^2) + b^2*(3 - 7*d + 2*d^2)) + 
          8*a^4*b*(4 - 2*d + b*(-19 + 7*d) + b^2*(-2 + 9*d - 3*d^2) + 
            b^3*(-3 - 5*d + 2*d^2)))*g1*hA*LECb6*M^3*B0i[bb0, M^2, 
          (b^2*M^2)/a^2, (b^2*M^2)/a^2])/(4608*a^3*b^3*(-1 + d)^3*F^2*Pi^2) + 
       (gA*hA*(((32*a^2*(b^2*(-3 + d) + 2*(-2 + d)) - 128*b^2*(-2 + d) + 
              a^8*(-4 + d^2) + 4*a^6*(12 - 8*d + d^2) - 4*a^4*(6 - 
                (1 + 3*b^2)*d + (-1 + b^2)*d^2))*LECb3*M^3)/
            (96*a*b^2*(-1 + d)^2*F^2*Pi^2) + 
           ((32*a^2*(1 + b)*(b^2*(-3 + d) + 2*(-2 + d) + b*(-1 + d)) - 
              128*b^2*(1 + b)*(-2 + d) + 4*a^6*(b*(24 - 8*d + d^2) + 
                3*(8 - 6*d + d^2)) + a^8*(-4 - 4*d + 3*d^2 + 
                b*(-8 - 2*d + d^2)) - 4*a^4*(b^3*(-3 + d)*d - 
                3*(-6 + d + d^2) - b*(-36 + 7*d + d^2) + b^2*(2 - 7*d + 
                  3*d^2)))*LECb6*M^3)/(192*a*b^2*(-1 + d)^2*F^2*Pi^2)) + 
         gA*((a*LECc1*M^3)/(4*F^2*Pi^2) - (a*(16 + a^4*d - 2*a^2*(3 + d))*
             LECc2*M^3)/(64*(-1 + d)*F^2*Pi^2) - ((16 - 8*a^2 + a^4*d)*LECc3*
             M^3)/(32*a*(-1 + d)*F^2*Pi^2) - ((-4 + a^2)*(-8 + (4 + a^2)*d)*
             LECc4*M^3)/(32*a*(-1 + d)*F^2*Pi^2)))*B0i[bb0, M^2/a^2, M^2, 
         M^2/a^2] + hA*(gA*(-((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*
              (-4*(1 + b) + a^2*(2 + (-1 + b)*d))*LECb3*M^3)/
            (192*a^3*b^2*(-1 + d)^2*F^2*Pi^2) - ((a^2 - (-1 + b)^2)*
             (a^2 - (1 + b)^2)^2*(-2 + d)*(-8*(1 + b)^2 + a^6*(2 + d) + 
              a^4*(-14 + 2*b + d - b^2*(2 + d)) + 2*a^2*(6 + 2*b*(-2 + d) - 
                3*d + b^2*(6 + d)))*LECb6*M^3)/(768*a^3*b^2*(-1 + d)^2*F^2*
             Pi^2)) + g1*((5*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*
             (a^6*(-2 + d)*d + 8*b*(-1 + b + 3*b^2 + 2*b*d - b*d^2) + 
              a^4*(16 + 2*(-7 - b + b^2)*d - (-3 + b^2)*d^2) - 
              2*a^2*(6 + b*(-6 + d) - 5*d + 3*b^3*d + d^2 - 
                b^2*(-8 + 3*d + d^2)))*LECb3*M^3)/(2304*a^3*b^4*(-1 + d)^3*
             F^2*Pi^2) + (5*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*
             (-32*b^2*(1 + b^2 + 2*b*d)*(-3 - 2*d + d^2) + a^10*(-16 - 4*d + 
                4*d^2 + d^3) - 2*a^8*(-4 + d^2)*(13 - 2*b - 2*d + 
                b^2*(4 + d)) + 8*a^2*(-10 + 7*d - d^2 - b^2*(24 + 5*d - 
                  6*d^2 + d^3) - 2*b*(1 + 7*d - 5*d^2 + d^3) + 
                2*b^3*(6 - 9*d - 2*d^2 + d^3) + b^4*(-12 + 6*d + d^2 + 
                  d^3)) - 2*a^4*((-19 + d)*(-2 + d)^2 - 4*b*d*(17 - 16*d + 
                  3*d^2) + 2*b^2*(-36 + 39*d - 8*d^2 + d^3) + 
                4*b^3*(13 - 4*d - 4*d^2 + d^3) + b^4*(-48 + 2*d + 15*d^2 + 
                  d^3)) + a^6*((-32 + d)*(-2 + d)^2 - 4*b^3*(-4 + d^2) - 
                2*b^2*(92 - 10*d - 26*d^2 + d^3) + b^4*(-16 - 4*d + 4*d^2 + 
                  d^3) + 4*b*(24 - 10*d - 5*d^2 + 2*d^3)))*LECb6*M^3)/
            (18432*a^3*b^4*(-1 + d)^3*(1 + d)*F^2*Pi^2)) - 
         ((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*(2 - 4*b - 6*d + 
            a^2*(2 + (-1 + b)*d))*LECb4*M^3)/(192*a^3*b^2*(-1 + d)^2*F^2*
           Pi^2) - ((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-4*(1 + 3*b + 2*d) + 3*a^2*(2 + (-1 + b)*d))*LECb5*M^3)/
          (384*a^3*b^2*(-1 + d)^2*F^2*Pi^2))*B0i[bb0, M^2/a^2, M^2, 
         (b^2*M^2)/a^2], deltaMNuclqTo2 -> 4*LECc1*M^2, 
     deltaMNuclqTo3 -> ((-2 + d)*(a^4*d + (-1 + b)*(1 + b)^3*d + 
          a^2*(4 + (4 + 6*b - 2*b^2)*d))*hA^2*M*A0[M^2])/
        (64*a*b^2*(-1 + d)*d*F^2*Pi^2) - (3*gA^2*M*A0[M^2/a^2])/
        (32*a*F^2*Pi^2) - ((-2 + d)*((-1 + a^2)^2*d - 2*(-1 + a^2)*b*d + 
          2*b^3*d + b^4*d - 2*b^2*(-2 + d + a^2*d))*hA^2*M*A0[(b^2*M^2)/a^2])/
        (64*a*b^2*(-1 + d)*d*F^2*Pi^2) - 
       (3*gA^2*M^3*B0i[bb0, M^2/a^2, M^2, M^2/a^2])/(32*a*F^2*Pi^2) - 
       ((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*hA^2*M^3*
         B0i[bb0, M^2/a^2, M^2, (b^2*M^2)/a^2])/(64*a^3*b^2*(-1 + d)*F^2*
         Pi^2), deltaZNqTo3 -> 
      ((3*(4 - 4*d + a^2*(-3 + 2*d))*gA^2)/(64*(-4 + a^2)*F^2*Pi^2) + 
         (((1 + b)^2*(-2 + d)*d*(1 - 2*b + b^2*(-1 + d) + d) + 
            a^4*d*(2 - 3*d + d^2) - 2*a^2*(-2 + d)*(2 + b*(-2 + d)*d + 
              b^2*(-1 + d)*d + d^2))*hA^2)/(64*b^2*(-1 + d)*d*F^2*Pi^2))*
        A0[M^2] - (3*a^2*(-2 + d)*gA^2*A0[M^2/a^2])/(32*(-4 + a^2)*F^2*
         Pi^2) - ((-2 + d)*(2*b^3*(-2 + d)*d + b^4*(-1 + d)*d - 
          2*b*d*(a^2*(-2 + d) + d) + (-1 + a^2)*d*(1 + a^2*(-1 + d) + d) + 
          2*b^2*(-2 + d + a^2*d - a^2*d^2))*hA^2*A0[(b^2*M^2)/a^2])/
        (64*b^2*(-1 + d)*d*F^2*Pi^2) - (3*(2 + a^2*(-2 + d) - 2*d)*gA^2*M^2*
         B0i[bb0, M^2/a^2, M^2, M^2/a^2])/(32*(-4 + a^2)*F^2*Pi^2) - 
       ((a^2 - (1 + b)^2)*(-2*a^2*(-1 - b + b^2*(-1 + d))*(-2 + d) + 
          (-1 + b^2)*(-2 + d)*(1 - 2*b + b^2*(-1 + d) + d) + 
          a^4*(2 - 3*d + d^2))*hA^2*M^2*B0i[bb0, M^2/a^2, M^2, 
          (b^2*M^2)/a^2])/(64*a^2*b^2*(-1 + d)*F^2*Pi^2), 
     deltaMNuclqTo4 -> 4*deltaMpiTo2*LECc1 + 2*(LECe115 + LECe116 + 8*LECe38)*
        M^4 + (hA*(((-2 + d)*(a^4*d + (-1 + b)*(1 + b)^3*d + 
              a^2*(4 + (4 + 6*b - 2*b^2)*d))*deltahAqTo2*M)/
            (32*a*b^2*(-1 + d)*d*F^2*Pi^2) + 
           ((-2 + d)*((-1 + b)^2*(1 + b)^3*d + a^4*(7 + b)*d - 
              2*a^2*(b*(-2 + d) + 2*(-1 + d) + b^3*d))*LECb3*M^2)/
            (32*a^2*b^2*(-1 + d)*d*F^2*Pi^2) - 
           ((-2 + d)*(a^6*d - (-1 + b)^2*(1 + b)^4*d + a^2*(1 + b)^2*(-4 + 
                (3 - 2*b + 3*b^2)*d) - a^4*(12 + (3 + 2*b + 3*b^2)*d))*LECb6*
             M^2)/(64*a^2*b^2*(-1 + d)*d*F^2*Pi^2)) + (3*LECc1*M^2)/
          (8*F^2*Pi^2) - (3*LECc2*M^2)/(16*d*F^2*Pi^2) - 
         (3*LECc3*M^2)/(16*F^2*Pi^2))*A0[M^2] + 
       hA*(-((-2 + d)*((-1 + a^2)^2*d - 2*(-1 + a^2)*b*d + 2*b^3*d + b^4*d - 
             2*b^2*(-2 + d + a^2*d))*deltahAqTo2*M)/(32*a*b^2*(-1 + d)*d*F^2*
           Pi^2) - ((-1 + b)*(-2 + d)*((-1 + a^2)^2*d - 2*(-1 + a^2)*b*d + 
            2*b^3*d + b^4*d - 2*b^2*(-2 + d + a^2*d))*LECb3*M^2)/
          (32*a^2*b^2*(-1 + d)*d*F^2*Pi^2) - 
         ((-2 + d)*((-1 + a^2 + a^4 - a^6)*d + 2*(-1 + a^4)*b*d + 2*b^5*d + 
            b^6*d + b^2*(-4 + 2*a^2*(-2 + d) + 3*d + 3*a^4*d) + 
            b^4*(4 - 3*(1 + a^2)*d) - 4*b^3*(-2 + (2 + a^2)*d))*LECb6*M^2)/
          (64*a^2*b^2*(-1 + d)*d*F^2*Pi^2))*A0[(b^2*M^2)/a^2] + 
       hA*(-((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*deltahAqTo2*M^3)/
          (32*a^3*b^2*(-1 + d)*F^2*Pi^2) + ((-a^2 + (-1 + b)^2)*(-1 + b)*
           (a^2 - (1 + b)^2)^2*(-2 + d)*LECb3*M^4)/(32*a^4*b^2*(-1 + d)*F^2*
           Pi^2) + ((a^2 - (-1 + b)^2)*(1 + a^2 - b^2)*(a^2 - (1 + b)^2)^2*
           (-2 + d)*LECb6*M^4)/(64*a^4*b^2*(-1 + d)*F^2*Pi^2))*
        B0i[bb0, M^2/a^2, M^2, (b^2*M^2)/a^2], deltaZNqTo4 -> 
      (hA*(((-2 + d)*(a^4*(-1 + d)*d + (1 + b)^2*d*(1 - 2*b + b^2*(-1 + d) + 
                d) - 2*a^2*(2 + b*(-2 + d)*d + b^2*(-1 + d)*d + d^2))*
             deltahAqTo2)/(32*b^2*(-1 + d)*d*F^2*Pi^2) + 
           ((-2 + d)*(a^4*(2 + b*(-1 + d) - d)*d + (-1 + b)*(1 + b)^2*d*(2 - 
                b + b^2*(-1 + d) + d) + 2*a^2*(-4 + b*(-2 + d) + 2*d - 
                b^3*(-1 + d)*d + d^2))*LECb3*M)/(32*a*b^2*(-1 + d)*d*F^2*
             Pi^2) - ((-2 + d)*(a^6*(-1 + d)*d - (-1 + b)*(1 + b)^3*d*(3 - 
                2*b + b^2*(-1 + d) + d) + a^4*(12 + (5 + 4*b + 3*b^2)*d - 
                (1 + 2*b + 3*b^2)*d^2) + a^2*(1 + b)*(12 - 7*d + 
                b^2*(-5 + d)*d + 3*b^3*(-1 + d)*d - d^2 + b*(4 - d + d^2)))*
             LECb6*M)/(64*a*b^2*(-1 + d)*d*F^2*Pi^2)) + 
         (3*a*LECc2*M)/(8*d*F^2*Pi^2))*A0[M^2] + 
       hA*(-((-2 + d)*(2*b^3*(-2 + d)*d + b^4*(-1 + d)*d - 
             2*b*d*(a^2*(-2 + d) + d) + (-1 + a^2)*d*(1 + a^2*(-1 + d) + d) + 
             2*b^2*(-2 + d + a^2*d - a^2*d^2))*deltahAqTo2)/
          (32*b^2*(-1 + d)*d*F^2*Pi^2) - ((-2 + d)*(b^4*(-2 + d)*d + 
            b^5*(-1 + d)*d + d*(2 - 4*a^2 - a^4*(-2 + d) + d) + 
            b*d*(1 + 2*a^2*(-2 + d) + a^4*(-1 + d) + d) - 
            2*b^2*(-4 + 2*d + d^2) - 2*b^3*(2 - (4 + a^2)*d + (1 + a^2)*d^2))*
           LECb3*M)/(32*a*b^2*(-1 + d)*d*F^2*Pi^2) - 
         ((-2 + d)*(2*b^5*(-2 + d)*d + b^6*(-1 + d)*d + 
            2*b*d*(2 + 2*a^2*(-2 + d) + a^4*(-2 + d) + d) + 
            d*(3 + a^2*(-5 + d) - a^4*(-1 + d) - a^6*(-1 + d) + d) - 
            b^4*(-1 + d)*(-4 + d + 3*a^2*d) - 4*b^3*(4 - 2*(3 + a^2)*d + 
              (1 + a^2)*d^2) + b^2*(12 - 7*d + 3*a^4*(-1 + d)*d - d^2 + 
              2*a^2*(2 - 3*d + d^2)))*LECb6*M)/(64*a*b^2*(-1 + d)*d*F^2*
           Pi^2))*A0[(b^2*M^2)/a^2] + 
       hA*(-((a^2 - (1 + b)^2)*(-2 + d)*(2*a^2*(1 + b - b^2*(-1 + d)) + 
             a^4*(-1 + d) + (-1 + b^2)*(1 - 2*b + b^2*(-1 + d) + d))*
            deltahAqTo2*M^2)/(32*a^2*b^2*(-1 + d)*F^2*Pi^2) - 
         ((a^2 - (1 + b)^2)*(-2 + d)*(-2*a^2*(2 - b^2*(-1 + d) + 
              b^3*(-1 + d)) + a^4*(2 + b*(-1 + d) - d) + (-1 + b)^2*(1 + b)*
             (2 - b + b^2*(-1 + d) + d))*LECb3*M^3)/(32*a^3*b^2*(-1 + d)*F^2*
           Pi^2) + ((a^2 - (1 + b)^2)*(-2 + d)*
           (a^2*(5 + 4*b - 4*b^3 - 2*b^2*(-3 + d) + 3*b^4*(-1 + d) - d) + 
            a^6*(-1 + d) + a^4*(-1 + 2*b - 3*b^2*(-1 + d) + d) - 
            (-1 + b^2)^2*(3 - 2*b + b^2*(-1 + d) + d))*LECb6*M^3)/
          (64*a^3*b^2*(-1 + d)*F^2*Pi^2))*B0i[bb0, M^2/a^2, M^2, 
         (b^2*M^2)/a^2], deltahAqTo2 -> ((1 + a^2 - b^2)*LECb6*M)/(2*a) + 
       (LECb3*(M - b*M))/a, deltahAqTo3 -> 
      ((-deltaZDeltaqTo3 - deltaZNqTo3)*hA)/2 + 
       ((a^4*(LECh64 + LECh65) + (-1 + b^2)^2*(LECh64 + LECh65) - 
          2*a^2*(2*LECh4 + (-1 + b^2)*LECh64 - LECh65 + b^2*LECh65 - 
            4*LECh7))*M^2)/(2*a^2) + 
       (hA*(-(5*a^4*(-2 + d)*d*(2 + (-1 + b)*d) - 10*a^2*(-2 + d)*(4 + 
                2*(-3 + b^2)*d + (2 + b + b^3)*d^2) + d*(5*(-2 + d)^2 - 
                10*b^3*(-2 + d)^2 + 5*b^5*(-2 + d)*d + 5*b^4*(-4 + d^2) + 
                5*b*(8 - 6*d + d^2) + 2*b^2*(8 - 6*d + 3*d^2)))/
            (256*b^2*(-1 + d)^2*d*F^2*Pi^2) - 
           (5*(a^10*d*(b^4*(-2 + d)^3*(1 + d) - 4*(-2 + d)^2*(2 + d) + 
                b^5*(16 + 12*d - 8*d^2 - 3*d^3 + d^4)) - b^4*(1 + b)*d*(
                -((-2 + d)^2*(2 + 3*d + d^2)) - 2*b*(-2 + d)^2*(-1 + d + 
                  2*d^2) + b^8*(-24 - 56*d + 10*d^2 + 33*d^3 - 9*d^4) + 
                b^10*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + 8*b^3*(-1 + d - 
                  d^2 - 2*d^3 + d^4) + 2*b^9*(4 + 16*d + d^2 - 9*d^3 + 
                  2*d^4) - 8*b^7*(-11 + 27*d + 11*d^2 - 22*d^3 + 5*d^4) - 
                4*b^5*(-72 + 32*d + 55*d^2 - 41*d^3 + 8*d^4) + 
                b^2*(8 + 24*d - 12*d^2 - 19*d^3 + 9*d^4) - 2*b^4*
                 (-56 + 50*d + 48*d^2 - 47*d^3 + 11*d^4) + b^6*(88 + 60*d - 
                  92*d^2 - 42*d^3 + 22*d^4)) - 2*a^4*b^2*(64 - 152*d + 
                40*d^2 + 30*d^3 - 10*d^4 + 5*b^9*d*(16 + 12*d - 8*d^2 - 
                  3*d^3 + d^4) - 4*b*(-16 + 30*d + 15*d^2 - 25*d^3 + 6*d^4) + 
                b^8*d*(56 + 140*d - 6*d^2 - 73*d^3 + 17*d^4) + 
                b^5*(-96 + 176*d + 26*d^2 - 146*d^3 + 85*d^4 - 15*d^5) + 
                b^2*(176 + 16*d - 372*d^2 + 218*d^3 - 11*d^4 - 9*d^5) + 
                b^3*(128 - 116*d^2 + 40*d^3 + 19*d^4 - 9*d^5) + 
                b^6*(-80 + 68*d + 54*d^2 - 60*d^3 + 29*d^4 - 5*d^5) + 
                3*b^7*(-32 + 16*d + 38*d^2 - 14*d^3 - 3*d^4 + d^5) + 
                b^4*(112 - 108*d + 74*d^2 + 42*d^3 - 31*d^4 + 5*d^5)) + 
              2*a^6*(-4*b*(-2 + d)^2*d*(1 + d) - 2*(-2 + d)^2*d*(2 + d) + 
                b^2*(128 - 280*d + 64*d^2 + 58*d^3 - 18*d^4) + 5*b^9*d*
                 (16 + 12*d - 8*d^2 - 3*d^3 + d^4) - 4*b^3*(-16 + 22*d + 
                  15*d^2 - 19*d^3 + 4*d^4) + b^8*d*(24 + 100*d + 6*d^2 - 
                  57*d^3 + 13*d^4) + b^4*(240 - 296*d + 4*d^2 + 80*d^3 - 
                  13*d^4 - 3*d^5) + 2*b^7*(-48 + 32*d + 69*d^2 - 27*d^3 - 
                  12*d^4 + 4*d^5) + b^5*(-64 + 24*d + 80*d^2 - 28*d^3 - 
                  15*d^4 + 5*d^5) + 2*b^6*(-8 - 6*d + 43*d^2 + 9*d^3 - 
                  26*d^4 + 6*d^5)) - a^8*(-8*b*(-2 + d)^2*d*(1 + d) - 
                8*(-2 + d)^2*d*(2 + d) + b^4*(-2 + d)^3*(-4 - d + 3*d^2) + 
                5*b^7*d*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) - 8*b^2*
                 (-16 + 40*d - 14*d^2 - 5*d^3 + 2*d^4) + b^6*d*(-8 + 60*d + 
                  18*d^2 - 41*d^3 + 9*d^4) + b^5*(-64 + 48*d + 100*d^2 - 
                  40*d^3 - 21*d^4 + 7*d^5)) + a^2*b^4*(1 + b)*(160 - 136*d - 
                196*d^2 + 126*d^3 + 15*d^4 - 11*d^5 + 5*b^8*d*(16 + 12*d - 
                  8*d^2 - 3*d^3 + d^4) + 2*b^7*d*(4 + 60*d + 11*d^2 - 
                  37*d^3 + 8*d^4) - 2*b^4*(16 - 144*d + 4*d^2 + 123*d^3 - 
                  40*d^4 + d^5) - 2*b*(-16 - 4*d + 60*d^2 + 7*d^3 - 33*d^4 + 
                  8*d^5) + 2*b^2*(-16 + 32*d + 62*d^2 - 11*d^3 - 17*d^4 + 
                  8*d^5) - 2*b^3*(-16 - 136*d + 56*d^2 + 87*d^3 - 77*d^4 + 
                  12*d^5) - 2*b^6*(32 + 4*d + 46*d^2 + 13*d^3 - 49*d^4 + 
                  12*d^5) - 2*b^5*(16 - 96*d + 128*d^2 + 85*d^3 - 127*d^4 + 
                  28*d^5)))*g1^2)/(9216*b^8*(-a^2 + (1 + b)^2)*(-1 + d)^3*d*
             (1 + d)*F^2*Pi^2) - (5*(a^6*b^2*d*(-4 + d^2) - 8*b^4*d*(3 - 
                4*d + d^2) + a^4*(-2*(-2 + d)*d + 2*b^3*(-2 + d)*d + 
                b^2*(-2 + d)^2*(-4 + 3*d) - b^4*d*(-4 + d^2)) + 
              2*a^2*b^2*(8 - 16*d + 6*d^2 - d^3 + 2*b*(-2 + d)^2*(-1 + 2*d) + 
                b^2*(8 - 12*d + 4*d^2 + d^3)))*g1*gA)/(1536*b^4*(-1 + d)^2*d*
             F^2*Pi^2) + ((4 + (-4 + a^2 - a^4)*d + a^2*b^2*d + 
              2*b*(2 + (-2 + a^2)*d))*gA^2)/(64*(a^2 - (1 + b)^2)*(-1 + d)*
             F^2*Pi^2)) + ((-(a^6*d*(2 + b + b^3*(-2 + d) - d + b^4*(-2 + d)*
                d)) + (1 + b)^2*d*(2 + 2*b^2 + b*(5 - 2*d) - d + 
              b^8*(-2 + d)*d - b^4*(-4 + 3*d + d^2) + b^3*(2 - 5*d + 2*d^2) - 
              2*b^6*(4 - 5*d + 2*d^2) + b^7*(-2 - 3*d + 2*d^2) + 
              b^5*(11 - 18*d + 8*d^2)) + a^4*(b*(11 - 4*d)*d - 3*(-2 + d)*d + 
              5*b^4*(-2 + d)*d^2 + 3*b^6*(-2 + d)*d^2 + b^2*(-8 + 18*d - 
                5*d^2) + b^5*d*(-6 - 5*d + 4*d^2) + b^3*(-12 + 19*d - 9*d^2 + 
                2*d^3)) - a^2*(1 + b)^2*(b*(7 - 2*d)*d - 3*(-2 + d)*d + 
              3*b^6*(-2 + d)*d^2 - b^4*d^3 + b^2*(-8 + 12*d - 3*d^2) + 
              b^5*d*(-6 - d + 2*d^2) + b^3*(-12 + 25*d - 17*d^2 + 4*d^3)))*
           hA^3)/(384*b^5*(-a^2 + (1 + b)^2)*(-1 + d)^2*d*F^2*Pi^2))*
        A0[M^2] + (hA*((5*(a^8*d*(-4 + d^2) + 8*b*(-1 + b^2)*d*(2 - 3*d + 
                d^2) + 4*a^4*(-4 - 4*(-3 - 2*b + b^2)*d + (-9 - 8*b + 3*b^2)*
                 d^2 + 2*(1 + b)*d^3) - a^6*(-2 + d)*d*(-2*b - 5*(-2 + d) + 
                b^2*(2 + d)) - 4*a^2*(-4 + 8*d - 3*d^2 + b*(4 - 18*d + 
                  22*d^2 - 6*d^3) + b^2*(-4 + 14*d - 11*d^2 + 2*d^3)))*g1*gA)/
            (1536*a^2*b^2*(-1 + d)^2*d*F^2*Pi^2) + 
           ((-2*(1 + b)*(b*(-2 + d) - d) + a^4*d + a^2*(-4 - (-1 + 2*b + b^2)*
                 d))*gA^2)/(64*(a^2 - (1 + b)^2)*(-1 + d)*F^2*Pi^2)) + 
         (((-1 + b)^3*b^3*(1 + b)^5*(-2 + d)*d^2 + 2*a^10*d*(-2 - b + d) + 
            a^8*d*(b*(22 - 8*d) + b^2*(20 - 6*d) - 6*(-2 + d) + 
              b^3*(10 - 4*d + d^2)) - 2*a^2*(-1 + b)*b^3*(1 + b)^3*d*
             (-(b*(-4 + d^2)) + 3*(2 - 3*d + d^2) + b^2*(4 - 9*d + 4*d^2)) + 
            2*a^6*(3*(-2 + d)*d + b*d*(-19 + 8*d) + 2*b^2*(-4 - 8*d + 
                3*d^2) + b^4*d*(-18 + d + 3*d^2) + b^5*d*(-3 - 5*d + 4*d^2) + 
              b^3*(-4 - 20*d + 5*d^2 + d^3)) - 2*a^4*(1 + b)*
             (b^2*(-8 + d) + (-2 + d)*d + b*d*(-7 + 3*d) + b^5*d*(-19 + 
                14*d - 4*d^2) + b^6*d*(-3 + d + d^2) + b^4*(-4 - 4*d - 
                2*d^2 + 3*d^3) + b^3*(-12 + 14*d - 13*d^2 + 4*d^3)))*hA^3)/
          (768*a^4*b^5*(a^2 - (1 + b)^2)*(-1 + d)^2*d*F^2*Pi^2))*
        A0[M^2/a^2] + 
       (hA*((5*(-((-1 + a^2)^2*(-2 + d)^2*d) + b^5*(-2 + d)*d^2 + 
              (-1 + a^2)*b*(-2 + d)*d*(-4 + d + a^2*d) - 2*b^3*(-2 + d)*d*(
                -4 + (2 + a^2)*d) + b^4*d*(-4 + d^2) + 4*b^2*(-2 + d)*(2 - 
                (2 + a^2)*d + d^2)))/(256*b^2*(-1 + d)^2*d*F^2*Pi^2) + 
           (5*(a^10*d*(b^4*(-2 + d)^3*(1 + d) - 4*(-2 + d)^2*(2 + d) + 
                b^5*(16 + 12*d - 8*d^2 - 3*d^3 + d^4)) - 
              a^8*d*(-8*b*(-2 + d)^2*(1 + d) + b^4*(-2 + d)^3*(1 + d) - 
                8*(-2 + d)^2*(2 + d) - 8*b^2*(24 - 14*d - d^2 + d^3) + 
                5*b^7*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + b^5*(64 + 44*d - 
                  36*d^2 - 11*d^3 + 5*d^4) + b^6*(-8 + 60*d + 18*d^2 - 
                  41*d^3 + 9*d^4)) + 2*a^6*(-4*b*(-2 + d)^2*d*(1 + d) - 
                2*(-2 + d)^2*d*(2 + d) - 4*b^3*d*(14 + 3*d - 9*d^2 + 2*d^3) - 
                2*b^2*d*(76 - 32*d - 13*d^2 + 5*d^3) + b^5*d*(80 + 8*d - 
                  54*d^2 + 17*d^3 - d^4) + 5*b^9*d*(16 + 12*d - 8*d^2 - 
                  3*d^3 + d^4) + b^8*d*(24 + 100*d + 6*d^2 - 57*d^3 + 
                  13*d^4) + 2*b^6*(-8 + 50*d + 27*d^2 - 33*d^3 + 2*d^5) + 
                b^7*(32 + 96*d + 26*d^2 - 46*d^3 - 4*d^4 + 4*d^5) - 
                b^4*(64 + 48*d - 128*d^2 + 86*d^3 - 31*d^4 + 5*d^5)) - 
              2*a^4*b^2*(2*d*(-44 + 20*d + 7*d^2 - 3*d^3) - 4*b*d*
                 (22 + 3*d - 15*d^2 + 4*d^3) + 5*b^9*d*(16 + 12*d - 8*d^2 - 
                  3*d^3 + d^4) + b^8*d*(56 + 140*d - 6*d^2 - 73*d^3 + 
                  17*d^4) + b^6*(16 + 308*d - 90*d^2 - 216*d^3 + 143*d^4 - 
                  23*d^5) + b^5*(64 + 224*d - 114*d^2 - 140*d^3 + 113*d^4 - 
                  21*d^5) + b^3*(-64 + 216*d + 12*d^2 - 170*d^3 + 85*d^4 - 
                  13*d^5) - 3*b^7*(-32 - 32*d + 18*d^2 + 10*d^3 - 7*d^4 + 
                  d^5) + b^4*(-112 + 364*d + 130*d^2 - 164*d^3 + 9*d^4 + 
                  7*d^5) - b^2*(128 - 104*d + 48*d^2 + 20*d^3 - 35*d^4 + 
                  9*d^5)) - b^4*(1 + b)*((-2 + d)^2*d*(2 + 3*d + d^2) + 
                2*b*(-2 + d)^2*d*(-1 + d + 2*d^2) + b^10*d*(16 + 12*d - 
                  8*d^2 - 3*d^3 + d^4) + 2*b^9*d*(4 + 16*d + d^2 - 9*d^3 + 
                  2*d^4) + b^8*(64 - 8*d - 112*d^2 + 14*d^3 + 43*d^4 - 
                  11*d^5) - 2*b^4*(-240 + 120*d - 54*d^2 - 92*d^3 + 37*d^4 + 
                  3*d^5) + b^2*(-160 + 120*d - 104*d^2 + 132*d^3 - 55*d^4 + 
                  5*d^5) + 8*b^5*(52 - 24*d - 16*d^2 + 79*d^3 - 46*d^4 + 
                  7*d^5) - 4*b^7*(-8 - 50*d + 68*d^2 + 41*d^3 - 57*d^4 + 
                  12*d^5) - 4*b^3*(8 + 18*d - 32*d^2 + 47*d^3 - 43*d^4 + 
                  12*d^5) + 2*b^6*(16 - 76*d + 62*d^2 + 50*d^3 - 83*d^4 + 
                  21*d^5)) + a^2*b^4*(-128 - 24*d + 36*d^2 - 30*d^3 + 
                31*d^4 - 7*d^5 + 5*b^9*d*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + 
                b^8*d*(88 + 180*d - 18*d^2 - 89*d^3 + 21*d^4) + 
                b^5*(192 + 336*d - 392*d^2 - 236*d^3 + 254*d^4 - 46*d^5) - 
                4*b^7*(-48 - 16*d + 49*d^2 - 3*d^3 - 16*d^4 + 4*d^5) + 
                4*b^2*(-24 + 134*d - 51*d^2 + 43*d^3 - 30*d^4 + 6*d^5) + 
                4*b^3*(64 + 128*d + 55*d^2 - 31*d^3 - 16*d^4 + 6*d^5) - 
                b*(128 + 48*d + 28*d^2 + 28*d^3 - 65*d^4 + 15*d^5) - 
                4*b^6*(-40 - 150*d + 167*d^2 + 111*d^3 - 138*d^4 + 28*d^5) + 
                2*b^4*(240 + 208*d - 96*d^2 + 256*d^3 - 211*d^4 + 45*d^5)))*
             g1^2)/(9216*b^8*(-a^2 + (1 + b)^2)*(-1 + d)^3*d*(1 + d)*F^2*
             Pi^2) - (5*(-2*a^4*b^2*(-4 + d)*d + a^6*(-2 + d)*d + 
              4*b^3*(-1 + b^2)*d*(2 - 3*d + d^2) + 4*a^2*b^3*(
                d*(2 - 3*d + d^2) + b*(-2 + 2*d - 3*d^2 + d^3)))*g1*gA)/
            (768*a^2*b^4*(-1 + d)^2*d*F^2*Pi^2)) + 
         ((-((-1 + b)^3*(1 + b)^5*(-2 + d)*d^2) - 2*a^10*(-2 + d)*d*
             (1 + b*d) + a^8*d*(-8 + 2*d + 6*b^3*(-2 + d)*d + d^2 + 
              2*b*(-8 - 2*d + 3*d^2) + 2*b^2*(-6 - 5*d + 4*d^2)) + 
            2*a^2*(-1 + b)*(1 + b)^3*d*(2 - 5*d + 2*d^2 - b*(-4 + d^2) + 
              b^2*(8 - 13*d + 5*d^2)) + 2*a^4*(1 + b)*(b*(-2 + d)^2*d + 
              b^6*(-2 + d)*d^2 + b^4*d*(-18 + 15*d - 4*d^2) - 
              b^2*(8 - 2*d + d^2) + d*(4 - 8*d + 3*d^2) + b^5*d*(-2 - 5*d + 
                3*d^2) + b^3*(-8 - 10*d + 9*d^2)) - 
            2*a^6*(2*(-2 + d)*d^2 + 3*b^5*(-2 + d)*d^2 + 4*b*d*(-2 - d + 
                d^2) + 2*b^3*d*(-14 + 4*d + d^2) + b^4*d*(-6 - 13*d + 
                8*d^2) + b^2*(-8 - 16*d + 5*d^2 + d^3)))*hA^3)/
          (768*a^4*b^2*(a^2 - (1 + b)^2)*(-1 + d)^2*d*F^2*Pi^2))*
        A0[(b^2*M^2)/a^2] + ((a^6*(-2 + d) + 2*(-1 + b)^2*(1 + b)^3*
           (-2 + d) - a^2*(1 + b)*(-(b*(-8 + d)) + 3*(-2 + d) - 
            3*b^2*(-2 + d) + b^3*d) + 2*a^4*b*(3 + b*(-1 + 2*d)))*gA^2*hA*M^2*
         B0i[bb0, M^2, M^2/a^2, M^2/a^2])/(16*a^2*(a^2 - (-1 + b)^2)*
         (a^2 - (1 + b)^2)^2*(-2 + d)*F^2*Pi^2) + 
       ((-5*(a^8*(-2 + d)^2 - (-1 + b^2)^4*(-2 + d)^2 + 
            4*a^6*b^2*(3 - 7*d + 2*d^2) + 4*a^2*(-1 + b^2)^2*
             ((-2 + d)^2 + b^2*(1 - 3*d + d^2)) - 4*a^4*(1 + b^2)*
             ((-2 + d)^2 + b^2*(-2 - 2*d + d^2)))*g1*gA*hA*M^2)/
          (192*a^4*b*(a^4 + (-1 + b^2)^2 - 2*a^2*(1 + b^2))*(-2 + d)*(-1 + d)*
           F^2*Pi^2) + (((-1 + b)^6*(1 + b)^8*(-2 + d)^2*d + 
            a^14*(-2 + d)^2*(-2 + 3*d) - a^2*(-1 + b)^4*(1 + b)^6*(-2 + d)*
             (4 - 16*d + 7*d^2 - 2*b*(-4 + d^2) + b^2*(8 - 24*d + 11*d^2)) + 
            a^12*(-5*(-2 + d)^2*d + 2*b*(16 - 20*d - 4*d^2 + 5*d^3) + 
              b^2*(-16 + 32*d - 36*d^2 + 15*d^3)) - a^6*(1 + b)^2*
             (-2*b*(-2 + d)^2*(14 + 11*d) + (-2 + d)^2*(-42 + 47*d) + 
              b^4*(328 - 564*d + 390*d^2 - 111*d^3) + 4*b^3*(32 - 76*d + 
                26*d^2 + 3*d^3) + b^2*(184 - 156*d + 6*d^2 + 9*d^3) + 
              2*b^5*(-104 + 140*d - 82*d^2 + 21*d^3) + b^6*(-152 + 300*d - 
                166*d^2 + 23*d^3)) + a^10*(-((-2 + d)^2*(-22 + 13*d)) - 
              2*b^2*(84 - 138*d + 42*d^2 + d^3) + 4*b^3*(-12 + 42*d - 
                34*d^2 + 11*d^3) - 4*b*(-8 + 20*d - 30*d^2 + 11*d^3) + 
              b^4*(32 + 16*d - 70*d^2 + 31*d^3)) + a^4*(-1 + b)^2*(1 + b)^4*
             ((-2 + d)^2*(-16 + 25*d) - 4*b*(24 - 16*d - 4*d^2 + 3*d^3) - 
              4*b^3*(24 - 14*d - 8*d^2 + 5*d^3) + 2*b^2*(-56 + 158*d - 
                120*d^2 + 29*d^3) + b^4*(-112 + 296*d - 236*d^2 + 61*d^3)) - 
            a^8*(-((-2 + d)^2*(-48 + 43*d)) + b*(320 - 536*d + 344*d^2 - 
                78*d^3) + b^4*(-128 + 188*d + 4*d^2 - 21*d^3) + 
              20*b^3*(-24 + 44*d - 20*d^2 + 3*d^3) + b^2*(-192 + 356*d - 
                140*d^2 + 19*d^3) + b^5*(224 - 216*d - 8*d^2 + 50*d^3) + 
              b^6*(64 + 12*d - 148*d^2 + 77*d^3)))*hA^3*M^2)/
          (768*a^6*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-1 + d)^2*F^2*Pi^2))*B0i[bb0, M^2, M^2/a^2, (b^2*M^2)/a^2] - 
       (5*(a^10*(-2 + d)^3*(-2 + 3*d) + 4*(-1 + b)^2*b^3*(1 + b)^3*
           (6 - 5*d + d^2)*(2 - 2*b*(-2 + d) - 3*d + d^2 + 
            b^2*(6 - 7*d + 3*d^2)) + a^8*(-2 + d)*(-((-2 + d)^2*(-2 + 5*d)) + 
            2*b*(8 - 14*d + 5*d^2) + b^2*(-24 + 56*d - 58*d^2 + 15*d^3)) + 
          2*a^2*b*(1 + b)*((-2 + d)^2*(-1 + d)*d - b*(-2 + d)^2*
             (12 - 11*d + 3*d^2) + b^4*(144 - 160*d - 24*d^2 + 51*d^3 - 
              11*d^4) + b^5*(-24 + 144*d - 208*d^2 + 87*d^3 - 11*d^4) - 
            2*b^2*(72 - 160*d + 125*d^2 - 39*d^3 + 4*d^4) + 
            2*b^3*(36 - 118*d + 114*d^2 - 47*d^3 + 7*d^4) + 
            2*b^6*(-48 + 34*d + 29*d^2 - 38*d^3 + 9*d^4)) + 
          a^4*((-2 + d)^4 - 2*b*(-2 + d)^2*(-4 + d + 2*d^2) + 
            b^6*(32 + 360*d - 672*d^2 + 440*d^3 - 87*d^4) + 
            b^2*(128 - 192*d + 116*d^2 - 32*d^3 + 3*d^4) - 
            6*b^5*(-16 + 48*d - 46*d^2 - d^3 + 4*d^4) + 
            4*b^3*(68 - 170*d + 159*d^2 - 57*d^3 + 7*d^4) + 
            b^4*(32 - 216*d + 388*d^2 - 160*d^3 + 19*d^4)) + 
          a^6*(2*b*(-3 + d)*(-2 + d)^2*d + (-2 + d)^3*(2 + d) - 
            2*b^3*(32 - 104*d + 110*d^2 - 29*d^3 + d^4) - 
            2*b^2*(24 - 52*d + 76*d^2 - 42*d^3 + 7*d^4) + 
            b^4*(-48 - 24*d + 100*d^2 - 92*d^3 + 21*d^4)))*g1^2*hA*M^2*
         B0i[bb0, M^2, (b^2*M^2)/a^2, (b^2*M^2)/a^2])/
        (1152*a^2*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
         (-1 + d)^3*F^2*Pi^2) + 
       hA*((5*(a^10*(-2 + d)^2*(2 + d) - a^8*(-2 + d)^2*(18 - 2*b - d + 
              3*b^2*(2 + d)) + a^4*(2*b^5*(-2 + d)^2 - b^6*(-2 + d)^2*(2 + 
                d) - 4*b^3*(-2 + d)^2*(-9 + 4*d) + (-2 + d)^2*(2 + 7*d) + 
              2*b*(68 - 60*d + 13*d^2) + b^2*(88 - 124*d + 70*d^2 - 15*d^3) + 
              b^4*(-136 + 156*d - 46*d^2 + d^3)) + a^6*(-4*b^3*(-2 + d)^2 + 
              8*b*(-3 + d)*(-2 + d)^2 + 3*b^4*(-2 + d)^2*(2 + d) - 
              (-2 + d)^2*(-26 + 7*d) - 4*b^2*(-40 + 46*d - 15*d^2 + d^3)) - 
            8*(-1 + b^2)*((-2 + d)^2 - b^2*(-2 + d)*(-1 + d)^2 + 
              2*b^3*(-4 + 7*d - 5*d^2 + d^3) + 2*b*(-2 + 7*d - 5*d^2 + d^3) + 
              b^4*(-6 + 9*d - 5*d^2 + d^3)) + 2*a^2*(-((-2 + d)^2*(10 + d)) + 
              2*b^5*(-2 + d)^2*(-5 + 2*d) + b^4*(-2 + d)^2*(-26 + 5*d) + 
              b^3*(64 - 112*d + 52*d^2 - 8*d^3) + b^6*(24 - 24*d + 4*d^2 + 
                d^3) - 2*b*(4 + 28*d - 27*d^2 + 6*d^3) + b^2*(-40 + 72*d - 
                48*d^2 + 11*d^3)))*g1*gA*M^2)/(1536*b^2*(a^4 + (-1 + b^2)^2 - 
            2*a^2*(1 + b^2))*(-2 + d)*(-1 + d)^2*F^2*Pi^2) + 
         ((a^10*(-2 + d)*d + 8*(-1 + b)*(1 + b)^2*(-1 + d)*
             (-2 - 2*b + b^2*(-2 + d) + d) - a^8*(-2 + d)*
             (4 + (3 + 2*b + 3*b^2)*d) + 4*a^2*(-1 + b)*(1 + b)^2*
             (-4 + b^3*(-2 + d) + 8*d + b*d + b^2*(-2 + d)*d - 3*d^2) + 
            a^4*(24 - 10*d - 2*b^5*(-2 + d)*d - b^6*(-2 + d)*d - d^2 + 
              b*(24 + 4*d - 10*d^2) - 4*b^3*(-4 + d^2) + b^2*(24 - 18*d + 
                d^2) + b^4*(24 - 14*d + d^2)) + a^6*(-32 + 18*d + 
              4*b^3*(-2 + d)*d + 3*b^4*(-2 + d)*d - d^2 + 2*b^2*(-12 + 4*d + 
                d^2) + 4*b*(-2 - 3*d + 2*d^2)))*gA^2*M^2)/
          (64*a^2*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*(-1 + d)*
           F^2*Pi^2))*B0i[bb0, M^2/a^2, M^2, M^2/a^2] + 
       (hA*((5*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*
             (2 + (-1 + b)*d)*M^2)/(256*a^2*b^2*(-1 + d)^2*F^2*Pi^2) - 
           (5*(a^16*(-2 + d)^2*((-2 + d)^2 + b*(-8 - 2*d + d^2)) - 
              4*a^14*(-2 + d)^2*((-2 + d)^2 + 2*b^3*(-8 - 2*d + d^2) + 
                b*(-14 - 3*d + 2*d^2) + b^2*(4 - 11*d + 3*d^2)) + 
              4*a^12*((-2 + d)^3*(-1 + d) + 7*b^4*(-2 + d)^2*d*(-7 + 2*d) + 
                7*b^5*(-2 + d)^2*(-8 - 2*d + d^2) + 2*b*(-2 + d)^2*
                 (-25 + d + 2*d^2) + b^2*(-2 + d)^2*(-15 - 28*d + 10*d^2) + 
                b^3*(-304 + 246*d + 21*d^2 - 54*d^3 + 10*d^4)) + 
              4*a^4*((-2 + d)^3*(13 + d) + 7*b^13*(-2 + d)^2*(-8 - 2*d + 
                  d^2) + 2*b*(-2 + d)^2*(-27 + 11*d + d^2) + 7*b^12*
                 (-2 + d)^2*(-8 - 13*d + 4*d^2) - b^4*(-2 + d)^2*(-8 - 31*d + 
                  6*d^2) - b^2*(-2 + d)^2*(73 - 52*d + 18*d^2) + 
                b^10*(-644 + 2468*d - 2561*d^2 + 1012*d^3 - 134*d^4) + 
                b^6*(8 + 440*d - 822*d^2 + 464*d^3 - 80*d^4) + 
                b^3*(-368 + 762*d - 653*d^2 + 258*d^3 - 38*d^4) + 
                b^5*(-208 + 624*d - 556*d^2 + 234*d^3 - 37*d^4) - 
                3*b^11*(-48 + 2*d + 63*d^2 - 38*d^3 + 6*d^4) + 
                2*b^7*(160 - 90*d - 55*d^2 - 2*d^3 + 8*d^4) - 
                6*b^9*(180 - 388*d + 291*d^2 - 91*d^3 + 10*d^4) + 
                b^8*(-24 + 172*d - 158*d^2 - 19*d^3 + 17*d^4)) - 
              4*a^10*(-((-8 + d)*(-2 + d)^3) + 5*b*(-2 + d)^2*(-22 + 7*d) + 
                14*b^7*(-2 + d)^2*(-8 - 2*d + d^2) + 7*b^6*(-2 + d)^2*
                 (-4 - 17*d + 5*d^2) + b^2*(-2 + d)^2*(-114 + d + 11*d^2) + 
                6*b^3*(-136 + 170*d - 69*d^2 + 9*d^3) + 3*b^5*(-216 + 184*d - 
                  31*d^3 + 6*d^4) + b^4*(-536 + 416*d + 58*d^2 - 104*d^3 + 
                  19*d^4)) + 2*a^8*(-5*(-8 + d)*(-2 + d)^3 - 15*b*(-2 + d)^2*
                 (20 - 10*d + d^2) + 35*b^9*(-2 + d)^2*(-8 - 2*d + d^2) + 
                35*b^8*(-2 + d)^2*(-4 - 10*d + 3*d^2) - 2*b^2*(-2 + d)^2*
                 (237 - 88*d + 6*d^2) + b^3*(-2432 + 3844*d - 2338*d^2 + 
                  656*d^3 - 72*d^4) + 10*b^7*(-128 + 122*d - 21*d^2 - 8*d^3 + 
                  2*d^4) - 10*b^6*(244 - 348*d + 185*d^2 - 44*d^3 + 4*d^4) - 
                8*b^5*(350 - 557*d + 339*d^2 - 94*d^3 + 10*d^4) - 
                4*b^4*(680 - 1088*d + 688*d^2 - 205*d^3 + 24*d^4)) - 
              4*a^6*(-((-22 + d)*(-2 + d)^3) + 14*b^11*(-2 + d)^2*
                 (-8 - 2*d + d^2) - b*(-2 + d)^2*(122 - 67*d + 6*d^2) + 
                7*b^10*(-2 + d)^2*(-12 - 23*d + 7*d^2) - b^2*(-2 + d)^2*
                 (216 - 119*d + 23*d^2) - 5*b^9*(40 - 60*d + 42*d^2 - 
                  15*d^3 + 2*d^4) - 4*b^7*(360 - 718*d + 531*d^2 - 171*d^3 + 
                  20*d^4) - 5*b^8*(256 - 576*d + 476*d^2 - 168*d^3 + 
                  21*d^4) - 2*b^3*(496 - 876*d + 606*d^2 - 192*d^3 + 
                  23*d^4) - 2*b^4*(392 - 792*d + 626*d^2 - 218*d^3 + 
                  27*d^4) - 2*b^5*(520 - 1072*d + 832*d^2 - 273*d^3 + 
                  32*d^4) - 2*b^6*(584 - 1388*d + 1234*d^2 - 461*d^3 + 
                  61*d^4)) - 4*a^2*(-1 + b)*(1 + b)^2*(-((-2 + d)^3*
                  (4 + d)) - b*(-2 + d)^3*(1 + 3*d) + b^2*(-2 + d)^2*d*
                 (-10 + 9*d) + 2*b^12*(-2 + d)^2*(-8 - 2*d + d^2) + 
                b^11*(-2 + d)^2*(-4 - 25*d + 7*d^2) + b^9*(-288 + 984*d - 
                  986*d^2 + 385*d^3 - 51*d^4) + b^10*(88 + 68*d - 200*d^2 + 
                  102*d^3 - 15*d^4) - 4*b^4*(30 - 57*d + 47*d^2 - 19*d^3 + 
                  3*d^4) - 2*b^6*(-132 + 86*d + 74*d^2 - 44*d^3 + 5*d^4) + 
                2*b^5*(220 - 442*d + 284*d^2 - 89*d^3 + 11*d^4) + 
                b^3*(88 - 240*d + 272*d^2 - 133*d^3 + 23*d^4) + 
                b^8*(-200 + 100*d + 184*d^2 - 146*d^3 + 27*d^4) + 
                b^7*(344 - 748*d + 692*d^2 - 358*d^3 + 66*d^4)) + 
              (-1 + b)*(1 + b)^2*(-((-2 + d)^3*(2 + d)) - 2*b*(-2 + d)^3*
                 (-1 + 2*d) + b^14*(-2 + d)^2*(-8 - 2*d + d^2) + 
                2*b^13*(-2 + d)^2*(-2 - 7*d + 2*d^2) + b^2*(-2 + d)^2*
                 (-12 - 10*d + 11*d^2) + b^8*(944 - 736*d - 504*d^2 + 
                  436*d^3 - 75*d^4) + b^4*(-176 + 568*d - 588*d^2 + 256*d^3 - 
                  41*d^4) + b^12*(112 - 8*d - 124*d^2 + 72*d^3 - 11*d^4) - 
                4*b^11*(36 - 194*d + 218*d^2 - 89*d^3 + 12*d^4) + 
                4*b^3*(44 - 134*d + 150*d^2 - 71*d^3 + 12*d^4) + 
                8*b^7*(252 - 438*d + 290*d^2 - 105*d^3 + 16*d^4) + 
                b^10*(-304 + 88*d + 336*d^2 - 234*d^3 + 41*d^4) - 
                2*b^5*(184 - 564*d + 642*d^2 - 279*d^3 + 42*d^4) + 
                b^6*(1024 - 1976*d + 1316*d^2 - 474*d^3 + 75*d^4) + 
                2*b^9*(328 - 1244*d + 1406*d^2 - 661*d^3 + 106*d^4)))*g1^2*
             M^2)/(9216*a^2*(a^2 - (-1 + b)^2)*b^4*(a^2 - (1 + b)^2)^2*
             (-2 + d)*(-1 + d)^3*F^2*Pi^2)) - 
         ((a^12*(-2 + d)^2*(1 + b*d) - 2*a^10*(3 + 2*b + 3*b^2)*(-2 + d)^2*
             (1 + b*d) - 4*a^6*(1 + b)*(5*b^6*(-2 + d)^2*d + 5*b*(-2 + d)^2*(
                1 + d) + 6*b^3*(-2 + d)^2*(1 + d) + 5*b^5*(-2 + d)^2*(1 + 
                d) + (-2 + d)^2*(1 + 4*d) + b^2*(36 - 28*d + 2*d^2 + d^3) + 
              b^4*(28 - 16*d - 3*d^2 + 2*d^3)) - 2*a^2*(-1 + b)*(1 + b)^3*
             (3*b^7*(-2 + d)^2*d + b^6*(-2 + d)^2*(3 + 4*d) - 
              (-2 + d)^2*(-5 + 8*d) + b^2*(76 - 164*d + 113*d^2 - 28*d^3) + 
              b^5*(32 - 60*d + 40*d^2 - 9*d^3) + b*(16 - 28*d + 5*d^3) - 
              b^4*(4 + 4*d - 15*d^2 + 8*d^3) + b^3*(8 + 4*d - 20*d^2 + 
                9*d^3)) + a^8*(15*b^5*(-2 + d)^2*d + 5*b^4*(-2 + d)^2*(3 + 
                4*d) + (-2 + d)^2*(11 + 4*d) + 2*b^2*(54 - 16*d - 25*d^2 + 
                10*d^3) + b*(80 - 12*d - 52*d^2 + 19*d^3) + b^3*(88 + 4*d - 
                68*d^2 + 22*d^3)) + (-1 + b)*(1 + b)^3*(b^9*(-2 + d)^2*d + 
              b^8*(-2 + d)^2*(1 + 2*d) - (-2 + d)^2*(-3 + 4*d) + 
              b^7*(16 - 36*d + 26*d^2 - 6*d^3) + 3*b*(8 - 12*d + 2*d^2 + 
                d^3) - 2*b^6*(2 + 16*d - 21*d^2 + 7*d^3) + 2*b^3*(52 - 62*d + 
                7*d^2 + 7*d^3) - 2*b^2*(-50 + 92*d - 55*d^2 + 13*d^3) + 
              b^5*(-48 + 96*d - 74*d^2 + 20*d^3) - 2*b^4*(-56 + 120*d - 
                94*d^2 + 27*d^3)) + a^4*(1 + b)*(15*b^8*(-2 + d)^2*d + 
              5*b^7*(-2 + d)^2*(3 + 5*d) + 3*(-2 + d)^2*(-3 + 8*d) + 
              b^6*(148 - 176*d + 77*d^2 - 13*d^3) + b^5*(68 - 64*d + 31*d^2 - 
                11*d^3) + b^4*(108 - 104*d + 25*d^2 - 3*d^3) + 
              b^2*(68 - 8*d - 33*d^2 + 9*d^3) + b*(4 + 104*d - 83*d^2 + 
                15*d^3) + b^3*(124 - 80*d - 55*d^2 + 35*d^3)))*hA^3*M^2)/
          (384*a^2*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-1 + d)^2*F^2*Pi^2))*B0i[bb0, M^2/a^2, M^2, (b^2*M^2)/a^2] + 
       ((b*(-2*a^2*(-1 + b)*(1 + b)^2 + a^4*(-1 + b*(3 - 2*d)) + 
            (-1 + b)*(1 + b)^2*(1 + b^2 - 2*b*(-2 + d)))*gA^2*hA*M^2)/
          (8*a^2*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*F^2*Pi^2) - 
         ((a^12*(2 + b - d)*(-2 + d) - 2*a^10*(3 + 2*b + 3*b^2)*(2 + b - d)*
             (-2 + d) + a^8*(-15*(-2 + d)^2 + b^4*(-92 + 68*d - 11*d^2) - 
              5*b*(22 - 19*d + 4*d^2) - 2*b^3*(66 - 53*d + 10*d^2) - 
              2*b^2*(72 - 62*d + 13*d^2) + b^5*(-42 + 39*d - 16*d^2 + 
                4*d^3)) + 4*a^6*(1 + b)*(5*(-2 + d)^2 + b^4*(24 - 14*d + 
                d^2) + 5*b*(6 - 5*d + d^2) + 6*b^3*(6 - 5*d + d^2) + 
              5*b^5*(6 - 5*d + d^2) + b^2*(34 - 29*d + 6*d^2) + 
              b^6*(14 - 5*d - 8*d^2 + 4*d^3)) - 2*a^2*(-1 + b)*(1 + b)^3*
             (b^3*(-2 + d) + 3*(-2 + d)^2 + b^4*(-12 + 20*d - 7*d^2) - 
              b^2*(-4 + d^2) + b*(22 - 19*d + 4*d^2) - b^6*(60 - 64*d + 
                3*d^2 + 8*d^3) + b^5*(-78 + 135*d - 76*d^2 + 16*d^3) + 
              b^7*(-46 + 99*d - 80*d^2 + 24*d^3)) - a^4*(1 + b)*
             (15*(-2 + d)^2 + b^4*(30 + 7*d - 11*d^2) + 5*b*(26 - 23*d + 
                5*d^2) + b^2*(94 - 69*d + 11*d^2) + b^3*(74 - 63*d + 
                13*d^2) + b^7*(230 - 301*d + 135*d^2 - 24*d^3) + 
              b^8*(70 - 63*d + 8*d^3) + b^5*(-50 + 159*d - 109*d^2 + 
                24*d^3) + b^6*(98 - 39*d - 47*d^2 + 24*d^3)) + 
            (-1 + b)*(1 + b)^3*((-2 + d)^2 + b^3*(-28 + 26*d - 6*d^2) - 
              2*b^2*(2 - 3*d + d^2) + b*(10 - 9*d + 2*d^2) - 
              2*b^4*(10 - 9*d + 2*d^2) - 2*b^6*(26 - 41*d + 7*d^2 + 4*d^3) + 
              2*b^5*(-14 + 36*d - 25*d^2 + 6*d^3) + 6*b^7*(-22 + 45*d - 
                31*d^2 + 8*d^3) - 3*b^8*(8 + 2*d - 17*d^2 + 8*d^3) + 
              b^9*(-46 + 121*d - 112*d^2 + 36*d^3)))*hA^3*M^2)/
          (384*a^2*(a^2 - (-1 + b)^2)*b^5*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-1 + d)^2*F^2*Pi^2))*B0i[bb0, (b^2*M^2)/a^2, M^2, M^2/a^2] + 
       hA*((5*(a^16*(-2 + d)^3*(2 + d) - 2*a^14*(-2 + d)^2*(2*(-4 + d^2) + 
              b*(-2 - d + d^2) + b^2*(-20 + d + 3*d^2)) + a^12*(-2 + d)^2*
             (6*(-4 + d^2) + 6*b*(-2 - d + d^2) + 6*b^3*(-5 - 3*d + 2*d^2) + 
              b^2*(-126 + d + 19*d^2) + b^4*(-140 + 25*d + 5*d^2 + 2*d^3)) + 
            16*(-1 + b)*b^9*(1 + b)^2*(-1 + d^2)*(8*b^3*(-3 + d) + 
              (-2 + d)^2*(-1 + d) - 2*b^2*(2 + 6*d - 5*d^2 + d^3) + 
              b^4*(-28 + 40*d - 25*d^2 + 5*d^3)) - 8*a^2*(-1 + b)*b^6*
             (1 + b)^2*(-3 - 2*d + d^2)*(-6*b^2*(-2 + d) - (-2 + d)^2 - 
              b*(-2 + d)^2*d + b^4*(-16 + 10*d + d^2) + b^3*(-8 + 34*d - 
                26*d^2 + 6*d^3) + b^5*(-36 + 46*d - 22*d^2 + 7*d^3)) + 
            a^10*(-6*b*(-2 + d)^3*(1 + d) - 4*(-2 + d)^3*(2 + d) - 
              2*b^3*(-2 + d)^2*(-37 - 23*d + 14*d^2) - b^2*(-2 + d)^2*(-162 - 
                5*d + 25*d^2) - 2*b^5*(-2 + d)^2*(-23 - 20*d + 5*d^2 + 
                2*d^3) - 2*b^4*(-2 + d)^2*(-135 + 4*d + 5*d^2 + 4*d^3) + 
              b^6*(832 - 1380*d + 760*d^2 - 153*d^3 + 7*d^4)) - 
            a^8*(-2*b*(-2 + d)^3*(1 + d) - (-2 + d)^3*(2 + d) - 
              2*b^3*(-2 + d)^2*(-37 - 23*d + 14*d^2) - b^2*(-2 + d)^2*(-106 - 
                5*d + 17*d^2) - 2*b^5*(-2 + d)^2*(-38 - 41*d + 3*d^2 + 
                6*d^3) - b^4*(-2 + d)^2*(-236 - 33*d + 5*d^2 + 12*d^3) + 
              b^7*(-328 + 32*d + 214*d^2 - 114*d^3 + 28*d^4 - 4*d^5) + 
              b^8*(304 - 1668*d + 1288*d^2 - 245*d^3 - 18*d^4 + 4*d^5) + 
              b^6*(296 - 604*d + 122*d^2 + 179*d^3 - 79*d^4 + 8*d^5)) - 
            2*a^4*b^4*(-((-2 + d)^2*(-30 - 5*d + 2*d^2 + d^3)) - 
              2*b*(-2 + d)^2*(-15 - 13*d + 3*d^2 + d^3) + b^4*(176 - 624*d + 
                384*d^2 - 82*d^3 + 24*d^4 - 6*d^5) - 2*b^3*(172 - 40*d - 
                121*d^2 + 75*d^3 - 15*d^4 + d^5) + 4*b^2*(-60 + 74*d - 
                48*d^2 + 25*d^3 - 8*d^4 + d^5) + 4*b^6*(-44 + 84*d - 68*d^2 + 
                15*d^3 - 4*d^4 + d^5) + 2*b^5*(276 - 220*d - 211*d^2 + 
                219*d^3 - 61*d^4 + 5*d^5) + 2*b^7*(-284 - 132*d + 235*d^2 + 
                11*d^3 - 59*d^4 + 13*d^5) + b^8*(-312 - 580*d + 590*d^2 + 
                265*d^3 - 314*d^4 + 63*d^5)) + a^6*b^2*
             (-6*b*(-2 + d)^2*(-5 - 3*d + 2*d^2) - (-2 + d)^2*(-30 - d + 
                5*d^2) - 2*b^2*(-2 + d)^2*(-67 - 21*d + 2*d^2 + 4*d^3) - 
              2*b^3*(-2 + d)^2*(-29 - 39*d - 4*d^2 + 6*d^3) - 
              2*b^5*(44 + 104*d - 17*d^2 - 59*d^3 + 18*d^4) - 
              2*b^6*(428 - 264*d + 303*d^2 - 247*d^3 + 54*d^4) + 
              2*b^4*(-76 - 68*d - 19*d^2 + 122*d^3 - 59*d^4 + 8*d^5) + 
              2*b^7*(-564 - 128*d + 427*d^2 - 75*d^3 - 52*d^4 + 14*d^5) + 
              b^8*(-320 - 1844*d + 1456*d^2 + 399*d^3 - 533*d^4 + 104*d^5)))*
           g1^2*M^2)/(2304*a^2*(a^2 - (-1 + b)^2)*b^8*(a^2 - (1 + b)^2)^2*
           (-2 + d)*(-1 + d)^3*(1 + d)*F^2*Pi^2) - 
         (5*(a^8*(-2 + d)^2 - 2*a^6*(-2 + d)*(-2 + d + b^2*(-8 + 3*d)) + 
            4*b^4*(-1 + b^2)*(-3 + d)*(2 - 4*b*(-1 + d)^2 + d - d^2 + 
              b^2*(-2 - d + d^2)) - 4*a^2*b^2*(6 + 4*b^3*(-3 + d)*(-1 + d)^
                2 - 5*d + d^2 + 2*b^2*d*(6 - 5*d + d^2) + b^4*(18 - 3*d - 
                7*d^2 + 2*d^3)) + a^4*((-2 + d)^2 + b^2*(40 - 32*d + 6*d^2) + 
              b^4*(76 - 40*d - 7*d^2 + 4*d^3)))*g1*gA*M^2)/
          (768*b^4*(a^4 + (-1 + b^2)^2 - 2*a^2*(1 + b^2))*(-2 + d)*(-1 + d)^2*
           F^2*Pi^2))*B0i[bb0, (b^2*M^2)/a^2, M^2, (b^2*M^2)/a^2] + 
       ((a^8*(-2 + d) + 2*a^2*(-1 + b)^2*(1 + b)^3*(-2 + d) - 
          (-1 + b)^2*(1 + b)^3*(-2 - 2*b + b^2*(-2 + d) + d) + 
          2*a^6*(1 + b)*(2 + (-1 + b)*d) - a^4*b*(1 + b)*(4 - 2*b*(-2 + d) + 
            d + b^2*d))*gA^2*hA*M^4*C0i[cc0, M^2/a^2, M^2, (b^2*M^2)/a^2, 
          M^2, M^2/a^2, M^2/a^2])/(8*a^4*(a^2 - (-1 + b)^2)*
         (a^2 - (1 + b)^2)^2*(-2 + d)*F^2*Pi^2) - 
       (5*(a^6*(-2 + d)^2 + 2*b^2*(-1 + b^2)^2*(-3 + d)*d + 
          a^2*((-2 + d)^2 + b^2*(-8 + 20*d - 6*d^2) + 
            b^4*(4 + 8*d - 3*d^2)) + 2*a^4*(-(-2 + d)^2 + 
            b^2*(2 - 7*d + 2*d^2)))*g1*gA*hA*M^4*C0i[cc0, M^2/a^2, M^2, 
          (b^2*M^2)/a^2, M^2, M^2/a^2, (b^2*M^2)/a^2])/
        (96*a^2*b*(a^4 + (-1 + b^2)^2 - 2*a^2*(1 + b^2))*(-2 + d)*(-1 + d)*
         F^2*Pi^2) - (5*(a^12*(-2 + d)^3 + 2*a^10*(-2 + d)*
           (2*b*(-2 + d) - (-2 + d)^2 + b^2*d*(-8 + 3*d)) + 
          4*a^2*(-1 + b)^2*b^3*(1 + b)^3*(-3 + d)*(-2*b*(-2 + d) + 
            (-2 + d)^2 + b^2*(12 - 10*d + 3*d^2)) - 2*(-1 + b)^2*b^3*
           (1 + b)^3*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
            2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 
              5*d^3)) - a^8*(-(b*(-4 + d)*(-2 + d)^2) - (-2 + d)^3 + 
            b^3*(16 + 36*d - 16*d^2 + d^3) + b^4*(-24 + 96*d - 46*d^2 + 
              6*d^3) + b^2*(24 + 24*d - 32*d^2 + 7*d^3)) - 
          2*a^6*b*(1 + b)*((-2 + d)^2*d - 2*b*d*(6 - 5*d + d^2) - 
            2*b^2*(-12 + 26*d - 10*d^2 + d^3) - 2*b^3*(12 + 20*d - 17*d^2 + 
              3*d^3) + b^4*(24 - 28*d - 20*d^2 + 9*d^3)) + 
          a^4*b*(1 + b)*(-2*b*(-2 + d)^3 + (-2 + d)^2*d + 
            b^2*(120 - 160*d + 62*d^2 - 7*d^3) - b^4*(96 - 32*d + d^3) + 
            4*b^3*(-8 + 6*d - 4*d^2 + d^3) - 2*b^5*(16 + 52*d - 34*d^2 + 
              5*d^3) + b^6*(120 - 92*d - 26*d^2 + 15*d^3)))*g1^2*hA*M^4*
         C0i[cc0, M^2/a^2, M^2, (b^2*M^2)/a^2, M^2, (b^2*M^2)/a^2, 
          (b^2*M^2)/a^2])/(288*a^4*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*
         (-2 + d)*(-1 + d)^2*F^2*Pi^2) + 
       ((a^12*(-2 + d)^2 + 2*a^10*(-(-2 + d)^2 + b^2*d*(-4 + 3*d) + 
            2*b*(-4 + d^2)) + a^8*(-5*(-2 + d)^2 + b^2*(80 - 24*d - 6*d^2) + 
            4*b^3*(12 - 8*d + 3*d^2) + b^4*(-12 + 4*d + 3*d^2) - 
            4*b*(-4 - 8*d + 5*d^2)) - 4*a^6*(1 + b)^2*(-8*b*(-2 + d) - 
            5*(-2 + d)^2 + b^3*(8 + 8*d - 8*d^2) + 2*b^2*(10 - 8*d + 3*d^2) + 
            b^4*(-8 - 4*d + 7*d^2)) - a^4*(1 + b)^2*(25*(-2 + d)^2 + 
            b^4*(-132 + 164*d - 73*d^2) + b*(24 + 8*d - 10*d^2) + 
            4*b^3*(-36 + 12*d + 5*d^2) + b^2*(-52 + 4*d + 7*d^2) + 
            b^6*(84 - 68*d + 9*d^2) + b^5*(56 - 56*d + 22*d^2)) + 
          2*a^2*(-1 + b)^2*(1 + b)^4*(7*(-2 + d)^2 + 
            b^3*(24 + 8*d - 12*d^2) - 4*b*(-8 + 2*d + d^2) + 
            b^4*(48 - 68*d + 27*d^2) + b^2*(92 - 96*d + 30*d^2)) - 
          (-1 + b)^2*(1 + b)^4*(3*(-2 + d)^2 + b^5*(8 + 24*d - 18*d^2) - 
            2*b*(-12 + 4*d + d^2) - 4*b^3*(-16 + 4*d + 3*d^2) + 
            3*b^6*(12 - 20*d + 9*d^2) + b^2*(76 - 68*d + 21*d^2) + 
            b^4*(100 - 116*d + 45*d^2)))*hA^3*M^4*C0i[cc0, (b^2*M^2)/a^2, 
          M^2, M^2/a^2, M^2, M^2/a^2, (b^2*M^2)/a^2])/
        (192*a^4*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*(-1 + d)*
         F^2*Pi^2), deltahAqTo4 -> 
      -(deltahAqTo2*(deltaZDeltaqTo3 + deltaZNqTo3))/2 + 
       ((-deltaZDeltaqTo4 - deltaZNqTo4)*hA)/2 - 
       ((-1 + b)*(deltaZDeltaqTo3 + deltaZNqTo3)*LECb3*M)/(2*a) - 
       ((1 + a^2 - b^2)*LECb6*(2*a*deltaMNuclqTo2 - 
          (deltaZDeltaqTo3 + deltaZNqTo3)*M))/(4*a) + 
       (gA*(g1*((-5*(a^6*b^2*d*(-4 + d^2) - 8*b^4*d*(3 - 4*d + d^2) + 
                a^4*(-2*(-2 + d)*d + 2*b^3*(-2 + d)*d + b^2*(-2 + d)^2*
                   (-4 + 3*d) - b^4*d*(-4 + d^2)) + 2*a^2*b^2*(8 - 16*d + 
                  6*d^2 - d^3 + 2*b*(-2 + d)^2*(-1 + 2*d) + b^2*(8 - 12*d + 
                    4*d^2 + d^3)))*deltahAqTo2)/(1536*b^4*(-1 + d)^2*d*F^2*Pi^
                2) - (5*(-8*(-1 + b)*b^4*d*(3 - 4*d + d^2) + a^6*b^2*(-2 + d)*
                 d*(-2 + d + b*(2 + d)) - a^4*(-2*(-2 + d)*d - 2*b*(-2 + d)*
                   d + b^5*d*(-4 + d^2) + b^4*d*(8 - 6*d + d^2) + 
                  b^2*(-16 + 12*d + 4*d^2 - 3*d^3) + b^3*(16 - 32*d + 
                    22*d^2 - 3*d^3)) + 2*a^2*(-1 + b)*b^2*(8 - 12*d + d^3 + 
                  b^2*(8 - 12*d - 2*d^2 + d^3) + 2*b*(-4 + 8*d - 11*d^2 + 
                    3*d^3)))*LECb3*M)/(1536*a*b^4*(-1 + d)^2*d*F^2*Pi^2) - 
             (5*(-16*b^6*(-1 + b^2)*d*(3 - d - 3*d^2 + d^3) + a^10*b^4*d*
                 (-16 - 4*d + 4*d^2 + d^3) + 4*a^2*b^4*(1 + d)*(-32 + 48*d - 
                  8*d^2 - d^3 + b*(24 - 48*d + 38*d^2 - 8*d^3) + 
                  2*b^2*(8 - 6*d - 5*d^2 + d^3) + b^4*(8 - 16*d + 2*d^2 + 
                    3*d^3) + 2*b^3*(-8 + 20*d - 19*d^2 + 4*d^3)) - 
                2*a^8*(-2*d*(-4 + d^2) - 2*b^5*d*(-4 + d^2) + b^6*d*
                   (-16 - 4*d + 4*d^2 + d^3) - b^4*(-32 + 48*d + 4*d^2 - 
                    12*d^3 + d^4)) - 4*a^4*b^2*(-16 + 32*d + 6*d^2 - 6*d^3 - 
                  2*b*(-8 + 17*d - 9*d^2 + 2*d^3) + b^4*(8 - 16*d - d^2 + 
                    5*d^3) + b^3*(-8 + 6*d - 9*d^2 + 11*d^3 - 2*d^4) + 
                  b^6*(16 - 22*d - 5*d^2 + 7*d^3 + d^4) - b^2*(32 - 10*d - 
                    26*d^2 + 8*d^3 + d^4) + b^5*(-16 + 28*d - 3*d^2 - 9*d^3 + 
                    2*d^4)) + a^6*(8*b*(-2 + d)*d - 4*d*(-4 + d^2) - 
                  4*b^7*d*(-4 + d^2) + b^8*d*(-16 - 4*d + 4*d^2 + d^3) - 
                  4*b^2*(16 - 28*d - 2*d^2 + 3*d^3) + b^4*(64 - 112*d + 
                    60*d^2 + 4*d^3 - 7*d^4) + 2*b^6*(64 - 84*d - 14*d^2 + 
                    24*d^3 + d^4) + 4*b^5*(-16 + 26*d - 5*d^2 - 6*d^3 + 
                    2*d^4)))*LECb6*M)/(6144*a*b^6*(-1 + d)^2*d*(1 + d)*F^2*Pi^
                2)) + (a*(2 + (-1 + b)*d)*LECb4*M)/(64*(-1 + d)*F^2*Pi^2) + 
           (3*a*(2 + (-1 + b)*d)*LECb5*M)/(128*(-1 + d)*F^2*Pi^2)) + 
         gA^2*(((4 + (-4 + a^2 - a^4)*d + a^2*b^2*d + 2*b*(2 + (-2 + a^2)*d))*
             deltahAqTo2)/(64*(a^2 - (1 + b)^2)*(-1 + d)*F^2*Pi^2) + 
           ((a^4 - a^2*(1 + b)^2 - 2*(-1 + b^2)*(-1 + d))*LECb3*M)/
            (32*a*(a^2 - (1 + b)^2)*(-1 + d)*F^2*Pi^2) + 
           ((-8*(-1 + b)*(1 + b)^2*(-1 + d)*d + a^8*d*(2 + d) - 
              4*a^2*(1 + b)*(-2 + 2*b^3*(-1 + d) + 6*d + 2*b*d - 3*d^2 + 
                b^2*d^2) - 2*a^6*(-4 + (6 + b + 2*b^2)*d + (-1 + b + b^2)*
                 d^2) + a^4*(-16 + 26*d - 7*d^2 + 2*b^3*d*(1 + d) + 
                b^4*d*(2 + d) - 2*b^2*(8 - 8*d + d^2) - 2*b*(4 - 5*d + d^2)))*
             LECb6*M)/(256*a*(a^2 - (1 + b)^2)*(-1 + d)*d*F^2*Pi^2)) + 
         hA^2*(((-(a^6*d*(2 + b + b^3*(-2 + d) - d + b^4*(-2 + d)*d)) + 
              (1 + b)^2*d*(2 + 2*b^2 + b*(5 - 2*d) - d + b^8*(-2 + d)*d - 
                b^4*(-4 + 3*d + d^2) + b^3*(2 - 5*d + 2*d^2) - 
                2*b^6*(4 - 5*d + 2*d^2) + b^7*(-2 - 3*d + 2*d^2) + 
                b^5*(11 - 18*d + 8*d^2)) + a^4*(b*(11 - 4*d)*d - 
                3*(-2 + d)*d + 5*b^4*(-2 + d)*d^2 + 3*b^6*(-2 + d)*d^2 + 
                b^2*(-8 + 18*d - 5*d^2) + b^5*d*(-6 - 5*d + 4*d^2) + 
                b^3*(-12 + 19*d - 9*d^2 + 2*d^3)) - a^2*(1 + b)^2*(
                b*(7 - 2*d)*d - 3*(-2 + d)*d + 3*b^6*(-2 + d)*d^2 - b^4*d^3 + 
                b^2*(-8 + 12*d - 3*d^2) + b^5*d*(-6 - d + 2*d^2) + 
                b^3*(-12 + 25*d - 17*d^2 + 4*d^3)))*deltahAqTo2)/
            (128*b^5*(-a^2 + (1 + b)^2)*(-1 + d)^2*d*F^2*Pi^2) - 
           ((a^10*d*(2*(-4 + d^2) + b^5*(-4 - 4*d + d^2 + d^3)) - 
              (-1 + b)*(1 + b)^2*d*(8 + 6*b^2*(-2 + d) - 2*d^2 + 
                b*(8 + 8*d - 6*d^2) + b^10*d*(8 + 3*d - 5*d^2) + 
                2*b^4*(-8 - 14*d + 3*d^2) + 2*b^3*(-7 - 11*d + 5*d^2) + 
                b^8*d*(-32 - 13*d + 19*d^2) + b^7*(-102 + 14*d + 75*d^2 - 
                  47*d^3) + b^9*(-12 + 22*d + 17*d^2 - 17*d^3) + 
                b^12*(-4 - 4*d + d^2 + d^3) + b^11*(-4 - 8*d - d^2 + 3*d^3) + 
                b^6*(-72 - 38*d + 37*d^2 + 9*d^3) - b^5*(68 + 6*d - 33*d^2 + 
                  11*d^3)) + a^8*(-4*b^6*(-2 + d)*d*(1 + d)^2 - 
                10*d*(-4 + d^2) - 8*b*d*(-2 - d + d^2) - 5*b^7*d*(-4 - 4*d + 
                  d^2 + d^3) - 2*b^2*(16 - 16*d + 2*d^2 + d^3) + 
                b^5*(-16 + 12*d + 24*d^2 - 7*d^3 - 3*d^4)) + 
              2*a^6*(8*b^8*(-2 + d)*d*(1 + d)^2 + 3*b^4*d*(1 + 7*d - 4*d^2) + 
                10*d*(-4 + d^2) + 16*b*d*(-2 - d + d^2) + 5*b^9*d*
                 (-4 - 4*d + d^2 + d^3) + b^3*(32 + 13*d - 16*d^2 + 3*d^3) + 
                b^2*(48 - 42*d - d^2 + 5*d^3) + b^5*(24 - 14*d - 27*d^2 + 
                  12*d^3 + d^4) + b^7*(24 - 18*d - 34*d^2 + 11*d^3 + 3*d^4) + 
                b^6*(16 - 2*d - 27*d^2 - 2*d^3 + 7*d^4)) - 
              2*a^4*(12*b^10*(-2 + d)*d*(1 + d)^2 + 10*d*(-4 + d^2) + 
                24*b*d*(-2 - d + d^2) + b^4*(8 + 87*d + 6*d^2 - 19*d^3) + 
                b^3*(64 + 47*d - 20*d^2 - 3*d^3) + 5*b^11*d*(-4 - 4*d + d^2 + 
                  d^3) + 6*b^9*(4 - 3*d - 5*d^2 + 2*d^3) + 3*b^2*(16 - 10*d - 
                  5*d^2 + 3*d^3) + b^7*(40 - 36*d - 51*d^2 + 25*d^3) + 
                b^8*(32 - 6*d - 33*d^2 + 6*d^3 + d^4) + b^5*(-20 + 39*d + 
                  27*d^2 - 27*d^3 + 5*d^4) + b^6*(-20 + 17*d - 12*d^2 - 
                  10*d^3 + 9*d^4)) + a^2*(1 + b)^2*(10*d*(-4 + d^2) - 
                2*b^3*d*(-35 + 2*d + d^2) + 4*b*d*(4 - 8*d + 3*d^2) + 
                b^2*(32 + 12*d + 26*d^2 - 20*d^3) + 2*b^8*d*(-2 - 5*d - 
                  2*d^2 + d^3) + 5*b^11*d*(-4 - 4*d + d^2 + d^3) + 
                2*b^10*d*(4 - 4*d - 5*d^2 + 3*d^3) - 2*b^4*(8 - 21*d - 
                  8*d^2 + 6*d^3) + b^6*(-72 - 26*d + 56*d^2 + 44*d^3 - 
                  32*d^4) + b^9*(16 - 8*d + 24*d^2 + 25*d^3 - 23*d^4) + 
                b^5*(-8 - 14*d + 46*d^2 - 59*d^3 + 21*d^4) + 
                b^7*(16 - 36*d - 62*d^2 + 11*d^3 + 21*d^4)))*LECb3*M)/
            (768*a*b^7*(a^2 - (1 + b)^2)*(-1 + d)^2*d*(1 + d)*F^2*Pi^2) - 
           ((a^10*d*(-8*b + 2*(-4 + d^2) + 2*b^5*(-2 - d + d^2) + 
                b^6*(-4 - 4*d + d^2 + d^3)) - (-1 + b)*(1 + b)^3*d*(8 - 
                2*d^2 + 2*b^11*(-2 + d)*(1 + d)^2 + b*(8 + 8*d - 4*d^2) + 
                2*b^10*d*(3 + d - 2*d^2) + b^2*(-14 + 9*d + d^2) + 
                b^4*(-2 - 22*d + 6*d^2) + b^3*(-7 - 17*d + 6*d^2) + 
                b^8*d*(-18 - 7*d + 11*d^2) + b^7*(-45 + 3*d + 34*d^2 - 
                  22*d^3) + b^9*(-6 + 13*d + 9*d^2 - 10*d^3) + 
                b^5*(-42 + 3*d + 19*d^2 - 6*d^3) + b^12*(-4 - 4*d + d^2 + 
                  d^3) + b^6*(-36 - 15*d + 15*d^2 + 4*d^3)) + 
              a^8*(b^3*(-32 + 51*d - 5*d^2) - 10*d*(-4 + d^2) - 
                8*b*d*(-7 - d + d^2) + b^5*(-16 + 6*d + 15*d^2 - 7*d^3) + 
                b^2*(-32 + 46*d + 7*d^2 - 5*d^3) + 2*b^7*d*(14 + 11*d - 
                  5*d^2 - 2*d^3) - 5*b^8*d*(-4 - 4*d + d^2 + d^3) - 
                2*b^6*(8 - 10*d - 11*d^2 + 7*d^3)) + 2*a^6*(10*d*(-4 + d^2) - 
                2*b^7*(-2 + d)^2*(-5 - 4*d + d^2) + 8*b*d*(-9 - 2*d + 
                  2*d^2) + 5*b^10*d*(-4 - 4*d + d^2 + d^3) - 
                b^4*(-28 + 8*d + 9*d^2 + 3*d^3) + 2*b^9*d*(-18 - 17*d + 
                  5*d^2 + 4*d^3) + b^3*(80 - 59*d - 21*d^2 + 6*d^3) + 
                b^2*(48 - 70*d - 23*d^2 + 11*d^3) + b^8*(24 - 34*d - 36*d^2 + 
                  22*d^3) + b^6*(40 - 16*d - 28*d^2 + 23*d^3 - 5*d^4) + 
                b^5*(42 - 31*d - 16*d^2 + 14*d^3 - 3*d^4)) - 2*a^4*(1 + b)*(
                10*d*(-4 + d^2) - 2*b^4*d*(-32 + 12*d + 3*d^2) + 
                2*b*d*(-24 - 12*d + 7*d^2) + 2*b^3*(32 + 4*d - 13*d^2 + 
                  d^3) + 4*b^2*(12 - 6*d - 6*d^2 + d^3) + 5*b^11*d*
                 (-4 - 4*d + d^2 + d^3) + b^10*d*(-24 - 26*d + 5*d^2 + 
                  7*d^3) + b^8*(32 + 12*d - 5*d^2 + 8*d^3 - 7*d^4) + 
                b^9*(24 - 18*d - 16*d^2 + 19*d^3 - 7*d^4) + 
                b^5*(16 - 12*d - 4*d^2 + 11*d^3 - 3*d^4) + b^7*(40 - 12*d - 
                  31*d^2 + 19*d^3 - 2*d^4) - b^6*(4 - 10*d + 12*d^2 - 
                  13*d^3 + d^4)) + a^2*(1 + b)^2*(6*b^11*(-2 + d)*d*
                 (1 + d)^2 + 10*d*(-4 + d^2) + 4*b*d*(-6 - 8*d + 3*d^2) + 
                b^2*(32 + 36*d - 18*d^2 - 8*d^3) + b^3*(32 + 38*d + 14*d^2 - 
                  8*d^3) + 5*b^12*d*(-4 - 4*d + d^2 + d^3) - 
                2*b^4*(12 - 44*d + 10*d^2 + 3*d^3) + b^7*(-60 - 22*d + 
                  26*d^2 + 44*d^3 - 32*d^4) + b^10*(16 + 16*d^2 + 15*d^3 - 
                  17*d^4) + 2*b^9*(8 + 6*d + 11*d^2 + 5*d^3 - 8*d^4) + 
                b^6*(-40 - 72*d + 82*d^2 + d^3 - 3*d^4) + 2*b^5*(6 - 20*d + 
                  12*d^2 - 5*d^3 + 3*d^4) + b^8*(16 + 8*d - 52*d^2 - 17*d^3 + 
                  27*d^4)))*LECb6*M)/(768*a*b^7*(a^2 - (1 + b)^2)*(-1 + d)^2*
             d*(1 + d)*F^2*Pi^2)) + 
         g1^2*((-5*(a^10*d*(b^4*(-2 + d)^3*(1 + d) - 4*(-2 + d)^2*(2 + d) + 
                b^5*(16 + 12*d - 8*d^2 - 3*d^3 + d^4)) - b^4*(1 + b)*d*(
                -((-2 + d)^2*(2 + 3*d + d^2)) - 2*b*(-2 + d)^2*(-1 + d + 
                  2*d^2) + b^8*(-24 - 56*d + 10*d^2 + 33*d^3 - 9*d^4) + 
                b^10*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + 8*b^3*(-1 + d - 
                  d^2 - 2*d^3 + d^4) + 2*b^9*(4 + 16*d + d^2 - 9*d^3 + 
                  2*d^4) - 8*b^7*(-11 + 27*d + 11*d^2 - 22*d^3 + 5*d^4) - 
                4*b^5*(-72 + 32*d + 55*d^2 - 41*d^3 + 8*d^4) + 
                b^2*(8 + 24*d - 12*d^2 - 19*d^3 + 9*d^4) - 2*b^4*
                 (-56 + 50*d + 48*d^2 - 47*d^3 + 11*d^4) + b^6*(88 + 60*d - 
                  92*d^2 - 42*d^3 + 22*d^4)) - 2*a^4*b^2*(64 - 152*d + 
                40*d^2 + 30*d^3 - 10*d^4 + 5*b^9*d*(16 + 12*d - 8*d^2 - 
                  3*d^3 + d^4) - 4*b*(-16 + 30*d + 15*d^2 - 25*d^3 + 6*d^4) + 
                b^8*d*(56 + 140*d - 6*d^2 - 73*d^3 + 17*d^4) + 
                b^5*(-96 + 176*d + 26*d^2 - 146*d^3 + 85*d^4 - 15*d^5) + 
                b^2*(176 + 16*d - 372*d^2 + 218*d^3 - 11*d^4 - 9*d^5) + 
                b^3*(128 - 116*d^2 + 40*d^3 + 19*d^4 - 9*d^5) + 
                b^6*(-80 + 68*d + 54*d^2 - 60*d^3 + 29*d^4 - 5*d^5) + 
                3*b^7*(-32 + 16*d + 38*d^2 - 14*d^3 - 3*d^4 + d^5) + 
                b^4*(112 - 108*d + 74*d^2 + 42*d^3 - 31*d^4 + 5*d^5)) + 
              2*a^6*(-4*b*(-2 + d)^2*d*(1 + d) - 2*(-2 + d)^2*d*(2 + d) + 
                b^2*(128 - 280*d + 64*d^2 + 58*d^3 - 18*d^4) + 5*b^9*d*
                 (16 + 12*d - 8*d^2 - 3*d^3 + d^4) - 4*b^3*(-16 + 22*d + 
                  15*d^2 - 19*d^3 + 4*d^4) + b^8*d*(24 + 100*d + 6*d^2 - 
                  57*d^3 + 13*d^4) + b^4*(240 - 296*d + 4*d^2 + 80*d^3 - 
                  13*d^4 - 3*d^5) + 2*b^7*(-48 + 32*d + 69*d^2 - 27*d^3 - 
                  12*d^4 + 4*d^5) + b^5*(-64 + 24*d + 80*d^2 - 28*d^3 - 
                  15*d^4 + 5*d^5) + 2*b^6*(-8 - 6*d + 43*d^2 + 9*d^3 - 
                  26*d^4 + 6*d^5)) - a^8*(-8*b*(-2 + d)^2*d*(1 + d) - 
                8*(-2 + d)^2*d*(2 + d) + b^4*(-2 + d)^3*(-4 - d + 3*d^2) + 
                5*b^7*d*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) - 8*b^2*
                 (-16 + 40*d - 14*d^2 - 5*d^3 + 2*d^4) + b^6*d*(-8 + 60*d + 
                  18*d^2 - 41*d^3 + 9*d^4) + b^5*(-64 + 48*d + 100*d^2 - 
                  40*d^3 - 21*d^4 + 7*d^5)) + a^2*b^4*(1 + b)*(160 - 136*d - 
                196*d^2 + 126*d^3 + 15*d^4 - 11*d^5 + 5*b^8*d*(16 + 12*d - 
                  8*d^2 - 3*d^3 + d^4) + 2*b^7*d*(4 + 60*d + 11*d^2 - 
                  37*d^3 + 8*d^4) - 2*b^4*(16 - 144*d + 4*d^2 + 123*d^3 - 
                  40*d^4 + d^5) - 2*b*(-16 - 4*d + 60*d^2 + 7*d^3 - 33*d^4 + 
                  8*d^5) + 2*b^2*(-16 + 32*d + 62*d^2 - 11*d^3 - 17*d^4 + 
                  8*d^5) - 2*b^3*(-16 - 136*d + 56*d^2 + 87*d^3 - 77*d^4 + 
                  12*d^5) - 2*b^6*(32 + 4*d + 46*d^2 + 13*d^3 - 49*d^4 + 
                  12*d^5) - 2*b^5*(16 - 96*d + 128*d^2 + 85*d^3 - 127*d^4 + 
                  28*d^5)))*deltahAqTo2)/(9216*b^8*(-a^2 + (1 + b)^2)*
             (-1 + d)^3*d*(1 + d)*F^2*Pi^2) + 
           (5*(a^10*d*(-8*(-2 + d)^2 - b^3*(-2 + d)^3*(1 + d) - 
                2*b^4*(12 + 4*d - 7*d^2 + d^3) + b^5*(16 + 12*d - 8*d^2 - 
                  3*d^3 + d^4)) - b^3*(-1 + b^2)*d*(-((-2 + d)^2*(2 + 3*d + 
                   d^2)) - 2*b*(-2 + d)^2*(-1 + d + 2*d^2) + 
                b^8*(-24 - 56*d + 10*d^2 + 33*d^3 - 9*d^4) + 
                b^10*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + 8*b^3*(-1 + d - 
                  d^2 - 2*d^3 + d^4) + 2*b^9*(4 + 16*d + d^2 - 9*d^3 + 
                  2*d^4) - 8*b^7*(-11 + 27*d + 11*d^2 - 22*d^3 + 5*d^4) - 
                4*b^5*(-72 + 32*d + 55*d^2 - 41*d^3 + 8*d^4) + 
                b^2*(8 + 24*d - 12*d^2 - 19*d^3 + 9*d^4) - 2*b^4*
                 (-56 + 50*d + 48*d^2 - 47*d^3 + 11*d^4) + b^6*(88 + 60*d - 
                  92*d^2 - 42*d^3 + 22*d^4)) + a^8*(16*(-2 + d)^2*d + 
                16*b^2*(-2 + d)^2*(-2 + 5*d) + b^3*(-2 + d)^3*(-4 - d + 
                  3*d^2) + 2*b^5*(-2 + d)^2*(8 + d - 6*d^2 + d^3) - 
                5*b^7*d*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + 
                b^6*(88*d - 58*d^3 + 26*d^4 - 4*d^5) + 2*b^4*(-48 + 44*d + 
                  56*d^2 - 39*d^3 - d^4 + 2*d^5)) + 2*a^6*(-4*(-2 + d)^2*d + 
                4*b^2*(32 - 86*d + 63*d^2 - 16*d^3 + d^4) + 5*b^9*d*
                 (16 + 12*d - 8*d^2 - 3*d^3 + d^4) + 2*b^8*d*(-28 + 20*d + 
                  23*d^2 - 21*d^3 + 4*d^4) + b^7*(-96 + 40*d + 38*d^2 - 
                  60*d^3 + 33*d^4 - 5*d^5) + b^4*(176 - 472*d + 236*d^2 - 
                  6*d^3 + 6*d^4 - 4*d^5) + 4*b^6*(20 - 19*d - 13*d^2 + 
                  18*d^3 - 7*d^4 + d^5) - b^3*(16 + 8*d - 16*d^2 - 6*d^3 + 
                  3*d^4 + d^5) - b^5*(48 - 36*d + 6*d^2 + 46*d^3 - 37*d^4 + 
                  7*d^5)) + a^2*b^3*(1 + b)*((-2 + d)^2*(-8 + 2*d + 13*d^2 + 
                  3*d^3) + b*(-2 + d)^2*(32 - 4*d - 31*d^2 + 5*d^3) + 
                5*b^9*d*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + b^8*d*
                 (-72 + 60*d + 62*d^2 - 59*d^3 + 11*d^4) + 2*b^5*d*
                 (48 + 124*d - 38*d^2 - 87*d^3 + 27*d^4) - 2*b^4*(32 + 88*d + 
                  92*d^2 - 8*d^3 - 37*d^4 + 7*d^5) - 4*b^6*(-8 - 50*d + 
                  41*d^2 + 36*d^3 - 39*d^4 + 8*d^5) - 4*b^2*(-16 - 26*d + 
                  41*d^2 + 14*d^3 - 29*d^4 + 8*d^5) - 4*b^7*(16 + 4*d + 
                  53*d^2 + 12*d^3 - 43*d^4 + 10*d^5) + 4*b^3*(-16 - 76*d + 
                  19*d^2 + 30*d^3 - 39*d^4 + 10*d^5)) - 2*a^4*b^2*(
                b*(-2 + d)^2*(-4 - 2*d + 3*d^2 + d^3) + 4*(16 - 46*d + 
                  35*d^2 - 10*d^3 + d^4) + 5*b^9*d*(16 + 12*d - 8*d^2 - 
                  3*d^3 + d^4) + 2*b^8*d*(-12 + 40*d + 17*d^2 - 29*d^3 + 
                  6*d^4) - 2*b^2*(8 - 104*d + 184*d^2 - 115*d^3 + 21*d^4) - 
                2*b^6*(-8 - 10*d + 30*d^2 + 9*d^3 - 19*d^4 + 4*d^5) - 
                2*b^5*(8 - 54*d + 14*d^2 + 43*d^3 - 28*d^4 + 5*d^5) - 
                2*b^7*(48 + 4*d + 13*d^2 + 18*d^3 - 32*d^4 + 7*d^5) - 
                2*b^3*(40 - 2*d + 3*d^2 + 10*d^3 - 28*d^4 + 7*d^5) + 
                2*b^4*(8 - 226*d + 104*d^2 + 49*d^3 - 59*d^4 + 14*d^5)))*
             LECb3*M)/(9216*a*b^7*(a^2 - (1 + b)^2)*(-1 + d)^3*d*(1 + d)*F^2*
             Pi^2) - (5*(3*a^14*(-2 + d)^2*d*(8 + 6*d + d^2) + 
              a^12*(-6*b*d*(-4 + d^2)^2 + b^6*(-2 + d)^3*d*(2 + 3*d + d^2) - 
                9*(-2 + d)^2*d*(8 + 6*d + d^2) + b^7*d*(2 + d)^2*(8 + 2*d - 
                  5*d^2 + d^3) + b^2*(384 - 1024*d + 120*d^2 + 308*d^3 - 
                  54*d^4 - 13*d^5)) + (-1 + b)*b^6*(1 + b)^2*d*(
                -((1 + d)*(-4 + d^2)^2) + b^10*(2 + d)^2*(8 + 2*d - 5*d^2 + 
                  d^3) - 2*b*(-2 + d)^2*(-2 + d + 5*d^2 + 2*d^3) + 
                b^4*(224 - 88*d - 292*d^2 + 92*d^3 + 50*d^4 - 22*d^5) + 
                8*b^3*(-2 + d - d^2 - 5*d^3 + d^5) + 2*b^9*(8 + 36*d + 
                  18*d^2 - 17*d^3 - 5*d^4 + 2*d^5) - 8*b^7*(-22 + 43*d + 
                  49*d^2 - 33*d^3 - 12*d^4 + 5*d^5) - 4*b^5*(-144 - 8*d + 
                  142*d^2 - 27*d^3 - 25*d^4 + 8*d^5) - b^8*(48 + 136*d + 
                  36*d^2 - 76*d^3 - 15*d^4 + 9*d^5) + b^2*(16 + 56*d - 
                  50*d^3 - d^4 + 9*d^5) + 2*b^6*(88 + 104*d - 62*d^2 - 
                  88*d^3 + d^4 + 11*d^5)) - 4*a^6*b^2*(96 - 232*d + 12*d^2 + 
                74*d^3 - 9*d^4 - 4*d^5 + 5*b^11*d*(2 + d)^2*(8 + 2*d - 
                  5*d^2 + d^3) + b*(96 - 224*d - 48*d^2 + 96*d^3 + 6*d^4 - 
                  10*d^5) + 5*b^10*d*(16 + 56*d + 24*d^2 - 26*d^3 - 7*d^4 + 
                  3*d^5) + b^7*(-64 + 104*d + 36*d^2 - 136*d^3 + 34*d^4 + 
                  29*d^5 - 9*d^6) + b^2*(576 - 448*d - 608*d^2 + 392*d^3 + 
                  20*d^4 - 16*d^5 - 3*d^6) + b^8*(-96 - 16*d + 56*d^2 - 
                  28*d^3 + 10*d^4 + 11*d^5 - 3*d^6) + b^4*(480 - 720*d + 
                  68*d^2 + 468*d^3 - 129*d^4 - 15*d^5 + d^6) + 
                b^6*(144 - 976*d + 152*d^2 + 626*d^3 - 214*d^4 - d^5 + 
                  2*d^6) - 2*b^3*(-224 + 152*d + 188*d^2 - 66*d^3 - 41*d^4 + 
                  7*d^5 + 2*d^6) + b^9*(-192 - 64*d + 208*d^2 + 40*d^3 - 
                  46*d^4 - 3*d^5 + 3*d^6) - b^5*(-96 + 720*d - 392*d^2 - 
                  220*d^3 + 74*d^4 + d^5 + 3*d^6)) + a^10*(12*b*d*
                 (-4 + d^2)^2 - 2*b^6*(-2 + d)^4*(2 + 3*d + d^2) + 
                9*(-2 + d)^2*d*(8 + 6*d + d^2) - 6*b^9*d*(2 + d)^2*
                 (8 + 2*d - 5*d^2 + d^3) - 2*b^7*(2 + d)^2*(-16 + 16*d + 
                  14*d^2 - 15*d^3 + 3*d^4) - 2*b^8*d*(-16 + 56*d + 56*d^2 - 
                  34*d^3 - 13*d^4 + 5*d^5) + 4*b^3*(-96 + 224*d + 24*d^2 - 
                  84*d^3 + 7*d^5) + 6*b^2*(-192 + 448*d - 24*d^2 - 140*d^3 + 
                  18*d^4 + 7*d^5) + b^4*(-1408 + 2400*d + 24*d^2 - 860*d^3 + 
                  210*d^4 - 7*d^5 + 4*d^6)) + a^8*(-6*b*d*(-4 + d^2)^2 - 
                3*(-2 + d)^2*d*(8 + 6*d + d^2) + 15*b^11*d*(2 + d)^2*
                 (8 + 2*d - 5*d^2 + d^3) + b^7*(-2 + d)^2*(-32 - 48*d - 
                  10*d^2 + 9*d^3 + 3*d^4) - 9*b^2*(-128 + 288*d - 8*d^2 - 
                  92*d^3 + 10*d^4 + 5*d^5) + 5*b^10*d*(16 + 112*d + 64*d^2 - 
                  56*d^3 - 17*d^4 + 7*d^5) + 2*b^8*d*(-56 + 72*d + 106*d^2 - 
                  54*d^3 - 23*d^4 + 9*d^5) - 4*b^3*(-192 + 400*d + 96*d^2 - 
                  168*d^3 - 12*d^4 + 17*d^5) + b^6*(1920 - 3248*d + 152*d^2 + 
                  1876*d^3 - 662*d^4 + 16*d^5 + 3*d^6) - 2*b^5*(-640 + 
                  1072*d - 112*d^2 - 248*d^3 + 52*d^4 - 5*d^5 + 4*d^6) + 
                2*b^9*(-256 - 32*d + 364*d^2 + 50*d^3 - 108*d^4 - 9*d^5 + 
                  9*d^6) - b^4*(-2688 + 3040*d + 1688*d^2 - 1756*d^3 + 
                  130*d^4 + 33*d^5 + 12*d^6)) - 2*a^2*b^6*(1 + b)*(160 - 
                48*d - 192*d^2 + 64*d^3 + 34*d^4 - 13*d^5 + d^6 + 
                3*b^10*d*(2 + d)^2*(8 + 2*d - 5*d^2 + d^3) + 4*b^3*d*
                 (-76 - 50*d + 32*d^2 - 3*d^3 - 7*d^4 + 2*d^5) + 
                2*b^9*d*(8 + 80*d + 50*d^2 - 40*d^3 - 13*d^4 + 5*d^5) + 
                b^2*(-192 + 216*d^2 + 28*d^3 + 18*d^4 + 5*d^5 - 9*d^6) + 
                b*(96 + 48*d - 136*d^2 - 52*d^3 + 52*d^4 + 10*d^5 - 6*d^6) + 
                2*b^4*(-64 - 264*d - 204*d^2 + 24*d^3 + 24*d^4 - 3*d^5 + 
                  d^6) + 4*b^5*(-64 - 12*d + 70*d^2 - 12*d^3 - 33*d^4 + 
                  3*d^6) + 2*b^6*(16 + 200*d + 168*d^2 - 120*d^3 - 108*d^4 + 
                  7*d^5 + 11*d^6) - 4*b^7*(8 - 64*d + 114*d^2 + 144*d^3 - 
                  91*d^4 - 35*d^5 + 14*d^6) - b^8*(64 + 144*d + 264*d^2 + 
                  80*d^3 - 158*d^4 - 35*d^5 + 19*d^6)) + a^4*b^4*(
                15*b^11*d*(2 + d)^2*(8 + 2*d - 5*d^2 + d^3) + 
                b^2*d*(1104 - 512*d - 56*d^2 + 296*d^3 - 109*d^4 + 3*d^5) + 
                5*b^10*d*(80 + 224*d + 80*d^2 - 100*d^3 - 25*d^4 + 11*d^5) + 
                b^3*(-1280 + 3040*d + 120*d^2 - 908*d^3 + 414*d^4 - 23*d^5 - 
                  25*d^6) - 4*b^5*(256 + 848*d - 28*d^2 - 210*d^3 + 38*d^4 - 
                  11*d^5 + d^6) - 4*(-256 + 312*d + 180*d^2 - 174*d^3 + 
                  3*d^4 + 6*d^5 + d^6) - 8*b*(-160 + 192*d + 124*d^2 - 
                  80*d^3 - 25*d^4 + 8*d^5 + d^6) - 4*b^9*(128 + 96*d - 
                  52*d^2 - 30*d^3 - 16*d^4 - 3*d^5 + 3*d^6) - 
                4*b^4*(448 + 88*d - 144*d^2 - 12*d^3 - 133*d^4 + 29*d^5 + 
                  6*d^6) + b^6*(-768 - 2048*d + 848*d^2 + 904*d^3 - 644*d^4 + 
                  34*d^5 + 30*d^6) - 4*b^8*(128 - 40*d + 208*d^2 + 282*d^3 - 
                  202*d^4 - 77*d^5 + 31*d^6) - 2*b^7*(64 - 704*d + 72*d^2 + 
                  844*d^3 - 210*d^4 - 167*d^5 + 47*d^6)))*LECb6*M)/
            (18432*a*b^10*(a^2 - (1 + b)^2)*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*
             Pi^2)) + hA*(((a^8*d*(-4 + d^2) - 2*a^6*(-2 + d)*(-4 + 
                4*(1 + b^2)*d + (1 + b + 2*b^2)*d^2) + (-1 + b)*(1 + b)^3*d*(
                12 + 4*b*(-2 + d) - 4*b^3*(-2 + d) - 16*d + 5*d^2 + 
                b^4*(-4 + d^2) - 2*b^2*(6 - 4*d + d^2)) - 2*a^2*(-24 + 20*d + 
                14*d^2 + 3*b^5*(-2 + d)*d^2 - 9*d^3 + 2*b^6*d*(-4 + d^2) - 
                2*b^3*d*(6 - 4*d + d^2) + b*(-32 + 16*d + 30*d^2 - 13*d^3) + 
                4*b^2*(2 - 2*d - 2*d^2 + d^3) - b^4*(-8 + 8*d - 2*d^2 + 
                  d^3)) + 2*a^4*(b*(-2 + d)*d^2 + 3*b^3*(-2 + d)*d^2 + 
                3*b^4*d*(-4 + d^2) + 2*(8 - 8*d + d^3) + b^2*(16 - 22*d + 
                  4*d^2 + d^3)))*LECc11Delta*M)/(512*a*b^2*(-1 + d)^2*d*F^2*
             Pi^2) + (7*(a^8*d*(-4 + d^2) - 2*a^6*(-2 + d)*(-4 + 
                4*(1 + b^2)*d + (1 + b + 2*b^2)*d^2) + (-1 + b)*(1 + b)^3*d*(
                12 + 4*b*(-2 + d) - 4*b^3*(-2 + d) - 16*d + 5*d^2 + 
                b^4*(-4 + d^2) - 2*b^2*(6 - 4*d + d^2)) - 2*a^2*(-24 + 20*d + 
                14*d^2 + 3*b^5*(-2 + d)*d^2 - 9*d^3 + 2*b^6*d*(-4 + d^2) - 
                2*b^3*d*(6 - 4*d + d^2) + b*(-32 + 16*d + 30*d^2 - 13*d^3) + 
                4*b^2*(2 - 2*d - 2*d^2 + d^3) - b^4*(-8 + 8*d - 2*d^2 + 
                  d^3)) + 2*a^4*(b*(-2 + d)*d^2 + 3*b^3*(-2 + d)*d^2 + 
                3*b^4*d*(-4 + d^2) + 2*(8 - 8*d + d^3) + b^2*(16 - 22*d + 
                  4*d^2 + d^3)))*LECc12Delta*M)/(1536*a*b^2*(-1 + d)^2*d*F^2*
             Pi^2) - (7*(a^10*(-2 + d)*d*(2 + d)^2 - a^8*(-4 + d^2)*(-8 + 
                2*(5 + 3*b^2)*d + (5 + 2*b + 3*b^2)*d^2) + (-1 + b)^2*(1 + b)^
                4*d*(-((-2 + d)^2*(2 + d)) + b^4*(-2 + d)*(2 + d)^2 - 
                4*b*(-4 + d^2) - 4*b^3*(-4 + d^2) + 4*b^2*(-6 + d + 2*d^2)) + 
              2*a^6*(2 + d)*(24 - 28*d - 2*d^2 + 2*b^3*(-2 + d)*d^2 + 5*d^3 + 
                b^4*d*(-4 + d^2) + 4*b*d*(2 - 3*d + d^2) + 2*b^2*(4 - 9*d + 
                  2*d^3)) + 2*a^4*(128 - 144*d - 20*d^2 + 24*d^3 + 3*d^4 + 
                b^6*(-2 + d)*d*(2 + d)^2 - 2*b^3*d*(-4 - 2*d + 2*d^2 + d^3) + 
                b^2*(-16 + 20*d + 10*d^2 - 8*d^3 - 3*d^4) - 
                b^4*(-16 - 4*d + 2*d^2 + 2*d^3 + d^4) + 2*b*(-8 - 2*d^2 + 
                  6*d^3 + d^4)) + a^2*(64 - 24*d - 36*d^2 + 6*d^3 + 5*d^4 - 
                3*b^8*(-2 + d)*d*(2 + d)^2 + 8*b^5*d*(-4 + d^2) - 
                2*b^4*d^2*(-4 + d^2) - 4*b^7*d^2*(-4 + d^2) + 
                4*b^6*(-8 - 2*d + d^2) - 4*b^2*(16 - 14*d - 3*d^2 + 4*d^3) + 
                8*b*(8 - 6*d - 5*d^2 + 2*d^3 + d^4) - 4*b^3*(24 - 32*d - 
                  6*d^2 + 10*d^3 + d^4)))*LECc13Delta*M)/(3072*a*b^4*
             (-1 + d)^2*d*(2 + d)*F^2*Pi^2) - 
           (a*(-2 + d)*(a^4*d + (-1 + b)*(1 + b)^3*d - 2*a^2*(-2 + 
                (2 + b + b^2)*d))*LECc1Delta*M)/(32*b^2*(-1 + d)^2*F^2*
             Pi^2) + ((a^6*d + (-1 + b)^2*(1 + b)^4*d - a^2*(1 + b)*(d - 
                b*d + b^3*d + b^2*(-4 + 3*d)) - a^4*(d + 2*b*d + 
                b^2*(-4 + 5*d)))*LECc2*M)/(128*a*b^3*(-1 + d)*d*F^2*Pi^2) + 
           ((a^10*(-2 + d)*d*(2 + d)^2 - a^8*(-4 + d^2)*(-8 + 2*(5 + 3*b^2)*
                 d + (5 + 2*b + 3*b^2)*d^2) + (-1 + b)^2*(1 + b)^4*d*(
                -((-2 + d)^2*(2 + d)) + b^4*(-2 + d)*(2 + d)^2 - 
                4*b*(-4 + d^2) - 4*b^3*(-4 + d^2) + 4*b^2*(-6 + d + 2*d^2)) + 
              2*a^6*(2 + d)*(24 - 28*d - 2*d^2 + 2*b^3*(-2 + d)*d^2 + 5*d^3 + 
                b^4*d*(-4 + d^2) + 4*b*d*(2 - 3*d + d^2) + 2*b^2*(4 - 9*d + 
                  2*d^3)) + 2*a^4*(128 - 144*d - 20*d^2 + 24*d^3 + 3*d^4 + 
                b^6*(-2 + d)*d*(2 + d)^2 - 2*b^3*d*(-4 - 2*d + 2*d^2 + d^3) + 
                b^2*(-16 + 20*d + 10*d^2 - 8*d^3 - 3*d^4) - 
                b^4*(-16 - 4*d + 2*d^2 + 2*d^3 + d^4) + 2*b*(-8 - 2*d^2 + 
                  6*d^3 + d^4)) + a^2*(64 - 24*d - 36*d^2 + 6*d^3 + 5*d^4 - 
                3*b^8*(-2 + d)*d*(2 + d)^2 + 8*b^5*d*(-4 + d^2) - 
                2*b^4*d^2*(-4 + d^2) - 4*b^7*d^2*(-4 + d^2) + 
                4*b^6*(-8 - 2*d + d^2) - 4*b^2*(16 - 14*d - 3*d^2 + 4*d^3) + 
                8*b*(8 - 6*d - 5*d^2 + 2*d^3 + d^4) - 4*b^3*(24 - 32*d - 
                  6*d^2 + 10*d^3 + d^4)))*LECc2Delta*M)/(1024*a*b^4*
             (-1 + d)^2*d*(2 + d)*F^2*Pi^2) + 
           ((a^4*d - (-1 + b)*(1 + b)^3*d - 2*a^2*(2*b^2*(-1 + d) + d + b*d))*
             LECc3*M)/(64*a*b^3*(-1 + d)*d*F^2*Pi^2) + 
           ((a^8*d*(-4 + d^2) - 2*a^6*(-2 + d)*(-4 + 4*(1 + b^2)*d + 
                (1 + b + 2*b^2)*d^2) + (-1 + b)*(1 + b)^3*d*(-4 - 
                4*b*(-2 + d) - 4*b^3*(-2 + d) + d^2 + b^4*(-4 + d^2) - 
                2*b^2*(6 - 6*d + d^2)) - 2*a^2*(-24 + 8*b^2*(-1 + d)^2 + 
                36*d - 10*d^2 + 3*b^5*(-2 + d)*d^2 - d^3 - b*d^2*(2 + d) + 
                2*b^6*d*(-4 + d^2) - 2*b^3*d*(-2 - 2*d + d^2) - 
                b^4*(-8 + 8*d - 6*d^2 + d^3)) + 2*a^4*(3*b^3*(-2 + d)*d^2 + 
                3*b^4*d*(-4 + d^2) + b*d*(8 - 6*d + d^2) + 
                8*(2 - 3*d + d^2) + b^2*(16 - 22*d + 6*d^2 + d^3)))*
             LECc3Delta*M)/(256*a*b^2*(-1 + d)^2*d*F^2*Pi^2) + 
           ((-(a^4*d) + (-1 + b)*(1 + b)^3*d + 2*a^2*(2*b^2*(-1 + d) + d + 
                b*d))*LECc4*M)/(128*a*b^3*(-1 + d)*d*F^2*Pi^2) + 
           (5*(a^8*d*(-4 + d^2) - 2*a^6*(-2 + d)*(-4 + 4*(1 + b^2)*d + 
                (1 + b + 2*b^2)*d^2) + (-1 + b)*(1 + b)^3*d*(-4 - 
                4*b^3*(-2 + d) + 8*d - 3*d^2 + b^4*(-4 + d^2) + 
                4*b*(10 - 9*d + 2*d^2) - 2*b^2*(6 - 10*d + 3*d^2)) - 
              2*a^2*(8 + 4*d - 18*d^2 + 3*b^5*(-2 + d)*d^2 + 7*d^3 + 
                2*b^6*d*(-4 + d^2) + 2*b^3*d*(18 - 10*d + d^2) + 
                b^4*(8 - 8*d + 14*d^2 - 5*d^3) + b*(64 - 112*d + 54*d^2 - 
                  5*d^3) + b^2*(8 + 8*d^2 - 4*d^3)) + 2*a^4*(-2*(-2 + d)^3 + 
                3*b^3*(-2 + d)*d^2 + 3*b^4*d*(-4 + d^2) + b*d*(24 - 22*d + 
                  5*d^2) - b^2*(-16 + 22*d - 10*d^2 + d^3)))*LECc4Delta*M)/
            (1536*a*b^2*(-1 + d)^2*d*F^2*Pi^2)) - 
         ((5*a^4*(-2 + d)*d*(2 + (-1 + b)*d) - 10*a^2*(-2 + d)*
             (4 + 2*(-3 + b^2)*d + (2 + b + b^3)*d^2) + 
            d*(5*(-2 + d)^2 - 10*b^3*(-2 + d)^2 + 5*b^5*(-2 + d)*d + 
              5*b^4*(-4 + d^2) + 5*b*(8 - 6*d + d^2) + 2*b^2*(8 - 6*d + 
                3*d^2)))*deltahAqTo2)/(256*b^2*(-1 + d)^2*d*F^2*Pi^2) + 
         ((-5*a^4*(-1 + b)*(-2 + d)*d*(2 + (-1 + b)*d) + 10*a^2*(1 + b)*
             (-2 + d)*(-4 + 2*(3 - 2*b + b^2)*d + (-2 + 3*b - 2*b^2 + b^3)*d^
                2) - (-1 + b)*d*(5*(-2 + d)^2 - 10*b^3*(-2 + d)^2 + 
              5*b^5*(-2 + d)*d + 5*b^4*(-4 + d^2) + 5*b*(8 - 6*d + d^2) + 
              2*b^2*(8 - 6*d + 3*d^2)))*LECb3*M)/(256*a*b^2*(-1 + d)^2*d*F^2*
           Pi^2) - (5*a*(4*b^2 + a^2*(-2 + d)*d)*g1*LECb4*M)/
          (384*b^3*(-1 + d)^2*d*F^2*Pi^2) + 
         ((5*a^6*(-2 + d)*d*(2 + (-1 + b)*d) - 5*a^4*(-2 + d)*
             (-8 + 2*(5 + 3*b^2)*d + (-3 + b - b^2 + 3*b^3)*d^2) - 
            (-1 + b^2)*d*(5*(-2 + d)^2 - 10*b^3*(-2 + d)^2 + 
              5*b^5*(-2 + d)*d + 5*b^4*(-4 + d^2) + 5*b*(8 - 6*d + d^2) + 
              2*b^2*(8 - 6*d + 3*d^2)) + a^2*(-10*b^3*(-2 + d)^2*d + 
              15*b^5*(-2 + d)*d^2 - 5*(-2 + d)^2*(-4 + 3*d) + 
              5*b^4*d*(-12 + 4*d + d^2) - 5*b*(-32 + 40*d - 14*d^2 + d^3) + 
              2*b^2*(72 - 76*d + 6*d^2 + 13*d^3)))*LECb6*M)/
          (512*a*b^2*(-1 + d)^2*d*F^2*Pi^2))*A0[M^2] + 
       (gA*(g1*((5*(a^8*d*(-4 + d^2) + 8*b*(-1 + b^2)*d*(2 - 3*d + d^2) + 
                4*a^4*(-4 - 4*(-3 - 2*b + b^2)*d + (-9 - 8*b + 3*b^2)*d^2 + 
                  2*(1 + b)*d^3) - a^6*(-2 + d)*d*(-2*b - 5*(-2 + d) + 
                  b^2*(2 + d)) - 4*a^2*(-4 + 8*d - 3*d^2 + b*(4 - 18*d + 
                    22*d^2 - 6*d^3) + b^2*(-4 + 14*d - 11*d^2 + 2*d^3)))*
               deltahAqTo2)/(1536*a^2*b^2*(-1 + d)^2*d*F^2*Pi^2) + 
             (5*(8*(-1 + b)^2*b*(1 + b)*d*(2 - 3*d + d^2) + a^8*(-2 + d)*d*
                 (-2 + d + b*(2 + d)) - 8*a^4*(-2 + 3*d + 2*b^3*d + d^2 - 
                  d^3 - b^2*d*(2 - 3*d + d^2) + b*(2 - 5*d + 2*d^2)) + 
                a^6*d*(12 - 16*d + 5*d^2 - b^3*(-4 + d^2) - b^2*(8 - 6*d + 
                    d^2) + b*(24 - 26*d + 5*d^2)) - 4*a^2*(-(-2 + d)^2 + 
                  b^2*(8 - 24*d + 17*d^2 - 4*d^3) + b^3*(-4 + 2*d - 5*d^2 + 
                    2*d^3) + b*(-8 + 26*d - 23*d^2 + 6*d^3)))*LECb3*M)/
              (1536*a^3*b^2*(-1 + d)^2*d*F^2*Pi^2) + 
             (5*(16*b*(-1 + b^2)^2*d*(2 - d - 2*d^2 + d^3) + a^12*d*
                 (-16 - 4*d + 4*d^2 + d^3) + a^8*(-64 - 8*(4 - 9*b + 17*b^2 - 
                    2*b^3 + 2*b^4)*d - 4*(-27 + 9*b - 5*b^2 + b^4)*d^2 + 
                  4*(-10 - 4*b + 10*b^2 - b^3 + b^4)*d^3 + (1 + 8*b - 2*b^2 + 
                    b^4)*d^4) - 2*a^10*d*(-4 + d^2)*(-2*b - 2*(-5 + d) + 
                  b^2*(4 + d)) + 8*a^4*(8 + 6*d - 27*d^2 + 11*d^3 - 
                  2*b*(-2 + 6*d - 3*d^2 + d^3) - b^2*(4 - 8*d + 17*d^2 - 
                    6*d^3 + d^4) + 2*b^3*(4 + d - 6*d^2 - 2*d^3 + d^4) + 
                  b^4*(-8 - 2*d + 4*d^2 - d^3 + d^4)) - 16*a^2*(-(-2 + d)^2 + 
                  b^2*(-5 + d)*d^2 + b^4*(-2 + 2*d - 4*d^2 + d^3) + 
                  b*(-6 + d + 9*d^2 - 8*d^3 + 2*d^4) + b^3*(4 - 7*d - 3*d^2 - 
                    2*d^3 + 2*d^4)) - 2*a^6*(-32 + 40*d + 12*d^2 - 14*d^3 + 
                  d^4 + b^4*d*(-36 + 2*d + 12*d^2 + d^3) + 2*b^3*d*
                   (20 - 7*d - 7*d^2 + 2*d^3) + 2*b^2*(-32 + 29*d^2 - 
                    11*d^3 + d^4) - 2*b*(-16 + 18*d + 19*d^2 - 27*d^3 + 
                    6*d^4)))*LECb6*M)/(6144*a^3*b^2*(-1 + d)^2*d*(1 + d)*F^
                2*Pi^2)) - ((6 + 2*b*(-2 + d) - 8*d + a^2*(2 + (-1 + b)*d))*
             LECb4*M)/(64*a*(-1 + d)*F^2*Pi^2) - 
           ((2*(4 + 3*b*(-2 + d) - 7*d) + 3*a^2*(2 + (-1 + b)*d))*LECb5*M)/
            (128*a*(-1 + d)*F^2*Pi^2)) + 
         gA^2*(((-2*(1 + b)*(b*(-2 + d) - d) + a^4*d + a^2*(-4 - 
                (-1 + 2*b + b^2)*d))*deltahAqTo2)/(64*(a^2 - (1 + b)^2)*
             (-1 + d)*F^2*Pi^2) - ((a^4 - a^2*(3 + 2*b + b^2) - 
              2*(1 + b)*(b*(-2 + d) - d))*LECb3*M)/(32*a*(a^2 - (1 + b)^2)*
             (-1 + d)*F^2*Pi^2) - ((a^8*d*(2 + d) + a^4*(8 + 
                2*(-1 + 7*b + 8*b^2 + b^3 + b^4)*d + (1 - 6*b - 6*b^2 + 
                  2*b^3 + b^4)*d^2) - 2*a^6*d*(6 - 2*d + b*(1 + d) + 
                b^2*(2 + d)) + 4*(1 + b)^2*(2 - d + 3*d^2 + 
                b*(-2 + 8*d - 4*d^2) + b^2*(2 - 3*d + d^2)) + 
              2*a^2*(-8 - 6*b^3*d + b^4*(-4 + d)*d - d^2 - 2*b*(2 + d) - 
                4*b^2*(2 - 3*d + 2*d^2)))*LECb6*M)/(256*a*(a^2 - (1 + b)^2)*
             (-1 + d)*d*F^2*Pi^2)) + 
         hA^2*(-((2*a^10*(2 + b - d)*d - (-1 + b)^3*b^3*(1 + b)^5*(-2 + d)*
                d^2 - a^8*d*(b*(22 - 8*d) + b^2*(20 - 6*d) - 6*(-2 + d) + 
                 b^3*(10 - 4*d + d^2)) + 2*a^2*(-1 + b)*b^3*(1 + b)^3*d*
                (-(b*(-4 + d^2)) + 3*(2 - 3*d + d^2) + b^2*(4 - 9*d + 
                   4*d^2)) - 2*a^6*(3*(-2 + d)*d + b*d*(-19 + 8*d) + 
                 2*b^2*(-4 - 8*d + 3*d^2) + b^4*d*(-18 + d + 3*d^2) + 
                 b^5*d*(-3 - 5*d + 4*d^2) + b^3*(-4 - 20*d + 5*d^2 + d^3)) + 
               2*a^4*(1 + b)*(b^2*(-8 + d) + (-2 + d)*d + b*d*(-7 + 3*d) + 
                 b^5*d*(-19 + 14*d - 4*d^2) + b^6*d*(-3 + d + d^2) + 
                 b^4*(-4 - 4*d - 2*d^2 + 3*d^3) + b^3*(-12 + 14*d - 13*d^2 + 
                   4*d^3)))*deltahAqTo2)/(256*a^4*b^5*(a^2 - (1 + b)^2)*
             (-1 + d)^2*d*F^2*Pi^2) + ((2*a^14*d*(-4 + d^2) + 
              3*(-1 + b)^4*b^5*(1 + b)^5*d^2*(-2 - d + d^2) + 
              2*a^12*(-2 + d)*d*(b^2*(-4 + d) - 4*b*(1 + d) - 5*(2 + d)) - 
              6*a^2*(-1 + b)^2*b^5*(1 + b)^3*d*(1 + d)*(-(b*(-4 + d^2)) + 
                3*(2 - 3*d + d^2) + b^2*(4 - 9*d + 4*d^2)) - 
              2*a^10*(-10*d*(-4 + d^2) - 16*b*d*(-2 - d + d^2) + 
                3*b^4*d*(-1 - 7*d + 4*d^2) + b^3*d*(-13 - 8*d + 5*d^2) + 
                b^2*(16 + 10*d - 15*d^2 + 3*d^3)) + a^8*(-20*d*(-4 + d^2) - 
                48*b*d*(-2 - d + d^2) + 6*b^4*d*(-29 - 4*d + 7*d^2) + 
                6*b^2*(16 - 6*d - 3*d^2 + d^3) - b^5*d*(146 + 72*d - 71*d^2 + 
                  3*d^3) + b^6*d*(-22 - 54*d + 31*d^2 + 3*d^3) + 
                2*b^3*(32 - 47*d - 52*d^2 + 27*d^3)) + 2*a^6*(
                5*d*(-4 + d^2) + 16*b*d*(-2 - d + d^2) + b^3*(-64 + 55*d + 
                  80*d^2 - 39*d^3) + b^4*(-8 + 97*d + 29*d^2 - 22*d^3) + 
                b^7*d*(51 + 29*d - 25*d^2 - 3*d^3) - b^2*(48 - 34*d + 3*d^2 + 
                  d^3) + b^8*d*(13 - 16*d^2 + 12*d^3) + 2*b^6*(14 + 65*d + 
                  d^2 - 11*d^3 - 3*d^4) - b^5*(-68 - 72*d + d^2 + 8*d^3 + 
                  3*d^4)) - 2*a^4*(1 + b)*(d*(-4 + d^2) + b*d*(-4 - 4*d + 
                  3*d^2) + b^8*d*(-22 + 5*d + 15*d^2 - 15*d^3) + 
                b^3*(-16 + 3*d + 35*d^2 - 14*d^3) + b^2*(-16 + 18*d + d^2 - 
                  3*d^3) + 3*b^9*d*(-1 + d^2 + d^3) + b^4*(8 + 10*d + 3*d^2 + 
                  d^3) + b^5*(44 - 21*d - 18*d^2 + 35*d^3 - 12*d^4) + 
                b^6*(48 + 18*d - 17*d^2 - 14*d^3 + 3*d^4) + 3*b^7*
                 (4 + 23*d - 7*d^2 - 9*d^3 + 7*d^4)))*LECb3*M)/
            (768*a^5*b^7*(a^2 - (1 + b)^2)*(-1 + d)^2*d*(1 + d)*F^2*Pi^2) - 
           ((-4*a^16*d*(-4 - 4*b + d^2) + (-1 + b)^5*b^5*(1 + b)^7*d*(-4 - 
                4*d + d^2 + d^3) - a^2*(-1 + b)^3*b^5*(1 + b)^5*(1 + d)*(16 - 
                4*(6 - 2*b + 3*b^2)*d + (6 - 10*b^2)*d^2 + (1 - 2*b + 9*b^2)*
                 d^3) + 2*a^14*d*(5*b^3*(-7 + d) + 10*(-4 + d^2) + 
                8*b*(-7 - d + d^2) + b^2*(-30 + d + d^2)) + 2*a^4*(-1 + b)*b^
                5*(1 + b)^3*(1 + d)*(8*b*(-2 + d) - (-2 + d)^2*(-4 + 5*d) + 
                b^2*(8 + 10*d - 6*d^2) + 4*b^3*d*(5 + d - 2*d^2) + 
                b^4*d*(6 - 38*d + 21*d^2)) + 4*a^12*(-10*d*(-4 + d^2) - 
                8*b*d*(-9 - 2*d + 2*d^2) + 2*b^4*d*(8 - 4*d + 3*d^2) + 
                b^2*(16 + 38*d + 7*d^2 - 3*d^3) + b^5*d*(32 - 11*d - 2*d^2 + 
                  d^3) + b^3*(16 + 27*d - 3*d^2 + 2*d^3)) + 
              a^10*(40*d*(-4 + d^2) + 32*b*d*(-11 - 3*d + 3*d^2) + 
                24*b^2*(-8 - 4*d - 4*d^2 + d^3) + 8*b^6*d*(-1 + 7*d - 5*d^2 + 
                  2*d^3) - 8*b^3*(40 - 16*d - 11*d^2 + 9*d^3) - 
                4*b^4*(28 - 48*d - 7*d^2 + 15*d^3) + b^7*d*(-100 + 46*d + 
                  d^2 + 15*d^3) + b^5*(-168 + 324*d + 86*d^2 - 113*d^3 + 
                  5*d^4)) - a^8*(20*d*(-4 + d^2) + 16*b*d*(-13 - 4*d + 
                  4*d^2) + 2*b^8*d*(-28 + 28*d + 21*d^2 - 5*d^3) + 
                4*b^2*(-48 + 6*d - 25*d^2 + 5*d^3) + b^5*d*(452 + 40*d - 
                  111*d^2 + 13*d^3) - 8*b^4*(32 - 38*d - 29*d^2 + 14*d^3) + 
                b^9*d*(-40 + 32*d + 7*d^2 + 15*d^3) - 4*b^3*(112 - 75*d - 
                  45*d^2 + 30*d^3) + 2*b^6*(-24 + 280*d + 50*d^2 - 77*d^3 + 
                  9*d^4) - 4*b^7*(32 - 94*d - 13*d^2 + 10*d^3 + 9*d^4)) - 
              2*a^6*(1 + b)*(2*b*d*(8 + 4*d - 3*d^2) - 2*d*(-4 + d^2) + 
                b^2*(32 - 30*d + 9*d^2 + 3*d^3) + b^4*(8 + 13*d - 62*d^2 + 
                  13*d^3) + b^10*d*(17 - 33*d - 23*d^2 + 19*d^3) + 
                b^9*d*(53 - 8*d - 42*d^2 + 21*d^3) + b^3*(64 - 37*d - 
                  56*d^2 + 25*d^3) + b^5*(-68 - 11*d + 36*d^2 - 18*d^3 + 
                  3*d^4) + b^6*(-68 - 25*d - 12*d^2 + 10*d^3 + 5*d^4) - 
                b^8*(-12 + 31*d - 50*d^2 + d^3 + 8*d^4) - b^7*(28 + 101*d + 
                  12*d^2 - 57*d^3 + 24*d^4)))*LECb6*M)/(1536*a^7*b^7*
             (a^2 - (1 + b)^2)*(-1 + d)^2*d*(1 + d)*F^2*Pi^2)) + 
         hA*((((-1 + a^2 + a^4 - a^6)*d + 2*(-1 + a^4)*b*d + 2*b^5*d + 
              b^6*d - 4*b^3*(-1 + d + a^2*d) + b^2*(-4 + 2*a^2*(-2 + d) + 
                3*d + 3*a^4*d) + b^4*(4 - 3*(1 + a^2)*d))*LECc2*M)/
            (128*a*b^3*(-1 + d)*d*F^2*Pi^2) - 
           (((-1 + a^2)^2*d - 2*(-1 + a^2)*b*d + 2*b^3*d + b^4*d - 
              2*b^2*(-2 + d + a^2*d))*LECc3*M)/(64*a*b^3*(-1 + d)*d*F^2*
             Pi^2) + (((-1 + a^2)^2*d - 2*(-1 + a^2)*b*d + 2*b^3*d + b^4*d - 
              2*b^2*(-2 + d + a^2*d))*LECc4*M)/(128*a*b^3*(-1 + d)*d*F^2*
             Pi^2)))*A0[M^2/a^2] + 
       (hA^2*(-(((-1 + b)^3*(1 + b)^5*(-2 + d)*d^2 + 2*a^10*(-2 + d)*d*
                (1 + b*d) + a^8*d*(8 - 2*d - 6*b^3*(-2 + d)*d - d^2 + 
                 b^2*(12 + 10*d - 8*d^2) + b*(16 + 4*d - 6*d^2)) - 2*a^2*
                (-1 + b)*(1 + b)^3*d*(2 - 5*d + 2*d^2 - b*(-4 + d^2) + 
                 b^2*(8 - 13*d + 5*d^2)) - 2*a^4*(1 + b)*(b*(-2 + d)^2*d + 
                 b^6*(-2 + d)*d^2 + b^4*d*(-18 + 15*d - 4*d^2) - 
                 b^2*(8 - 2*d + d^2) + d*(4 - 8*d + 3*d^2) + b^5*d*
                  (-2 - 5*d + 3*d^2) + b^3*(-8 - 10*d + 9*d^2)) + 2*a^6*
                (2*(-2 + d)*d^2 + 3*b^5*(-2 + d)*d^2 + 4*b*d*(-2 - d + d^2) + 
                 2*b^3*d*(-14 + 4*d + d^2) + b^4*d*(-6 - 13*d + 8*d^2) + 
                 b^2*(-8 - 16*d + 5*d^2 + d^3)))*deltahAqTo2)/
            (256*a^4*b^2*(a^2 - (1 + b)^2)*(-1 + d)^2*d*F^2*Pi^2) + 
           ((-3*(-1 + b)^4*(1 + b)^5*(-2 + d)*d^2 + a^14*d*(-4 + d^2) - 
              a^12*(-2 + d)*d*(10 + d + 4*b*(1 + d) + 5*b^2*(2 + d)) + 
              6*a^2*(-1 + b)^2*(1 + b)^3*d*(2 - 5*d + 2*d^2 - b*(-4 + d^2) + 
                b^2*(8 - 13*d + 5*d^2)) + 2*a^10*(5*b^4*d*(-4 + d^2) - 
                d*(22 - 13*d + d^2) + 8*b^3*d*(-2 - d + d^2) + 
                3*b*d*(-6 + d + d^2) - b^2*(8 + 26*d - 16*d^2 + d^3)) - 
              a^4*(1 + b)*(b*d*(4 + 16*d - 9*d^2) + b^9*d*(-4 + d^2) + 
                b^8*d*(-4 - 4*d + 3*d^2) + d*(28 - 52*d + 19*d^2) + 
                2*b^3*(-24 - 18*d + 22*d^2 + d^3) - 4*b^7*(4 - 3*d - 3*d^2 + 
                  2*d^3) - 4*b^4*(8 - 12*d + 5*d^2 + 3*d^3) - 
                2*b^2*(16 + 32*d - 21*d^2 + 4*d^3) - 2*b^6*(8 + 8*d - 
                  29*d^2 + 13*d^3) + 2*b^5*(-8 + 32*d - 48*d^2 + 19*d^3)) + 
              a^8*(b^2*(48 + 32*d - 22*d^2) + b*d*(88 - 30*d - 7*d^2) - 
                10*b^6*d*(-4 + d^2) - 24*b^5*d*(-2 - d + d^2) - 
                d*(-40 + 18*d + d^2) + 12*b^4*(4 + 3*d - 4*d^2 + d^3) + 
                b^3*(32 + 76*d - 82*d^2 + 22*d^3)) + a^6*(5*b^8*d*
                 (-4 + d^2) + 16*b^7*d*(-2 - d + d^2) + 4*b*d*(-16 + 2*d + 
                  3*d^2) + d*(4 - 28*d + 13*d^2) + b^6*(-48 + 4*d + 32*d^2 - 
                  14*d^3) + 2*b^3*(-40 - 4*d + d^2 + 3*d^3) + 
                2*b^4*(-40 + 30*d - 21*d^2 + 7*d^3) - 2*b^2*(32 + 54*d - 
                  45*d^2 + 11*d^3) - 2*b^5*(32 + 22*d - 73*d^2 + 31*d^3)))*
             LECb3*M)/(768*a^5*b^2*(a^2 - (1 + b)^2)*(-1 + d)^2*d*F^2*Pi^2) + 
           (((-1 + b)^5*(1 + b)^7*d*(-4 + d^2) + 2*a^16*(-2 + d)*d*(2 + 
                b*(2 + d)) - 2*a^14*d*(3*(-2 + d) + 5*b^3*(-4 + d^2) - 
                2*b*(14 - 9*d + d^2) + b^2*(-28 + 6*d + 4*d^2)) + 
              4*a^12*(-((-2 + d)*d^2) - 2*b^2*(-2 + d)^2*(1 + 3*d) + 
                5*b^5*d*(-4 + d^2) - 2*b*d*(6 - 7*d + 2*d^2) + 2*b^4*d*
                 (-18 + d + 4*d^2) - 2*b^3*(4 + 21*d - 15*d^2 + 2*d^3)) - 
              a^2*(-1 + b)^3*(1 + b)^5*(-2*b*d*(-4 + d^2) - 
                d*(16 - 10*d + d^2) + b^2*(16 - 20*d - 14*d^2 + 11*d^3)) + 
              a^10*(8*b^6*d*(22 + d - 6*d^2) - 20*b^7*d*(-4 + d^2) + 
                12*b*d*(2 - 3*d + d^2) + b^2*d*(-8 - 30*d + 9*d^2) + 
                d*(-8 - 18*d + 11*d^2) + 24*b^5*(4 + 7*d - 6*d^2 + d^3) + 
                8*b^3*(20 - 24*d + d^2 + 3*d^3) + 4*b^4*(40 + 14*d - 65*d^2 + 
                  26*d^3)) + 2*a^4*(-1 + b)*(1 + b)^3*(-5*(-2 + d)^2*d + 
                2*b*(-2 + d)*d^2 - 2*b^2*(-8 + 17*d - 17*d^2 + 5*d^3) - 
                2*b^3*(8 - 14*d - 4*d^2 + 5*d^3) + b^4*(8 + 34*d - 74*d^2 + 
                  31*d^3)) - 2*a^6*(1 + b)*(b^10*d*(-4 + d^2) + 
                b*d*(2 - 3*d + d^2) + b^9*d*(-8 - 2*d + 3*d^2) + 
                d*(26 - 23*d + 5*d^2) + b^7*(-32 + 10*d + 43*d^2 - 23*d^3) + 
                b^3*(8 - 132*d + 99*d^2 - 17*d^3) + b^8*(-16 + 8*d + 8*d^2 - 
                  5*d^3) + b^4*(8 - 40*d + 17*d^2 - 4*d^3) - 
                b^2*(24 + 60*d - 37*d^2 + 8*d^3) + b^6*(-32 + 54*d - 39*d^2 + 
                  11*d^3) + b^5*(-24 + 128*d - 169*d^2 + 52*d^3)) + 
              a^8*(16*b*(-2 + d)*d + d*(28 - 4*d - 5*d^2) + 10*b^9*d*
                 (-4 + d^2) - 4*b^2*d*(45 - 27*d + 4*d^2) + 4*b^8*d*
                 (-26 - 3*d + 8*d^2) - 8*b^7*(12 + 7*d - 9*d^2 + 2*d^3) - 
                8*b^5*(36 - 46*d + 7*d^2 + 4*d^3) - 2*b^3*(-16 + 80*d - 
                  56*d^2 + 17*d^3) - 8*b^6*(28 - 4*d - 35*d^2 + 17*d^3) + 
                b^4*(-176 + 416*d - 324*d^2 + 69*d^3)))*LECb6*M)/
            (1536*a^7*b^2*(a^2 - (1 + b)^2)*(-1 + d)^2*d*F^2*Pi^2)) + 
         g1*gA*((-5*(-2*a^4*b^2*(-4 + d)*d + a^6*(-2 + d)*d + 
              4*b^3*(-1 + b^2)*d*(2 - 3*d + d^2) + 4*a^2*b^3*(
                d*(2 - 3*d + d^2) + b*(-2 + 2*d - 3*d^2 + d^3)))*deltahAqTo2)/
            (768*a^2*b^4*(-1 + d)^2*d*F^2*Pi^2) + 
           (5*(-2*a^4*b^2*(1 + b)*(-4 + d)*d + a^6*(1 + b)*(-2 + d)*d - 
              4*(-1 + b)^2*b^3*(1 + b)*d*(2 - 3*d + d^2) + 4*a^2*b^3*(-2*b + 
                d*(2 - 3*d + d^2) + b^2*(-2 + 2*d - 3*d^2 + d^3)))*LECb3*M)/
            (768*a^3*b^4*(-1 + d)^2*d*F^2*Pi^2) + 
           (5*(a^10*d*(-4 + d^2) - 4*b^5*(-1 + b^2)^2*d*(2 - d - 2*d^2 + 
                d^3) - a^8*d*(-4 - 2*b*(-2 + d) + d^2 + b^2*(-20 + 2*d + 
                  d^2)) + 2*a^6*b^2*(b*d*(9 - 7*d + 2*d^2) + 
                d*(-12 - d + 2*d^2) + b^2*(-8 - 5*d + 7*d^2 - 4*d^3 + d^4)) + 
              4*a^2*b^6*(-8 + b^2*(-2 + d)*(-1 + d)^2 + d - 2*d^2 + d^3 + 
                2*b*(1 - 3*d + d^2 - 5*d^3 + 2*d^4)) + 2*a^4*b^4*(8 + 12*d + 
                5*d^2 - d^4 + 2*b*(-4 + 4*d + 4*d^2 - 3*d^3 + d^4) + 
                b^2*(8 - 2*d - 3*d^2 - 12*d^3 + 5*d^4)))*LECb6*M)/
            (1536*a^3*b^6*(-1 + d)^2*d*(1 + d)*F^2*Pi^2)) + 
         g1^2*((5*(a^10*d*(b^4*(-2 + d)^3*(1 + d) - 4*(-2 + d)^2*(2 + d) + 
                b^5*(16 + 12*d - 8*d^2 - 3*d^3 + d^4)) - 
              a^8*d*(-8*b*(-2 + d)^2*(1 + d) + b^4*(-2 + d)^3*(1 + d) - 
                8*(-2 + d)^2*(2 + d) - 8*b^2*(24 - 14*d - d^2 + d^3) + 
                5*b^7*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + b^5*(64 + 44*d - 
                  36*d^2 - 11*d^3 + 5*d^4) + b^6*(-8 + 60*d + 18*d^2 - 
                  41*d^3 + 9*d^4)) + 2*a^6*(-4*b*(-2 + d)^2*d*(1 + d) - 
                2*(-2 + d)^2*d*(2 + d) - 4*b^3*d*(14 + 3*d - 9*d^2 + 2*d^3) - 
                2*b^2*d*(76 - 32*d - 13*d^2 + 5*d^3) + b^5*d*(80 + 8*d - 
                  54*d^2 + 17*d^3 - d^4) + 5*b^9*d*(16 + 12*d - 8*d^2 - 
                  3*d^3 + d^4) + b^8*d*(24 + 100*d + 6*d^2 - 57*d^3 + 
                  13*d^4) + 2*b^6*(-8 + 50*d + 27*d^2 - 33*d^3 + 2*d^5) + 
                b^7*(32 + 96*d + 26*d^2 - 46*d^3 - 4*d^4 + 4*d^5) - 
                b^4*(64 + 48*d - 128*d^2 + 86*d^3 - 31*d^4 + 5*d^5)) - 
              2*a^4*b^2*(2*d*(-44 + 20*d + 7*d^2 - 3*d^3) - 4*b*d*
                 (22 + 3*d - 15*d^2 + 4*d^3) + 5*b^9*d*(16 + 12*d - 8*d^2 - 
                  3*d^3 + d^4) + b^8*d*(56 + 140*d - 6*d^2 - 73*d^3 + 
                  17*d^4) + b^6*(16 + 308*d - 90*d^2 - 216*d^3 + 143*d^4 - 
                  23*d^5) + b^5*(64 + 224*d - 114*d^2 - 140*d^3 + 113*d^4 - 
                  21*d^5) + b^3*(-64 + 216*d + 12*d^2 - 170*d^3 + 85*d^4 - 
                  13*d^5) - 3*b^7*(-32 - 32*d + 18*d^2 + 10*d^3 - 7*d^4 + 
                  d^5) + b^4*(-112 + 364*d + 130*d^2 - 164*d^3 + 9*d^4 + 
                  7*d^5) - b^2*(128 - 104*d + 48*d^2 + 20*d^3 - 35*d^4 + 
                  9*d^5)) - b^4*(1 + b)*((-2 + d)^2*d*(2 + 3*d + d^2) + 
                2*b*(-2 + d)^2*d*(-1 + d + 2*d^2) + b^10*d*(16 + 12*d - 
                  8*d^2 - 3*d^3 + d^4) + 2*b^9*d*(4 + 16*d + d^2 - 9*d^3 + 
                  2*d^4) + b^8*(64 - 8*d - 112*d^2 + 14*d^3 + 43*d^4 - 
                  11*d^5) - 2*b^4*(-240 + 120*d - 54*d^2 - 92*d^3 + 37*d^4 + 
                  3*d^5) + b^2*(-160 + 120*d - 104*d^2 + 132*d^3 - 55*d^4 + 
                  5*d^5) + 8*b^5*(52 - 24*d - 16*d^2 + 79*d^3 - 46*d^4 + 
                  7*d^5) - 4*b^7*(-8 - 50*d + 68*d^2 + 41*d^3 - 57*d^4 + 
                  12*d^5) - 4*b^3*(8 + 18*d - 32*d^2 + 47*d^3 - 43*d^4 + 
                  12*d^5) + 2*b^6*(16 - 76*d + 62*d^2 + 50*d^3 - 83*d^4 + 
                  21*d^5)) + a^2*b^4*(-128 - 24*d + 36*d^2 - 30*d^3 + 
                31*d^4 - 7*d^5 + 5*b^9*d*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + 
                b^8*d*(88 + 180*d - 18*d^2 - 89*d^3 + 21*d^4) + 
                b^5*(192 + 336*d - 392*d^2 - 236*d^3 + 254*d^4 - 46*d^5) - 
                4*b^7*(-48 - 16*d + 49*d^2 - 3*d^3 - 16*d^4 + 4*d^5) + 
                4*b^2*(-24 + 134*d - 51*d^2 + 43*d^3 - 30*d^4 + 6*d^5) + 
                4*b^3*(64 + 128*d + 55*d^2 - 31*d^3 - 16*d^4 + 6*d^5) - 
                b*(128 + 48*d + 28*d^2 + 28*d^3 - 65*d^4 + 15*d^5) - 
                4*b^6*(-40 - 150*d + 167*d^2 + 111*d^3 - 138*d^4 + 28*d^5) + 
                2*b^4*(240 + 208*d - 96*d^2 + 256*d^3 - 211*d^4 + 45*d^5)))*
             deltahAqTo2)/(9216*b^8*(-a^2 + (1 + b)^2)*(-1 + d)^3*d*(1 + d)*
             F^2*Pi^2) - (5*(a^10*d*(-8*(-2 + d)^2 - b^3*(-2 + d)^3*(1 + d) - 
                2*b^4*(12 + 4*d - 7*d^2 + d^3) + b^5*(16 + 12*d - 8*d^2 - 
                  3*d^3 + d^4)) + a^8*d*(16*(-2 + d)^2 + 64*b^2*(-2 + d)^2 + 
                b^3*(-2 + d)^3*(1 + d) + 2*b^5*(-2 + d)^2*(-9 - 7*d + 
                  2*d^2) + b^6*(88 - 58*d^2 + 26*d^3 - 4*d^4) - 
                5*b^7*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + b^4*(72 + 40*d - 
                  42*d^2 - 6*d^3 + 4*d^4)) + 2*a^6*(-4*(-2 + d)^2*d + 
                4*b^2*d*(-38 + 39*d - 12*d^2 + d^3) + b^3*d*(-32 + 12*d + 
                  28*d^2 - 15*d^3 + d^4) + 4*b^6*(-12 + d + 7*d^2 - 5*d^3 + 
                  d^4) + 5*b^9*d*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + 
                2*b^8*d*(-28 + 20*d + 23*d^2 - 21*d^3 + 4*d^4) - 
                2*b^4*(32 + 164*d - 116*d^2 - 7*d^3 + 7*d^4) + 
                b^7*(32 + 72*d - 74*d^2 - 52*d^3 + 53*d^4 - 9*d^5) + 
                b^5*(16 - 20*d - 46*d^2 + 12*d^3 + 17*d^4 - 5*d^5)) - 
              2*a^4*b^2*(b*(-2 + d)^2*d*(-8 - 7*d + d^2) + 4*d*(-22 + 23*d - 
                  8*d^2 + d^3) + 5*b^9*d*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + 
                2*b^8*d*(-12 + 40*d + 17*d^2 - 29*d^3 + 6*d^4) + 
                b^7*(96 + 40*d - 194*d^2 - 24*d^3 + 94*d^4 - 20*d^5) + 
                2*b^5*(24 - 42*d - 12*d^2 + 38*d^3 - 15*d^4 + d^5) + 
                2*b^3*(-8 - 118*d - 3*d^2 + 82*d^3 - 23*d^4 + 2*d^5) + 
                2*b^2*(-64 + 24*d - 42*d^2 + 63*d^3 - 21*d^4 + 2*d^5) + 
                2*b^4*(-152 - 62*d + 22*d^2 + 65*d^3 - 41*d^4 + 6*d^5) - 
                2*b^6*(40 - 106*d + 18*d^2 + 93*d^3 - 61*d^4 + 10*d^5)) - 
              b^3*(1 + b)*(-((-2 + d)^2*d*(2 + 3*d + d^2)) - b*(-2 + d)^2*d*
                 (-4 - d + 3*d^2) + 2*b^4*d*(20 + 26*d - 282*d^2 + 235*d^3 - 
                  53*d^4) + b^11*d*(16 + 12*d - 8*d^2 - 3*d^3 + d^4) + 
                b^10*d*(-8 + 20*d + 10*d^2 - 15*d^3 + 3*d^4) + 2*b^7*d*
                 (-176 + 198*d + 132*d^2 - 197*d^3 + 45*d^4) + 
                b^5*(-192 + 80*d + 44*d^2 - 832*d^3 + 486*d^4 - 62*d^5) + 
                b^9*(64 - 16*d - 144*d^2 + 12*d^3 + 61*d^4 - 15*d^5) + 
                b^2*(-32 + 72*d^2 - 14*d^3 - 39*d^4 + 15*d^5) + 
                2*b^6*(-96 + 44*d - 214*d^2 + 114*d^3 - 77*d^4 + 31*d^5) - 
                b^8*(32 - 208*d + 160*d^2 + 178*d^3 - 185*d^4 + 37*d^5) + 
                b^3*(-128 + 192*d - 232*d^2 + 320*d^3 - 227*d^4 + 53*d^5)) + 
              a^2*b^3*(-((-2 + d)^2*d*(10 + 11*d + d^2)) - 2*b*(-2 + d)^2*
                 (16 + 21*d + 5*d^2) + 5*b^10*d*(16 + 12*d - 8*d^2 - 3*d^3 + 
                  d^4) + 2*b^9*d*(4 + 60*d + 11*d^2 - 37*d^3 + 8*d^4) + 
                b^8*(192 - 24*d - 376*d^2 + 30*d^3 + 153*d^4 - 37*d^5) + 
                8*b^3*(-36 + 43*d - 101*d^2 + 75*d^3 - 29*d^4 + 4*d^5) - 
                8*b^7*(4 - 67*d + 59*d^2 + 57*d^3 - 61*d^4 + 12*d^5) + 
                b^2*(-96 - 104*d + 144*d^2 + 40*d^3 - 87*d^4 + 25*d^5) + 
                4*b^5*(-136 + 4*d - 118*d^2 + 151*d^3 - 131*d^4 + 36*d^5) + 
                b^6*(32 - 264*d + 276*d^2 + 208*d^3 - 298*d^4 + 66*d^5) - 
                2*b^4*(208 + 274*d^2 + 134*d^3 - 271*d^4 + 77*d^5)))*LECb3*M)/
            (9216*a*b^7*(a^2 - (1 + b)^2)*(-1 + d)^3*d*(1 + d)*F^2*Pi^2) + 
           (5*(3*a^16*(-2 + d)^2*d*(8 + 6*d + d^2) - 32*(-1 + b)^2*b^11*
               (1 + b)^3*(-2 + d)^2*d*(-6 - 7*d + d^3) + a^14*d*(
                -6*b*(-4 + d^2)^2 + b^6*(-2 + d)^3*(2 + 3*d + d^2) - 
                9*(-2 + d)^2*(8 + 6*d + d^2) + b^7*(2 + d)^2*(8 + 2*d - 
                  5*d^2 + d^3) + b^2*(-736 + 216*d + 212*d^2 - 54*d^3 - 
                  7*d^4)) + a^12*(12*b*d*(-4 + d^2)^2 + 9*(-2 + d)^2*d*
                 (8 + 6*d + d^2) - 6*b^9*d*(2 + d)^2*(8 + 2*d - 5*d^2 + 
                  d^3) - 4*b^7*d*(2 + d)^2*(6 + d - 4*d^2 + d^3) + 
                8*b^3*d*(88 - 12*d - 30*d^2 + 3*d^3 + 2*d^4) + 12*b^2*d*
                 (152 - 36*d - 46*d^2 + 9*d^3 + 2*d^4) - 2*b^8*d*
                 (-16 + 56*d + 56*d^2 - 34*d^3 - 13*d^4 + 5*d^5) + 
                b^4*(384 + 1504*d - 824*d^2 - 292*d^3 + 166*d^4 - 21*d^5 + 
                  4*d^6)) + a^10*(-6*b*d*(-4 + d^2)^2 - 3*(-2 + d)^2*d*
                 (8 + 6*d + d^2) + 15*b^11*d*(2 + d)^2*(8 + 2*d - 5*d^2 + 
                  d^3) - b^7*(-2 + d)^2*d*(-48 - 58*d - 3*d^2 + 7*d^3) - 
                9*b^2*d*(192 - 40*d - 60*d^2 + 10*d^3 + 3*d^4) - 
                4*b^3*d*(304 - 120*d^2 + 11*d^4) + 5*b^10*d*(16 + 112*d + 
                  64*d^2 - 56*d^3 - 17*d^4 + 7*d^5) + 4*b^8*(-16 + 92*d + 
                  76*d^2 - 59*d^3 - 18*d^4 + 9*d^5) + b^4*(-1152 - 1984*d + 
                  952*d^2 + 436*d^3 - 118*d^4 + 15*d^5 - 12*d^6) + 
                4*b^9*(32 + 104*d + 62*d^2 - 35*d^3 - 24*d^4 + 3*d^5 + 
                  2*d^6) - 2*b^5*(192 + 752*d - 496*d^2 - 104*d^3 + 96*d^4 - 
                  21*d^5 + 4*d^6) + b^6*(-1408 - 720*d + 1416*d^2 + 332*d^3 - 
                  266*d^4 - 20*d^5 + 9*d^6)) - 2*a^8*b^2*(10*b^11*d*(2 + d)^2*
                 (8 + 2*d - 5*d^2 + d^3) + d*(-320 + 72*d + 100*d^2 - 
                  18*d^3 - 5*d^4) - 2*b*d*(176 - 72*d^2 + 7*d^4) + 
                10*b^10*d*(16 + 56*d + 24*d^2 - 26*d^3 - 7*d^4 + 3*d^5) - 
                8*b^8*d*(-96 - 14*d + 89*d^2 - 14*d^3 - 17*d^4 + 4*d^5) + 
                b^7*(64 + 448*d - 56*d^2 - 428*d^3 + 120*d^4 + 82*d^5 - 
                  26*d^6) + b^6*(-704 + 240*d - 128*d^2 + 228*d^3 + 82*d^4 - 
                  21*d^5 - 12*d^6) + b^2*(-576 - 608*d + 152*d^2 + 172*d^3 + 
                  22*d^4 - 5*d^5 - 6*d^6) - 4*b^9*(-64 - 88*d + 16*d^2 + 
                  40*d^3 - 7*d^4 - 6*d^5 + d^6) + 2*b^5*(-320 - 400*d + 
                  416*d^2 + 180*d^3 - 74*d^4 - 11*d^5 + 2*d^6) - 
                4*b^3*(96 + 136*d - 52*d^2 - 18*d^3 - d^4 - 4*d^5 + 2*d^6) + 
                b^4*(-1344 + 464*d + 776*d^2 + 160*d^3 - 138*d^4 - 51*d^5 + 
                  16*d^6)) + a^6*b^4*(15*b^11*d*(2 + d)^2*(8 + 2*d - 5*d^2 + 
                  d^3) + 5*b^10*d*(80 + 224*d + 80*d^2 - 100*d^3 - 25*d^4 + 
                  11*d^5) + b^7*(256 + 1312*d - 432*d^2 - 1424*d^3 + 
                  420*d^4 + 274*d^5 - 82*d^6) - 8*b*(48 + 160*d - 20*d^2 - 
                  44*d^3 - 2*d^4 + d^5 + d^6) - 4*(96 + 208*d - 56*d^2 - 
                  56*d^3 + 4*d^4 + d^5 + d^6) + 16*b^5*(-80 - 128*d - 
                  160*d^2 + 130*d^3 + 30*d^4 - 26*d^5 + 3*d^6) - 
                8*b^9*(-96 - 72*d + 94*d^2 + 45*d^3 - 38*d^4 - 9*d^5 + 
                  4*d^6) - 2*b^6*(160 + 544*d + 1672*d^2 - 596*d^3 - 
                  216*d^4 + 67*d^5 + 7*d^6) - 24*b^8*(-16 - 100*d + 48*d^2 + 
                  119*d^3 - 46*d^4 - 25*d^5 + 8*d^6) - 4*b^4*(128 - 72*d + 
                  276*d^2 - 240*d^3 - 48*d^4 - 3*d^5 + 13*d^6) + 
                b^3*(-1792 + 2272*d + 760*d^2 - 156*d^3 - 114*d^4 - 67*d^5 + 
                  27*d^6) + b^2*(-2304 + 2416*d + 16*d^2 - 32*d^3 + 52*d^4 - 
                  125*d^5 + 31*d^6)) - 2*a^4*b^6*(3*b^11*d*(2 + d)^2*
                 (8 + 2*d - 5*d^2 + d^3) + b^10*d*(112 + 280*d + 88*d^2 - 
                  122*d^3 - 29*d^4 + 13*d^5) + b^2*(384 + 288*d - 56*d^2 + 
                  28*d^3 - 110*d^4 + 95*d^5 - 23*d^6) + b^7*(64 + 352*d - 
                  184*d^2 - 484*d^3 + 96*d^4 + 90*d^5 - 18*d^6) + 
                2*b*(-320 - 72*d + 84*d^2 + 58*d^3 - 5*d^4 - 10*d^5 + d^6) + 
                4*(-128 + 32*d + 4*d^2 + 16*d^3 + 3*d^4 - 6*d^5 + d^6) - 
                4*b^4*(176 + 64*d + 448*d^2 - 16*d^3 - 99*d^4 + 18*d^5 + 
                  3*d^6) + 4*b^5*(-208 - 408*d - 580*d^2 + 250*d^3 + 10*d^4 - 
                  25*d^5 + 7*d^6) - 2*b^9*(-128 - 56*d + 172*d^2 + 50*d^3 - 
                  69*d^4 - 12*d^5 + 7*d^6) - 8*b^8*(-32 - 104*d + 110*d^2 + 
                  149*d^3 - 78*d^4 - 33*d^5 + 12*d^6) + b^3*(576 + 736*d - 
                  864*d^2 + 280*d^3 + 114*d^4 - 119*d^5 + 15*d^6) + 
                2*b^6*(-160 - 712*d - 624*d^2 + 666*d^3 - 8*d^4 - 149*d^5 + 
                  33*d^6)) + a^2*b^6*(1 + b)*(-(d*(1 + d)*(-4 + d^2)^2) + 
                b^12*d*(2 + d)^2*(8 + 2*d - 5*d^2 + d^3) - 2*b*(-2 + d)^2*d*
                 (-2 + d + 5*d^2 + 2*d^3) + 2*b^11*d*(8 + 36*d + 18*d^2 - 
                  17*d^3 - 5*d^4 + 2*d^5) + b^9*(64 + 416*d - 416*d^2 - 
                  636*d^3 + 326*d^4 + 142*d^5 - 52*d^6) + b^4*(384 - 880*d + 
                  448*d^2 - 668*d^3 + 34*d^4 + 105*d^5 - 5*d^6) - 
                2*b^2*(224 - 320*d + 12*d^2 + 60*d^3 + 47*d^4 - 31*d^5 + 
                  2*d^6) - 4*b^5*(64 + 324*d - 302*d^2 + 162*d^3 + 211*d^4 - 
                  123*d^5 + 6*d^6) - 2*b^10*(-64 - 8*d + 136*d^2 + 40*d^3 - 
                  57*d^4 - 11*d^5 + 6*d^6) + 4*b^7*(-160 - 468*d - 162*d^2 + 
                  502*d^3 + 21*d^4 - 121*d^5 + 22*d^6) - 4*b^6*(288 - 276*d - 
                  2*d^2 + 350*d^3 - 55*d^4 - 107*d^5 + 24*d^6) + 
                2*b^3*(-160 + 112*d - 96*d^2 + 114*d^3 - d^4 - 73*d^5 + 
                  26*d^6) + b^8*(-64 - 320*d + 328*d^2 + 408*d^3 - 332*d^4 - 
                  103*d^5 + 53*d^6)))*LECb6*M)/(18432*a^3*b^10*
             (a^2 - (1 + b)^2)*(-1 + d)^3*d*(1 + d)*(2 + d)*F^2*Pi^2)) + 
         hA*(-((2*b^7*(-2 + d)*d^2 + b^8*d*(-4 + d^2) - 2*(-1 + a^2)*b*d*
                (8 + 2*a^2*(-2 + d)^2 - 14*d + a^4*(-2 + d)*d + 5*d^2) - 2*
                b^5*d*(20 - 6*(3 + a^2)*d + (5 + 3*a^2)*d^2) - 4*b^6*
                (4 - (3 + 4*a^2)*d - d^2 + (1 + a^2)*d^3) + 2*b^3*
                (-32 + 4*(13 + 7*a^2)*d - 2*(17 + 12*a^2 + 3*a^4)*d^2 + 
                 (7 + 6*a^2 + 3*a^4)*d^3) + (-1 + a^2)^2*d*(12 + 
                 2*a^2*(-2 + d)^2 - 16*d + 5*d^2 + a^4*(-4 + d^2)) + 2*b^4*
                (-8 + 8*d - 12*d^2 + 5*d^3 + 3*a^4*d*(-4 + d^2) + 
                 4*a^2*(4 - d - 2*d^2 + d^3)) - 4*b^2*(-12 + 29*d - 17*d^2 + 
                 3*d^3 + a^6*d*(-4 + d^2) + a^4*(4 + 5*d - 5*d^2 + d^3) + 
                 a^2*(-8 + 10*d - 10*d^2 + 3*d^3)))*LECc11Delta*M)/
            (512*a*b^2*(-1 + d)^2*d*F^2*Pi^2) - 
           (7*(2*b^7*(-2 + d)*d^2 + b^8*d*(-4 + d^2) - 2*(-1 + a^2)*b*d*(8 + 
                2*a^2*(-2 + d)^2 - 14*d + a^4*(-2 + d)*d + 5*d^2) - 
              2*b^5*d*(20 - 6*(3 + a^2)*d + (5 + 3*a^2)*d^2) - 
              4*b^6*(4 - (3 + 4*a^2)*d - d^2 + (1 + a^2)*d^3) + 
              2*b^3*(-32 + 4*(13 + 7*a^2)*d - 2*(17 + 12*a^2 + 3*a^4)*d^2 + 
                (7 + 6*a^2 + 3*a^4)*d^3) + (-1 + a^2)^2*d*(12 + 
                2*a^2*(-2 + d)^2 - 16*d + 5*d^2 + a^4*(-4 + d^2)) + 
              2*b^4*(-8 + 8*d - 12*d^2 + 5*d^3 + 3*a^4*d*(-4 + d^2) + 
                4*a^2*(4 - d - 2*d^2 + d^3)) - 4*b^2*(-12 + 29*d - 17*d^2 + 
                3*d^3 + a^6*d*(-4 + d^2) + a^4*(4 + 5*d - 5*d^2 + d^3) + 
                a^2*(-8 + 10*d - 10*d^2 + 3*d^3)))*LECc12Delta*M)/
            (1536*a*b^2*(-1 + d)^2*d*F^2*Pi^2) + 
           (7*(b^10*(-2 + d)*d*(2 + d)^2 - 2*(-1 + a^2)^3*(1 + a^2)*b*d^2*(
                -4 + d^2) + 2*b^9*d^2*(-4 + d^2) - 4*b^7*d*(2 + d)*(6 - 
                2*(4 + a^2)*d + (2 + a^2)*d^2) + 4*b^5*d*(8 - 4*(2 + a^2)*d + 
                2*d^2 + (1 + a^2)*d^3) - b^8*(2 + d)*(16 - 4*(4 + 3*a^2)*d - 
                4*d^2 + 3*(1 + a^2)*d^3) + (-1 + a^2)^4*d*(-4 + d^2)*(-2 + 
                d + a^2*(2 + d)) + 4*(-1 + a^2)*b^3*d*(a^4*d*(-4 + d^2) + 
                2*(-2 + d + d^2) + a^2*(12 - 6*d - 4*d^2 + d^3)) - 
              (-1 + a^2)^2*b^2*(2 + d)*(-16 + 32*d - 16*d^2 + 3*d^3 + 
                3*a^4*d*(-4 + d^2) + 2*a^2*(8 - 2*d - 4*d^2 + d^3)) + 
              2*b^6*(2 + d)*(a^4*d*(-4 + d^2) + d*(10 - 8*d + d^2) + 
                2*a^2*(4 - 3*d - 2*d^2 + d^3)) + 2*b^4*(a^6*(-2 + d)*d*
                 (2 + d)^2 + d*(-20 + 22*d - 6*d^2 + d^3) - 
                a^2*(16 - 8*d - 8*d^2 + 2*d^3 + d^4) - a^4*(-16 - 4*d + 
                  2*d^2 + 2*d^3 + d^4)))*LECc13Delta*M)/(3072*a*b^4*
             (-1 + d)^2*d*(2 + d)*F^2*Pi^2) + 
           (a*(-2 + d)*((-1 + a^2)^2*d - 2*(-1 + a^2)*b*d + 2*b^3*d + b^4*d - 
              2*b^2*(-2 + d + a^2*d))*LECc1Delta*M)/(32*b^2*(-1 + d)^2*F^2*
             Pi^2) - ((b^10*(-2 + d)*d*(2 + d)^2 - 2*(-1 + a^2)^3*(1 + a^2)*b*
               d^2*(-4 + d^2) + 2*b^9*d^2*(-4 + d^2) - 4*b^7*d*(2 + d)*(6 - 
                2*(4 + a^2)*d + (2 + a^2)*d^2) + 4*b^5*d*(8 - 4*(2 + a^2)*d + 
                2*d^2 + (1 + a^2)*d^3) - b^8*(2 + d)*(16 - 4*(4 + 3*a^2)*d - 
                4*d^2 + 3*(1 + a^2)*d^3) + (-1 + a^2)^4*d*(-4 + d^2)*(-2 + 
                d + a^2*(2 + d)) + 4*(-1 + a^2)*b^3*d*(a^4*d*(-4 + d^2) + 
                2*(-2 + d + d^2) + a^2*(12 - 6*d - 4*d^2 + d^3)) - 
              (-1 + a^2)^2*b^2*(2 + d)*(-16 + 32*d - 16*d^2 + 3*d^3 + 
                3*a^4*d*(-4 + d^2) + 2*a^2*(8 - 2*d - 4*d^2 + d^3)) + 
              2*b^6*(2 + d)*(a^4*d*(-4 + d^2) + d*(10 - 8*d + d^2) + 
                2*a^2*(4 - 3*d - 2*d^2 + d^3)) + 2*b^4*(a^6*(-2 + d)*d*
                 (2 + d)^2 + d*(-20 + 22*d - 6*d^2 + d^3) - 
                a^2*(16 - 8*d - 8*d^2 + 2*d^3 + d^4) - a^4*(-16 - 4*d + 
                  2*d^2 + 2*d^3 + d^4)))*LECc2Delta*M)/(1024*a*b^4*(-1 + d)^2*
             d*(2 + d)*F^2*Pi^2) - ((-2*(-1 + a^2)*(1 + a^2)^2*b*(-2 + d)*d^
                2 + 2*b^7*(-2 + d)*d^2 + b^8*d*(-4 + d^2) - 2*b^5*d*(12 - 
                6*(3 + a^2)*d + (5 + 3*a^2)*d^2) - 4*b^6*(4 - (3 + 4*a^2)*d - 
                2*d^2 + (1 + a^2)*d^3) + (-1 + a^2)^2*d*(-4 + 
                2*a^2*(-2 + d)^2 + d^2 + a^4*(-4 + d^2)) + 2*b^3*d*(4 - 6*d + 
                3*a^4*(-2 + d)*d + 3*d^2 + 2*a^2*(6 - 10*d + 3*d^2)) - 
              4*b^2*(4 - 3*d - 2*d^2 + d^3 + a^6*d*(-4 + d^2) + 
                a^4*(4 + 5*d - 6*d^2 + d^3) + a^2*(-8 + 10*d - 4*d^2 + 
                  d^3)) + 2*b^4*(-8 + 24*d - 16*d^2 + 3*d^3 + 3*a^4*d*
                 (-4 + d^2) + 4*a^2*(4 - d - 3*d^2 + d^3)))*LECc3Delta*M)/
            (256*a*b^2*(-1 + d)^2*d*F^2*Pi^2) - 
           (5*(2*b^7*(-2 + d)*d^2 - 2*(-1 + a^2)^2*b*(-2 + d)*d*(8 + 
                (-1 + a^2)*d) + b^8*d*(-4 + d^2) + 2*b^5*d*(4 + 2*(5 + 3*a^2)*
                 d - (5 + 3*a^2)*d^2) - 4*b^6*(4 - (3 + 4*a^2)*d - 4*d^2 + 
                (2 + a^2)*d^3) + 2*b^3*(64 - 4*(23 + 5*a^2)*d + 
                (58 + 4*a^2 - 6*a^4)*d^2 + (-13 + 2*a^2 + 3*a^4)*d^3) + 
              (-1 + a^2)^3*(-2 + d)*d*(-2 + 3*d + a^2*(2 + d)) + 
              2*b^4*(-8 + 72*d - 60*d^2 + 13*d^3 + 3*a^4*d*(-4 + d^2) + 
                4*a^2*(4 - d - 5*d^2 + 2*d^3)) - 4*(-1 + a^2)*b^2*(-4 + 
                27*d - 20*d^2 + 4*d^3 + a^4*d*(-4 + d^2) + 
                a^2*(4 + d - 8*d^2 + 3*d^3)))*LECc4Delta*M)/
            (1536*a*b^2*(-1 + d)^2*d*F^2*Pi^2)) + 
         (5*(-2 + d)*(2 + (-1 + b)*d)*((-1 + a^2)^2*d - 2*(-1 + a^2)*b*d + 
            2*b^3*d + b^4*d - 2*b^2*(-2 + d + a^2*d))*deltahAqTo2)/
          (256*b^2*(-1 + d)^2*d*F^2*Pi^2) + (5*(-1 + b)*(-2 + d)*
           (-((-1 + a^2)^2*(-2 + d)*d) + b^5*d^2 + b^4*d*(2 + d) + 
            (-1 + a^2)*b*d*(-4 + d + a^2*d) - 2*b^3*d*(-4 + (2 + a^2)*d) + 
            4*b^2*(2 - (2 + a^2)*d + d^2))*LECb3*M)/(256*a*b^2*(-1 + d)^2*d*
           F^2*Pi^2) + (5*(-2*a^2*b^2*(-4 + d)*d + a^4*(-2 + d)*d + 
            4*b^4*(-2 + 2*d - 3*d^2 + d^3))*g1*LECb4*M)/(384*a*b^3*(-1 + d)^2*
           d*F^2*Pi^2) + (5*(-2 + d)*(2 + (-1 + b)*d)*
           ((-1 + a^2 + a^4 - a^6)*d + 2*(-1 + a^4)*b*d + 2*b^5*d + b^6*d + 
            b^2*(-4 + 2*a^2*(-2 + d) + 3*d + 3*a^4*d) + 
            b^4*(4 - 3*(1 + a^2)*d) - 4*b^3*(-2 + (2 + a^2)*d))*LECb6*M)/
          (512*a*b^2*(-1 + d)^2*d*F^2*Pi^2))*A0[(b^2*M^2)/a^2] + 
       gA^2*(((a^6*(-2 + d) + 2*(-1 + b)^2*(1 + b)^3*(-2 + d) - 
            a^2*(1 + b)*(-(b*(-8 + d)) + 3*(-2 + d) - 3*b^2*(-2 + d) + 
              b^3*d) + 2*a^4*b*(3 + b*(-1 + 2*d)))*deltahAqTo2*M^2)/
          (16*a^2*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*F^2*Pi^2) + 
         ((-1 + b)*(a^6*(-2 + d) + 2*(-1 + b)^2*(1 + b)^3*(-2 + d) - 
            a^2*(1 + b)*(-(b*(-8 + d)) + 3*(-2 + d) - 3*b^2*(-2 + d) + 
              b^3*d) + 2*a^4*b*(3 + b*(-1 + 2*d)))*LECb3*M^3)/
          (16*a^3*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*F^2*Pi^2) - 
         ((-2*(-1 + b)^2*(1 + b)^4*(1 + 3*b*(-1 + d) - 3*d)*(-2 + d) + 
            a^8*(4 - 8*d + 3*d^2) + a^6*(8 + 2*d - 3*d^2 + 3*b^2*d^2 + 
              2*b*(-4 + 5*d)) + a^2*(1 + b)^2*(8 + 14*d - 9*d^2 + b^4*d^2 + 
              b^2*(-8 + 26*d - 8*d^2) + 2*b^3*(4 - 5*d + d^2) + 
              2*b*(12 - 23*d + 7*d^2)) + a^4*(b^4*(-4 + 8*d - 7*d^2) + 
              2*b^3*(6 - 9*d + d^2) - 2*b*(14 - 9*d + d^2) + 3*(-8 + 2*d + 
                d^2) + 2*b^2*(6 - 23*d + 10*d^2)))*LECb6*M^3)/
          (64*a^3*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*(-1 + d)*
           F^2*Pi^2))*B0i[bb0, M^2, M^2/a^2, M^2/a^2] + 
       (g1*gA*((-5*(a^8*(-2 + d)^2 - (-1 + b^2)^4*(-2 + d)^2 + 
              4*a^6*b^2*(3 - 7*d + 2*d^2) + 4*a^2*(-1 + b^2)^2*((-2 + d)^2 + 
                b^2*(1 - 3*d + d^2)) - 4*a^4*(1 + b^2)*((-2 + d)^2 + 
                b^2*(-2 - 2*d + d^2)))*deltahAqTo2*M^2)/
            (192*a^4*(a^2 - (-1 + b)^2)*b*(a^2 - (1 + b)^2)*(-2 + d)*(-1 + d)*
             F^2*Pi^2) + (5*(-1 + b)*(-(a^8*(-2 + d)^2) + (-1 + b^2)^4*
               (-2 + d)^2 - 4*a^6*b^2*(3 - 7*d + 2*d^2) - 4*a^2*(-1 + b^2)^2*(
                (-2 + d)^2 + b^2*(1 - 3*d + d^2)) + 4*a^4*(1 + b^2)*(
                (-2 + d)^2 + b^2*(-2 - 2*d + d^2)))*LECb3*M^3)/
            (192*a^5*(a^2 - (-1 + b)^2)*b*(a^2 - (1 + b)^2)*(-2 + d)*(-1 + d)*
             F^2*Pi^2) + (5*(1 + a^2 - b^2)*(a^8*(-2 + d)^2 - 
              (-1 + b^2)^4*(-2 + d)^2 + 4*a^6*b^2*(3 - 7*d + 2*d^2) + 
              4*a^2*(-1 + b^2)^2*((-2 + d)^2 + b^2*(1 - 3*d + d^2)) - 
              4*a^4*(1 + b^2)*((-2 + d)^2 + b^2*(-2 - 2*d + d^2)))*LECb6*M^3)/
            (384*a^5*(a^2 - (-1 + b)^2)*b*(a^2 - (1 + b)^2)*(-2 + d)*(-1 + d)*
             F^2*Pi^2)) + hA^2*((((-1 + b)^6*(1 + b)^8*(-2 + d)^2*d + 
              a^14*(-2 + d)^2*(-2 + 3*d) - a^2*(-1 + b)^4*(1 + b)^6*(-2 + d)*(
                4 - 16*d + 7*d^2 - 2*b*(-4 + d^2) + b^2*(8 - 24*d + 
                  11*d^2)) + a^12*(-5*(-2 + d)^2*d + 2*b*(16 - 20*d - 4*d^2 + 
                  5*d^3) + b^2*(-16 + 32*d - 36*d^2 + 15*d^3)) - 
              a^6*(1 + b)^2*(-2*b*(-2 + d)^2*(14 + 11*d) + (-2 + d)^2*
                 (-42 + 47*d) + b^4*(328 - 564*d + 390*d^2 - 111*d^3) + 
                4*b^3*(32 - 76*d + 26*d^2 + 3*d^3) + b^2*(184 - 156*d + 
                  6*d^2 + 9*d^3) + 2*b^5*(-104 + 140*d - 82*d^2 + 21*d^3) + 
                b^6*(-152 + 300*d - 166*d^2 + 23*d^3)) + 
              a^10*(-((-2 + d)^2*(-22 + 13*d)) - 2*b^2*(84 - 138*d + 42*d^2 + 
                  d^3) + 4*b^3*(-12 + 42*d - 34*d^2 + 11*d^3) - 
                4*b*(-8 + 20*d - 30*d^2 + 11*d^3) + b^4*(32 + 16*d - 70*d^2 + 
                  31*d^3)) + a^4*(-1 + b)^2*(1 + b)^4*((-2 + d)^2*
                 (-16 + 25*d) - 4*b*(24 - 16*d - 4*d^2 + 3*d^3) - 
                4*b^3*(24 - 14*d - 8*d^2 + 5*d^3) + 2*b^2*(-56 + 158*d - 
                  120*d^2 + 29*d^3) + b^4*(-112 + 296*d - 236*d^2 + 
                  61*d^3)) - a^8*(-((-2 + d)^2*(-48 + 43*d)) + 
                b*(320 - 536*d + 344*d^2 - 78*d^3) + b^4*(-128 + 188*d + 
                  4*d^2 - 21*d^3) + 20*b^3*(-24 + 44*d - 20*d^2 + 3*d^3) + 
                b^2*(-192 + 356*d - 140*d^2 + 19*d^3) + b^5*(224 - 216*d - 
                  8*d^2 + 50*d^3) + b^6*(64 + 12*d - 148*d^2 + 77*d^3)))*
             deltahAqTo2*M^2)/(256*a^6*(a^2 - (-1 + b)^2)*b^2*
             (a^2 - (1 + b)^2)^2*(-2 + d)*(-1 + d)^2*F^2*Pi^2) + 
           ((-1 + b)*((-1 + b)^6*(1 + b)^8*(-2 + d)^2*d + a^14*(-2 + d)^2*(
                -2 + 3*d) - a^2*(-1 + b)^4*(1 + b)^6*(-2 + d)*(4 - 16*d + 
                7*d^2 - 2*b*(-4 + d^2) + b^2*(8 - 24*d + 11*d^2)) + 
              a^12*(-5*(-2 + d)^2*d + 2*b*(16 - 20*d - 4*d^2 + 5*d^3) + 
                b^2*(-16 + 32*d - 36*d^2 + 15*d^3)) - a^6*(1 + b)^2*(
                -2*b*(-2 + d)^2*(14 + 11*d) + (-2 + d)^2*(-42 + 47*d) + 
                b^4*(328 - 564*d + 390*d^2 - 111*d^3) + 4*b^3*(32 - 76*d + 
                  26*d^2 + 3*d^3) + b^2*(184 - 156*d + 6*d^2 + 9*d^3) + 
                2*b^5*(-104 + 140*d - 82*d^2 + 21*d^3) + b^6*(-152 + 300*d - 
                  166*d^2 + 23*d^3)) + a^10*(-((-2 + d)^2*(-22 + 13*d)) - 
                2*b^2*(84 - 138*d + 42*d^2 + d^3) + 4*b^3*(-12 + 42*d - 
                  34*d^2 + 11*d^3) - 4*b*(-8 + 20*d - 30*d^2 + 11*d^3) + 
                b^4*(32 + 16*d - 70*d^2 + 31*d^3)) + a^4*(-1 + b)^2*(1 + b)^
                4*((-2 + d)^2*(-16 + 25*d) - 4*b*(24 - 16*d - 4*d^2 + 
                  3*d^3) - 4*b^3*(24 - 14*d - 8*d^2 + 5*d^3) + 
                2*b^2*(-56 + 158*d - 120*d^2 + 29*d^3) + b^4*(-112 + 296*d - 
                  236*d^2 + 61*d^3)) - a^8*(-((-2 + d)^2*(-48 + 43*d)) + 
                b*(320 - 536*d + 344*d^2 - 78*d^3) + b^4*(-128 + 188*d + 
                  4*d^2 - 21*d^3) + 20*b^3*(-24 + 44*d - 20*d^2 + 3*d^3) + 
                b^2*(-192 + 356*d - 140*d^2 + 19*d^3) + b^5*(224 - 216*d - 
                  8*d^2 + 50*d^3) + b^6*(64 + 12*d - 148*d^2 + 77*d^3)))*
             LECb3*M^3)/(256*a^7*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*
             (-2 + d)*(-1 + d)^2*F^2*Pi^2) - ((8*a^18*(-2 + d)^2*(-1 + d) + 
              (-1 + b)^8*(1 + b)^10*(-2 + d)^2*(2 + d) - 2*a^2*(-1 + b)^
                6*(1 + b)^8*(-2 + d)*(-14 + 5*d + d^2 - b*(-4 + d^2) + 
                b^2*(-12 - 5*d + 6*d^2)) + 2*a^4*(-1 + b)^4*(1 + b)^6*(
                -5*(-5 + d)*(-2 + d)^2 - b*(-2 + d)^2*(6 + d) + 
                b^3*(-64 + 24*d + 26*d^2 - 11*d^3) + b^2*(96 - 84*d + 8*d^2 + 
                  5*d^3) + b^4*(36 + 88*d - 125*d^2 + 36*d^3)) + 
              2*a^14*(-((-2 + d)^2*(-11 + 31*d)) + b*(48 - 148*d + 172*d^2 - 
                  55*d^3) + b^4*(12 - 22*d - d^2 + 6*d^3) + 
                b^2*(-360 + 534*d - 182*d^2 + 13*d^3) + b^3*(-160 + 324*d - 
                  172*d^2 + 43*d^3)) + a^16*(-((-8 + d)*(-2 + d)^2) + 
                4*b*(28 - 32*d - 7*d^2 + 8*d^3) + b^2*(24 + 20*d - 88*d^2 + 
                  45*d^3)) - 2*a^6*(-1 + b)^2*(1 + b)^4*(b^4*(-2 + d)^2*
                 (17 + d) - 9*(-2 + d)^2*(-7 + 3*d) + b^5*(-248 + 88*d + 
                  134*d^2 - 61*d^3) + b^2*(140 - 322*d + 205*d^2 - 44*d^3) + 
                2*b^3*(-16 + 14*d - 2*d^2 + d^3) + b*(-8 + 28*d - 34*d^2 + 
                  11*d^3) + 3*b^6*(-36 + 190*d - 183*d^2 + 50*d^3)) + 
              2*a^10*((-65 + d)*(-2 + d)^2 + b^6*(220 - 294*d + 432*d^2 - 
                  155*d^3) + b^7*(1016 - 1720*d + 904*d^2 - 113*d^3) + 
                b^2*(996 - 1466*d + 664*d^2 - 105*d^3) + b*(-16 - 76*d + 
                  16*d^2 + 13*d^3) + b^8*(240 - 530*d + 223*d^2 + 18*d^3) + 
                3*b^4*(-356 + 718*d - 374*d^2 + 59*d^3) - 3*b^3*(-232 + 
                  416*d - 280*d^2 + 73*d^3) + 3*b^5*(-608 + 1100*d - 
                  544*d^2 + 85*d^3)) - 2*a^12*(-3*(-2 + d)^2*(1 + 15*d) + 
                b^4*(-524 + 652*d + 59*d^2 - 109*d^3) + b*(304 - 572*d + 
                  320*d^2 - 55*d^3) + b^2*(28 - 20*d + 29*d^2 + 2*d^3) - 
                2*b^3*(340 - 494*d + 92*d^2 + 29*d^3) + 3*b^6*(20 - 67*d^2 + 
                  40*d^3) + b^5*(184 - 80*d - 136*d^2 + 113*d^3)) + 
              2*a^8*(1 + b)^2*(-5*(-2 + d)^2*(-19 + 8*d) + 
                b^6*(740 - 1596*d + 1134*d^2 - 283*d^3) - 3*b^5*(-248 + 
                  340*d - 122*d^2 + 5*d^3) - 3*b^3*(48 - 124*d + 26*d^2 + 
                  15*d^3) + b*(-184 + 284*d - 134*d^2 + 19*d^3) - 
                b^7*(544 - 428*d + 26*d^2 + 23*d^3) + 3*b^4*(-108 + 148*d - 
                  128*d^2 + 45*d^3) + b^2*(-612 + 764*d - 334*d^2 + 63*d^3) + 
                b^8*(-312 + 992*d - 799*d^2 + 189*d^3)))*LECb6*M^3)/
            (1536*a^9*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
             (-1 + d)^2*F^2*Pi^2)))*B0i[bb0, M^2, M^2/a^2, (b^2*M^2)/a^2] + 
       g1^2*((-5*(a^10*(-2 + d)^3*(-2 + 3*d) + 4*(-1 + b)^2*b^3*(1 + b)^3*
             (6 - 5*d + d^2)*(2 - 2*b*(-2 + d) - 3*d + d^2 + b^2*(6 - 7*d + 
                3*d^2)) + a^8*(-2 + d)*(-((-2 + d)^2*(-2 + 5*d)) + 
              2*b*(8 - 14*d + 5*d^2) + b^2*(-24 + 56*d - 58*d^2 + 15*d^3)) + 
            2*a^2*b*(1 + b)*((-2 + d)^2*(-1 + d)*d - b*(-2 + d)^2*(12 - 
                11*d + 3*d^2) + b^4*(144 - 160*d - 24*d^2 + 51*d^3 - 
                11*d^4) + b^5*(-24 + 144*d - 208*d^2 + 87*d^3 - 11*d^4) - 
              2*b^2*(72 - 160*d + 125*d^2 - 39*d^3 + 4*d^4) + 
              2*b^3*(36 - 118*d + 114*d^2 - 47*d^3 + 7*d^4) + 
              2*b^6*(-48 + 34*d + 29*d^2 - 38*d^3 + 9*d^4)) + 
            a^4*((-2 + d)^4 - 2*b*(-2 + d)^2*(-4 + d + 2*d^2) + 
              b^6*(32 + 360*d - 672*d^2 + 440*d^3 - 87*d^4) + 
              b^2*(128 - 192*d + 116*d^2 - 32*d^3 + 3*d^4) - 6*b^5*(-16 + 
                48*d - 46*d^2 - d^3 + 4*d^4) + 4*b^3*(68 - 170*d + 159*d^2 - 
                57*d^3 + 7*d^4) + b^4*(32 - 216*d + 388*d^2 - 160*d^3 + 
                19*d^4)) + a^6*(2*b*(-3 + d)*(-2 + d)^2*d + (-2 + d)^3*(2 + 
                d) - 2*b^3*(32 - 104*d + 110*d^2 - 29*d^3 + d^4) - 
              2*b^2*(24 - 52*d + 76*d^2 - 42*d^3 + 7*d^4) + b^4*(-48 - 24*d + 
                100*d^2 - 92*d^3 + 21*d^4)))*deltahAqTo2*M^2)/
          (1152*a^2*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-1 + d)^3*F^2*Pi^2) - (5*(-1 + b)*(a^10*(-2 + d)^3*(-2 + 3*d) + 
            4*(-1 + b)^2*b^3*(1 + b)^3*(6 - 5*d + d^2)*(2 - 2*b*(-2 + d) - 
              3*d + d^2 + b^2*(6 - 7*d + 3*d^2)) + a^8*(-2 + d)*
             (-((-2 + d)^2*(-2 + 5*d)) + 2*b*(8 - 14*d + 5*d^2) + 
              b^2*(-24 + 56*d - 58*d^2 + 15*d^3)) + 2*a^2*b*(1 + b)*
             ((-2 + d)^2*(-1 + d)*d - b*(-2 + d)^2*(12 - 11*d + 3*d^2) + 
              b^4*(144 - 160*d - 24*d^2 + 51*d^3 - 11*d^4) + 
              b^5*(-24 + 144*d - 208*d^2 + 87*d^3 - 11*d^4) - 
              2*b^2*(72 - 160*d + 125*d^2 - 39*d^3 + 4*d^4) + 
              2*b^3*(36 - 118*d + 114*d^2 - 47*d^3 + 7*d^4) + 
              2*b^6*(-48 + 34*d + 29*d^2 - 38*d^3 + 9*d^4)) + 
            a^4*((-2 + d)^4 - 2*b*(-2 + d)^2*(-4 + d + 2*d^2) + 
              b^6*(32 + 360*d - 672*d^2 + 440*d^3 - 87*d^4) + 
              b^2*(128 - 192*d + 116*d^2 - 32*d^3 + 3*d^4) - 6*b^5*(-16 + 
                48*d - 46*d^2 - d^3 + 4*d^4) + 4*b^3*(68 - 170*d + 159*d^2 - 
                57*d^3 + 7*d^4) + b^4*(32 - 216*d + 388*d^2 - 160*d^3 + 
                19*d^4)) + a^6*(2*b*(-3 + d)*(-2 + d)^2*d + (-2 + d)^3*(2 + 
                d) - 2*b^3*(32 - 104*d + 110*d^2 - 29*d^3 + d^4) - 
              2*b^2*(24 - 52*d + 76*d^2 - 42*d^3 + 7*d^4) + b^4*(-48 - 24*d + 
                100*d^2 - 92*d^3 + 21*d^4)))*LECb3*M^3)/
          (1152*a^3*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-1 + d)^3*F^2*Pi^2) + (5*(16*(-1 + b)^4*b^5*(1 + b)^5*(-3 + d)*
             (-2 + d)^2 + a^14*(-2 + d)^3*(-6 + 5*d) + 2*a^12*(-2 + d)*
             (-((-4 + d)*(-2 + d)^2) + b*(20 - 32*d + 11*d^2) + 
              2*b^2*(10 + 13*d - 30*d^2 + 9*d^3)) - 4*a^2*(-1 + b)^2*b^3*
             (1 + b)^3*(-2 + d)*(16 - 14*d + d^2 + d^3 + 6*b*(6 - 5*d + 
                d^2) + 2*b^3*(-30 + 7*d + d^2) - 2*b^2*(-56 + 91*d - 50*d^2 + 
                9*d^3) + b^4*(40 + 20*d - 61*d^2 + 17*d^3)) + 
            2*a^10*(-2*(-2 + d)^3*(1 + 2*d) + b*(-2 + d)^2*(-2 - d + 3*d^2) + 
              b^4*(120 + 64*d - 324*d^2 + 173*d^3 - 27*d^4) + 
              b^3*(40 + 24*d - 120*d^2 + 43*d^3 - 3*d^4) - b^2*(-232 + 
                348*d - 154*d^2 + 17*d^3 + d^4)) - 
            2*a^8*(-((-2 + d)^3*(4 + d)) + b*(-2 + d)^2*(-2 + 3*d + 3*d^2) + 
              b^4*(304 + 28*d - 698*d^2 + 452*d^3 - 79*d^4) - 
              2*b^3*(8 - 30*d + 57*d^2 - 39*d^3 + 8*d^4) + b^5*(56 + 120*d - 
                340*d^2 + 59*d^3 + 13*d^4) + b^2*(168 - 284*d + 234*d^2 - 
                95*d^3 + 14*d^4) + b^6*(232 - 176*d - 68*d^2 - 23*d^3 + 
                18*d^4)) + 2*a^4*b*(1 + b)*((-2 + d)^2*d*(-4 + 3*d) - 
              3*b*(-2 + d)^2*(12 - 11*d + 3*d^2) + b^4*(176 - 270*d^2 + 
                159*d^3 - 27*d^4) + b^6*(-976 + 1920*d - 1270*d^2 + 329*d^3 - 
                27*d^4) + b^5*(-176 + 716*d - 668*d^2 + 207*d^3 - 19*d^4) + 
              b^7*(400 - 156*d - 72*d^2 + 59*d^3 - 11*d^4) + 
              b^2*(-304 + 608*d - 426*d^2 + 115*d^3 - 9*d^4) + 
              b^3*(304 - 772*d + 688*d^2 - 271*d^3 + 39*d^4) + 
              b^8*(-48 - 400*d + 786*d^2 - 395*d^3 + 60*d^4)) + 
            a^6*(3*(-2 + d)^4 - 2*b*(-2 + d)^2*(-10 + 3*d + 3*d^2) + 
              b^8*(224 + 240*d - 768*d^2 + 230*d^3 - 3*d^4) + 
              2*b^7*(-120 + 264*d - 520*d^2 + 147*d^3 + d^4) + 
              b^2*(368 - 520*d + 284*d^2 - 70*d^3 + 6*d^4) + 2*b^4*(-24 - 
                104*d + 224*d^2 - 91*d^3 + 12*d^4) - 2*b^5*(-712 + 1596*d - 
                994*d^2 + 149*d^3 + 13*d^4) + 2*b^3*(72 - 216*d + 252*d^2 - 
                103*d^3 + 15*d^4) - 2*b^6*(-408 + 156*d + 1010*d^2 - 
                759*d^3 + 143*d^4)))*LECb6*M^3)/(4608*a^5*(a^2 - (-1 + b)^2)*
           b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*(-1 + d)^3*F^2*Pi^2))*
        B0i[bb0, M^2, (b^2*M^2)/a^2, (b^2*M^2)/a^2] + 
       (gA*(g1*((5*(a^10*(-2 + d)^2*(2 + d) - a^8*(-2 + d)^2*(18 - 2*b - d + 
                  3*b^2*(2 + d)) + a^4*(2*b^5*(-2 + d)^2 - b^6*(-2 + d)^2*
                   (2 + d) - 4*b^3*(-2 + d)^2*(-9 + 4*d) + (-2 + d)^2*
                   (2 + 7*d) + 2*b*(68 - 60*d + 13*d^2) + b^2*(88 - 124*d + 
                    70*d^2 - 15*d^3) + b^4*(-136 + 156*d - 46*d^2 + d^3)) + 
                a^6*(-4*b^3*(-2 + d)^2 + 8*b*(-3 + d)*(-2 + d)^2 + 
                  3*b^4*(-2 + d)^2*(2 + d) - (-2 + d)^2*(-26 + 7*d) - 
                  4*b^2*(-40 + 46*d - 15*d^2 + d^3)) - 8*(-1 + b^2)*
                 ((-2 + d)^2 - b^2*(-2 + d)*(-1 + d)^2 + 2*b^3*(-4 + 7*d - 
                    5*d^2 + d^3) + 2*b*(-2 + 7*d - 5*d^2 + d^3) + 
                  b^4*(-6 + 9*d - 5*d^2 + d^3)) + 2*a^2*(-((-2 + d)^2*
                    (10 + d)) + 2*b^5*(-2 + d)^2*(-5 + 2*d) + b^4*(-2 + d)^2*
                   (-26 + 5*d) + b^3*(64 - 112*d + 52*d^2 - 8*d^3) + 
                  b^6*(24 - 24*d + 4*d^2 + d^3) - 2*b*(4 + 28*d - 27*d^2 + 
                    6*d^3) + b^2*(-40 + 72*d - 48*d^2 + 11*d^3)))*deltahAqTo2*
               M^2)/(1536*(-a^2 + (-1 + b)^2)*b^2*(-a^2 + (1 + b)^2)*(-2 + 
                d)*(-1 + d)^2*F^2*Pi^2) + (5*(a^10*(-2 + d)^2*(-2 + d + 
                  b*(2 + d)) - a^8*(-2 + d)*(4 - d^2 + 3*b^3*(-4 + d^2) - 
                  b*(40 - 26*d + d^2) + b^2*(16 - 14*d + 3*d^2)) + 
                a^6*(-4*b^3*(-11 + d)*(-2 + d)^2 + 4*b^2*(-4 + d)*(-2 + d)^
                    2 + 3*b^5*(-2 + d)^2*(2 + d) + b^4*(-2 + d)^2*
                   (-10 + 3*d) - (-2 + d)^2*(-18 + 7*d) + b*(152 - 244*d + 
                    114*d^2 - 15*d^3)) + a^4*(7*(-6 + d)*(-2 + d)^2 - 
                  b^6*(-4 + d)*(-2 + d)^2 - b^7*(-2 + d)^2*(2 + d) - 
                  b^4*(-2 + d)^2*(-22 + 15*d) + b*d*(68 - 48*d + 7*d^2) + 
                  b^2*(-80 + 12*d + 44*d^2 - 15*d^3) + b^5*(-144 + 124*d - 
                    28*d^2 + d^3) + b^3*(-56 + 4*d + 10*d^2 + d^3)) - 
                8*(-1 + b)^2*(1 + b)*((-2 + d)^2 + 2*b*(-2 + d)^2*(-1 + d) + 
                  b^4*(6 + 3*d - 5*d^2 + d^3) + b^2*(2 + 3*d - 4*d^2 + d^3) + 
                  2*b^3*(4 + 7*d - 9*d^2 + 2*d^3)) + 2*a^2*
                 (-((-16 + d)*(-2 + d)^2) + b^6*(-2 + d)^2*(-8 + 5*d) + 
                  b^4*(160 - 164*d + 44*d^2 - 3*d^3) - b^2*(-48 + 44*d - 
                    12*d^2 + d^3) + b^5*(8 + 12*d - 10*d^2 + d^3) + 
                  b^7*(24 - 12*d - 2*d^2 + d^3) + b*(-88 + 124*d - 62*d^2 + 
                    11*d^3) + b^3*(8 + 132*d - 102*d^2 + 19*d^3)))*LECb3*M^3)/
              (1536*a*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)*(-2 + d)*
               (-1 + d)^2*F^2*Pi^2) + (5*(a^14*(-2 + d)^2*(8 + 6*d + d^2) - 
                4*a^12*(-2 + d)^2*(2 + d)*(9 - b + b^2*(4 + d)) + 
                2*a^10*(-2 + d)*(-208 + 68*d + 28*d^2 - 5*d^3 - 
                  6*b^3*(-4 + d^2) + 6*b^2*(-38 + d + 10*d^2) + 
                  3*b^4*(-16 - 4*d + 4*d^2 + d^3) + 2*b*(34 - 9*d - 8*d^2 + 
                    2*d^3)) - 16*(-1 + b^2)^2*(1 + d)*((-2 + d)^2 - 
                  b^2*(-14 + 15*d - 6*d^2 + d^3) + 2*b*(-2 + 7*d - 5*d^2 + 
                    d^3) + b^4*(6 - d - 3*d^2 + d^3) + b^3*(-8 + 38*d - 
                    30*d^2 + 6*d^3)) - 4*a^8*(-3*b^5*(-2 + d)^2*(2 + d) + 
                  b^6*(-2 + d)^2*(8 + 6*d + d^2) - (-2 + d)^2*(-68 + 22*d + 
                    3*d^2) + b^2*(400 - 378*d + 47*d^2 + 23*d^3 - d^4) + 
                  b^4*(292 - 156*d - 77*d^2 + 39*d^3 + d^4) + 
                  b*(-148 + 176*d - 63*d^2 + 2*d^3 + 2*d^4) + 
                  b^3*(-160 + 130*d + 17*d^2 - 33*d^3 + 6*d^4)) - 
                4*a^4*(3*(-5 + d)*(-2 + d)^3 + b*(76 + 116*d - 283*d^2 + 
                    155*d^3 - 26*d^4) + b^2*(240 - 22*d - 135*d^2 + 51*d^3 - 
                    4*d^4) + b^8*(52 - 24*d - 17*d^2 + 6*d^3 + d^4) + 
                  b^7*(-56 + 42*d + 11*d^2 - 13*d^3 + 2*d^4) + 
                  b^6*(160 - 170*d + 27*d^2 + d^3 + 4*d^4) + b^5*(-100 + 
                    224*d - 73*d^2 - 27*d^3 + 10*d^4) + b^4*(100 - 12*d + 
                    15*d^2 - 41*d^3 + 12*d^4) + b^3*(-64 + 210*d - 23*d^2 - 
                    67*d^3 + 14*d^4)) + a^6*(-4*b^7*(-2 + d)^2*(2 + d) + 
                  b^8*(-2 + d)^2*(8 + 6*d + d^2) + (-2 + d)^2*(200 - 182*d + 
                    5*d^2) + 4*b^6*(188 - 96*d - 55*d^2 + 24*d^3 + 2*d^4) + 
                  4*b^3*(-176 + 280*d - 114*d^2 + d^3 + 4*d^4) + 
                  2*b^4*(624 - 688*d + 144*d^2 + 12*d^3 + 5*d^4) + 
                  4*b^5*(-148 + 120*d + 21*d^2 - 34*d^3 + 6*d^4) + 
                  4*b^2*(284 - 336*d + 129*d^2 - 28*d^3 + 6*d^4) - 
                  4*b*(60 - 208*d + 253*d^2 - 118*d^3 + 18*d^4)) + 
                4*a^2*(64 - 44*d + d^3 + d^4 + 2*b*(16 + 38*d - 41*d^2 + 
                    9*d^3) + 2*b^6*(-28 + 58*d - 13*d^3 + d^4) + 
                  3*b^8*(24 - 16*d - 4*d^2 + d^3 + d^4) + 4*b^4*(46 - 5*d - 
                    27*d^2 + 7*d^3 + d^4) + 2*b^7*(-44 + 56*d + 5*d^2 - 
                    19*d^3 + 4*d^4) - 2*b^2*(-60 - 30*d + 68*d^2 - 29*d^3 + 
                    5*d^4) + 2*b^5*(88 + 6*d - 35*d^2 - 17*d^3 + 8*d^4) + 
                  2*b^3*(-60 + 92*d + 103*d^2 - 101*d^3 + 20*d^4)))*LECb6*M^
                3)/(6144*a*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)*(-2 + 
                d)*(-1 + d)^2*(1 + d)*F^2*Pi^2)) - 
           ((2 - 4*b - 6*d + a^2*(2 + (-1 + b)*d))*LECb4*M^3)/
            (64*a*(-1 + d)*F^2*Pi^2) - ((-4*(1 + 3*b + 2*d) + 
              3*a^2*(2 + (-1 + b)*d))*LECb5*M^3)/(128*a*(-1 + d)*F^2*Pi^2)) + 
         gA^2*(((a^10*(-2 + d)*d + 8*(-1 + b)*(1 + b)^2*(-1 + d)*(-2 - 2*b + 
                b^2*(-2 + d) + d) - a^8*(-2 + d)*(4 + (3 + 2*b + 3*b^2)*d) + 
              4*a^2*(-1 + b)*(1 + b)^2*(-4 + b^3*(-2 + d) + 8*d + b*d + 
                b^2*(-2 + d)*d - 3*d^2) + a^4*(24 - 10*d - 2*b^5*(-2 + d)*d - 
                b^6*(-2 + d)*d - d^2 + b*(24 + 4*d - 10*d^2) - 
                4*b^3*(-4 + d^2) + b^2*(24 - 18*d + d^2) + b^4*(24 - 14*d + 
                  d^2)) + a^6*(-32 + 18*d + 4*b^3*(-2 + d)*d + 3*b^4*(-2 + d)*
                 d - d^2 + 2*b^2*(-12 + 4*d + d^2) + 4*b*(-2 - 3*d + 2*d^2)))*
             deltahAqTo2*M^2)/(64*a^2*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*
             (-2 + d)*(-1 + d)*F^2*Pi^2) - 
           ((a^10*(-2 + d) - a^8*(7 + 2*b + 3*b^2)*(-2 + d) - 
              4*(-1 + b^2)^2*(-1 + d)*(-2 - 2*b + b^2*(-2 + d) + d) + 
              a^6*(-34 + 4*b^3*(-2 + d) + 3*b^4*(-2 + d) + 21*d - 2*d^2 + 
                4*b*(-4 + d^2) - 2*b^2*(16 - 10*d + d^2)) - 2*a^2*(-1 + b^2)^
                2*(-2 - 2*b*(-3 + d) + 7*d - 3*d^2 + b^2*(6 - 5*d + d^2)) + 
              a^4*(-13*(-2 + d) - 2*b^5*(-2 + d) - b^6*(-2 + d) - 
                4*b^3*(-3 - d + d^2) - 2*b*(-16 + 5*d + 2*d^2) + 
                b^4*(30 - 23*d + 4*d^2) + b^2*(22 - 19*d + 4*d^2)))*LECb3*
             M^3)/(32*a^3*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*
             (-1 + d)*F^2*Pi^2) - ((-16*(-1 + b)^2*(1 + b)^3*(-1 + d)*(-2 - 
                2*b + b^2*(-2 + d) + d) + a^14*(-4 + d^2) - 2*a^12*(-2 + d)*(
                10 + b*(1 + d) + 2*b^2*(2 + d)) - 8*a^2*(-1 + b)*(1 + b)^2*(
                -2 - 2*b^3*(-3 + d) - d + d^2 + 2*b*(-5 + 3*d) + 
                b^4*(6 - 5*d + d^2) - 6*b^2*(2 - 3*d + d^2)) - 
              2*a^8*(-64 + 26*b^3*(-2 + d) + 44*d - 6*d^2 + 
                b*(-62 + 45*d - 7*d^2) + 2*b^6*(-4 + d^2) - 4*b^4*
                 (18 - 11*d + d^2) - 4*b^2*(14 - 9*d + d^2) + 
                3*b^5*(-2 - d + d^2)) + 2*a^10*(-52 + 36*d - 5*d^2 + 
                3*b^4*(-4 + d^2) - 2*b^2*(30 - 17*d + d^2) + 
                3*b^3*(-2 - d + d^2) + b*(-22 + 9*d + d^2)) - 
              4*a^4*(1 + b)*(-38 - 7*b^5*(-2 + d) + 3*b^7*(-2 + d) + 33*d - 
                7*d^2 + b^4*(-34 + 35*d - 9*d^2) + b^6*(-2 - d + d^2) + 
                b^3*(-26 + d + 4*d^2) + b*(-30 + 11*d + 4*d^2) + 
                b^2*(-6 - 11*d + 7*d^2)) + a^6*(-164 + 128*d - 23*d^2 + 
                b^8*(-4 + d^2) - 4*b^6*(22 - 13*d + d^2) + 2*b^7*(-2 - d + 
                  d^2) + 2*b^5*(-46 + 21*d + d^2) + 2*b^4*(4 - 8*d + 3*d^2) + 
                4*b^2*(-30 + 3*d + 5*d^2) - 2*b*(98 - 63*d + 9*d^2) - 
                2*b^3*(70 - 53*d + 9*d^2)))*LECb6*M^3)/
            (256*a^3*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*(-1 + d)*
             F^2*Pi^2)))*B0i[bb0, M^2/a^2, M^2, M^2/a^2] + 
       (hA^2*(-((a^12*(-2 + d)^2*(1 + b*d) - 2*a^10*(3 + 2*b + 3*b^2)*
                (-2 + d)^2*(1 + b*d) - 4*a^6*(1 + b)*(5*b^6*(-2 + d)^2*d + 
                 5*b*(-2 + d)^2*(1 + d) + 6*b^3*(-2 + d)^2*(1 + d) + 
                 5*b^5*(-2 + d)^2*(1 + d) + (-2 + d)^2*(1 + 4*d) + 
                 b^2*(36 - 28*d + 2*d^2 + d^3) + b^4*(28 - 16*d - 3*d^2 + 
                   2*d^3)) - 2*a^2*(-1 + b)*(1 + b)^3*(3*b^7*(-2 + d)^2*d + 
                 b^6*(-2 + d)^2*(3 + 4*d) - (-2 + d)^2*(-5 + 8*d) + 
                 b^2*(76 - 164*d + 113*d^2 - 28*d^3) + b^5*(32 - 60*d + 
                   40*d^2 - 9*d^3) + b*(16 - 28*d + 5*d^3) - 
                 b^4*(4 + 4*d - 15*d^2 + 8*d^3) + b^3*(8 + 4*d - 20*d^2 + 
                   9*d^3)) + a^8*(15*b^5*(-2 + d)^2*d + 5*b^4*(-2 + d)^2*
                  (3 + 4*d) + (-2 + d)^2*(11 + 4*d) + 2*b^2*(54 - 16*d - 
                   25*d^2 + 10*d^3) + b*(80 - 12*d - 52*d^2 + 19*d^3) + 
                 b^3*(88 + 4*d - 68*d^2 + 22*d^3)) + (-1 + b)*(1 + b)^3*
                (b^9*(-2 + d)^2*d + b^8*(-2 + d)^2*(1 + 2*d) - (-2 + d)^2*
                  (-3 + 4*d) + b^7*(16 - 36*d + 26*d^2 - 6*d^3) + 
                 3*b*(8 - 12*d + 2*d^2 + d^3) - 2*b^6*(2 + 16*d - 21*d^2 + 
                   7*d^3) + 2*b^3*(52 - 62*d + 7*d^2 + 7*d^3) - 
                 2*b^2*(-50 + 92*d - 55*d^2 + 13*d^3) + b^5*(-48 + 96*d - 
                   74*d^2 + 20*d^3) - 2*b^4*(-56 + 120*d - 94*d^2 + 
                   27*d^3)) + a^4*(1 + b)*(15*b^8*(-2 + d)^2*d + 
                 5*b^7*(-2 + d)^2*(3 + 5*d) + 3*(-2 + d)^2*(-3 + 8*d) + 
                 b^6*(148 - 176*d + 77*d^2 - 13*d^3) + b^5*(68 - 64*d + 
                   31*d^2 - 11*d^3) + b^4*(108 - 104*d + 25*d^2 - 3*d^3) + 
                 b^2*(68 - 8*d - 33*d^2 + 9*d^3) + b*(4 + 104*d - 83*d^2 + 
                   15*d^3) + b^3*(124 - 80*d - 55*d^2 + 35*d^3)))*deltahAqTo2*
              M^2)/(128*a^2*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*
             (-2 + d)*(-1 + d)^2*F^2*Pi^2) + ((a^16*(-2 + d)^2*(2 + d) - 
              4*a^14*(-2 + d)^2*(4 + d + b*(1 + d) + 2*b^2*(2 + d)) + 
              2*a^12*(14*b^3*(-2 + d)^2*(1 + d) + 14*b^4*(-2 + d)^2*(2 + d) + 
                (-2 + d)^2*(29 + 2*d) + 3*b*(-2 + d)^2*(5 + 3*d) + 
                b^2*(180 - 142*d + 8*d^2 + 9*d^3)) - 4*a^10*(
                -((-31 + d)*(-2 + d)^2) + 21*b^5*(-2 + d)^2*(1 + d) + 
                14*b^6*(-2 + d)^2*(2 + d) + 2*b*(-2 + d)^2*(13 + 5*d) + 
                6*b^4*(34 - 29*d + 4*d^2 + d^3) + b^2*(224 - 214*d + 49*d^2 + 
                  d^3) + b^3*(140 - 84*d - 19*d^2 + 13*d^3)) - 
              4*a^6*(1 + b)*(14*b^9*(-2 + d)^2*(2 + d) + b*(-2 + d)^2*
                 (51 + 2*d) + 7*b^8*(-2 + d)^2*(1 + 3*d) + b^5*(-2 + d)^2*
                 (29 + 16*d) + (-2 + d)^2*(14 + 23*d) + b^7*(92 - 216*d + 
                  157*d^2 - 36*d^3) + b^4*(220 - 284*d + 143*d^2 - 28*d^3) + 
                b^2*(252 - 312*d + 139*d^2 - 26*d^3) + b^6*(108 - 144*d + 
                  73*d^2 - 14*d^3) + b^3*(92 + 16*d - 81*d^2 + 28*d^3)) + 
              2*a^8*(70*b^7*(-2 + d)^2*(1 + d) + 35*b^8*(-2 + d)^2*(2 + d) + 
                (-2 + d)^2*(73 + 7*d) + 4*b^3*(159 - 143*d + 31*d^2) + 
                b^2*(656 - 634*d + 166*d^2 - 5*d^3) + b^4*(652 - 628*d + 
                  159*d^2 - 4*d^3) - 5*b^5*(-100 + 96*d - 25*d^2 + d^3) - 
                5*b^6*(-92 + 90*d - 24*d^2 + d^3) + b*(468 - 352*d - 11*d^2 + 
                  35*d^3)) - 4*a^2*(-1 + b)^2*(1 + b)^3*(2*b^9*(-2 + d)^2*
                 (2 + d) + b^8*(-2 + d)^2*(3 + 5*d) + (-2 + d)^2*
                 (-17 + 25*d) - 3*b^7*d*(10 - 11*d + 3*d^2) + 
                b^3*(48 - 70*d + 71*d^2 - 27*d^3) + b^6*(36 - 102*d + 
                  82*d^2 - 20*d^3) - b*(44 - 88*d + 7*d^2 + 13*d^3) + 
                b^5*(4 + 76*d - 85*d^2 + 23*d^3) + b^4*(64 - 20*d - 46*d^2 + 
                  26*d^3) + 2*b^2*(-82 + 217*d - 163*d^2 + 42*d^3)) + 
              2*a^4*(1 + b)*(14*b^11*(-2 + d)^2*(2 + d) + 14*b^10*(-2 + d)^2*
                 (1 + 2*d) + (-2 + d)^2*(-29 + 74*d) + b^8*(144 - 430*d + 
                  347*d^2 - 84*d^3) + b^5*(36 - 10*d + 44*d^2 - 24*d^3) + 
                b^2*(460 - 590*d + 218*d^2 - 22*d^3) - 9*b*(-24 + 20*d - 
                  10*d^2 + 3*d^3) + 2*b^6*(126 - 113*d + 16*d^2 + 9*d^3) + 
                2*b^7*(14 + 181*d - 204*d^2 + 55*d^3) - 2*b^4*(-34 + 75*d - 
                  121*d^2 + 55*d^3) - b^9*(44 + 170*d - 218*d^2 + 61*d^3) + 
                b^3*(324 - 298*d - 76*d^2 + 84*d^3)) + (-1 + b)^2*(1 + b)^3*(
                b^11*(-2 + d)^2*(2 + d) + b^10*(-2 + d)^2*(2 + 3*d) + 
                5*(-2 + d)^2*(-4 + 5*d) + b^5*(88 - 340*d + 348*d^2 - 
                  106*d^3) + b^8*(8 - 88*d + 88*d^2 - 23*d^3) - 
                b^9*(16 + 8*d - 22*d^2 + 7*d^3) + 2*b^7*(4 + 46*d - 54*d^2 + 
                  15*d^3) - b*(152 - 236*d + 50*d^2 + 15*d^3) + 
                2*b^6*(-8 + 134*d - 154*d^2 + 49*d^3) - b^3*(512 - 600*d + 
                  18*d^2 + 95*d^3) + b^2*(-536 + 1040*d - 642*d^2 + 
                  155*d^3) + 2*b^4*(-364 + 738*d - 560*d^2 + 159*d^3)))*LECb3*
             M^3)/(768*a^3*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*
             (-2 + d)*(-1 + d)^2*F^2*Pi^2) + 
           ((a^16*(-2 + d)^2*(2 + b*(2 + d)) - a^14*(-2 + d)^2*(9 + 
                8*b^3*(2 + d) + 4*b^2*(5 + d) + b*(20 + d)) + 
              a^12*(13*(-2 + d)^2 + 75*b^2*(-2 + d)^2 + 28*b^5*(-2 + d)^2*
                 (2 + d) + 28*b^4*(-2 + d)^2*(3 + d) - b*(-2 + d)^2*
                 (-60 + 11*d) + b^3*(472 - 456*d + 104*d^2 + 3*d^3)) + 
              a^8*(140*b^8*(-2 + d)^2*(2 + d) + 70*b^9*(-2 + d)^2*(2 + d) - 
                3*(-2 + d)^2*(-7 + 12*d) + b^4*(768 - 1156*d + 599*d^2 - 
                  108*d^3) + b^5*(872 - 1232*d + 600*d^2 - 101*d^3) + 
                b^3*(592 - 908*d + 500*d^2 - 91*d^3) + b*(352 - 620*d + 
                  344*d^2 - 61*d^3) + b^2*(320 - 556*d + 301*d^2 - 44*d^3) - 
                5*b^7*(-296 + 304*d - 88*d^2 + 5*d^3) - 5*b^6*(-236 + 348*d - 
                  179*d^2 + 32*d^3)) + a^10*(-56*b^7*(-2 + d)^2*(2 + d) - 
                28*b^6*(-2 + d)^2*(7 + 3*d) + (-2 + d)^2*(-13 + 12*d) + 
                3*b^5*(-384 + 380*d - 96*d^2 + d^3) + 2*b^3*(-412 + 506*d - 
                  200*d^2 + 25*d^3) + b^4*(-884 + 996*d - 341*d^2 + 32*d^3) + 
                b*(-304 + 452*d - 236*d^2 + 43*d^3) + b^2*(-428 + 592*d - 
                  274*d^2 + 44*d^3)) - a^6*(1 + b)*(56*b^10*(-2 + d)^2*
                 (2 + d) + 28*b^9*(-2 + d)^2*(5 + 3*d) - (-2 + d)^2*
                 (-11 + 24*d) + b^7*(140 - 824*d + 759*d^2 - 191*d^3) + 
                b^8*(480 - 916*d + 596*d^2 - 129*d^3) + b^3*(268 - 304*d + 
                  269*d^2 - 101*d^3) + b^2*(580 - 920*d + 467*d^2 - 79*d^3) + 
                b^5*(436 - 464*d + 131*d^2 + 5*d^3) + b*(388 - 488*d + 
                  125*d^2 + 11*d^3) + b^4*(236 - 152*d + 21*d^2 + 13*d^3) + 
                b^6*(-92 + 336*d - 279*d^2 + 67*d^3)) + (-1 + b)^2*(1 + b)^4*(
                2*b^10*(-2 + d)^2*(1 + d) + b^11*(-2 + d)^2*(2 + d) + 
                (-2 + d)^2*(-11 + 12*d) - 8*b*(10 - 15*d + 3*d^2 + d^3) - 
                2*b^9*(8 + 2*d - 9*d^2 + 3*d^3) - b^8*(4 + 44*d - 51*d^2 + 
                  14*d^3) + 4*b^2*(-65 + 130*d - 82*d^2 + 20*d^3) + 
                b^7*(8 + 56*d - 70*d^2 + 20*d^3) + 2*b^6*(-2 + 72*d - 
                  85*d^2 + 27*d^3) - 2*b^5*(-20 + 90*d - 95*d^2 + 29*d^3) - 
                b^3*(248 - 300*d + 16*d^2 + 45*d^3) + 2*b^4*(-184 + 364*d - 
                  272*d^2 + 77*d^3)) + a^4*(1 + b)^2*(28*b^10*(-2 + d)^2*
                 (1 + d) + 28*b^11*(-2 + d)^2*(2 + d) + (-2 + d)^2*
                 (-25 + 24*d) + b*(280 - 300*d + 66*d^2 + 7*d^3) + 
                b^4*(-384 + 848*d - 396*d^2 + 22*d^3) + 2*b^3*(160 - 90*d - 
                  75*d^2 + 49*d^3) - 2*b^5*(-88 + 222*d - 223*d^2 + 70*d^3) - 
                2*b^2*(-416 + 664*d - 349*d^2 + 71*d^3) + b^6*(464 - 336*d - 
                  54*d^2 + 74*d^3) - b^8*(60 + 308*d - 373*d^2 + 102*d^3) + 
                2*b^7*(-120 + 514*d - 453*d^2 + 113*d^3) - b^9*(88 + 344*d - 
                  440*d^2 + 123*d^3)) - a^2*(-1 + b)*(1 + b)^3*(
                12*b^10*(-2 + d)^2*(1 + d) + 8*b^11*(-2 + d)^2*(2 + d) - 
                3*(-2 + d)^2*(-11 + 12*d) + b^5*(272 - 680*d + 606*d^2 - 
                  176*d^3) + b^2*(-140 + 40*d + 98*d^2 - 46*d^3) - 
                2*b^3*(268 - 374*d + 113*d^2 + 5*d^3) + b*(40 - 92*d + 
                  2*d^2 + 17*d^3) + 6*b^6*(18 + 40*d - 65*d^2 + 23*d^3) - 
                b^9*(64 + 76*d - 136*d^2 + 41*d^3) + 2*b^7*(-32 + 210*d - 
                  203*d^2 + 53*d^3) - b^8*(4 + 212*d - 231*d^2 + 62*d^3) + 
                2*b^4*(-408 + 824*d - 568*d^2 + 141*d^3)))*LECb6*M^3)/
            (768*a^3*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
             (-1 + d)^2*F^2*Pi^2)) + 
         g1^2*((-5*(a^16*(-2 + d)^2*((-2 + d)^2 + b*(-8 - 2*d + d^2)) - 
              4*a^14*(-2 + d)^2*((-2 + d)^2 + 2*b^3*(-8 - 2*d + d^2) + 
                b*(-14 - 3*d + 2*d^2) + b^2*(4 - 11*d + 3*d^2)) + 
              4*a^12*((-2 + d)^3*(-1 + d) + 7*b^4*(-2 + d)^2*d*(-7 + 2*d) + 
                7*b^5*(-2 + d)^2*(-8 - 2*d + d^2) + 2*b*(-2 + d)^2*
                 (-25 + d + 2*d^2) + b^2*(-2 + d)^2*(-15 - 28*d + 10*d^2) + 
                b^3*(-304 + 246*d + 21*d^2 - 54*d^3 + 10*d^4)) + 
              4*a^4*((-2 + d)^3*(13 + d) + 7*b^13*(-2 + d)^2*(-8 - 2*d + 
                  d^2) + 2*b*(-2 + d)^2*(-27 + 11*d + d^2) + 7*b^12*
                 (-2 + d)^2*(-8 - 13*d + 4*d^2) - b^4*(-2 + d)^2*(-8 - 31*d + 
                  6*d^2) - b^2*(-2 + d)^2*(73 - 52*d + 18*d^2) + 
                b^10*(-644 + 2468*d - 2561*d^2 + 1012*d^3 - 134*d^4) + 
                b^6*(8 + 440*d - 822*d^2 + 464*d^3 - 80*d^4) + 
                b^3*(-368 + 762*d - 653*d^2 + 258*d^3 - 38*d^4) + 
                b^5*(-208 + 624*d - 556*d^2 + 234*d^3 - 37*d^4) - 
                3*b^11*(-48 + 2*d + 63*d^2 - 38*d^3 + 6*d^4) + 
                2*b^7*(160 - 90*d - 55*d^2 - 2*d^3 + 8*d^4) - 
                6*b^9*(180 - 388*d + 291*d^2 - 91*d^3 + 10*d^4) + 
                b^8*(-24 + 172*d - 158*d^2 - 19*d^3 + 17*d^4)) - 
              4*a^10*(-((-8 + d)*(-2 + d)^3) + 5*b*(-2 + d)^2*(-22 + 7*d) + 
                14*b^7*(-2 + d)^2*(-8 - 2*d + d^2) + 7*b^6*(-2 + d)^2*
                 (-4 - 17*d + 5*d^2) + b^2*(-2 + d)^2*(-114 + d + 11*d^2) + 
                6*b^3*(-136 + 170*d - 69*d^2 + 9*d^3) + 3*b^5*(-216 + 184*d - 
                  31*d^3 + 6*d^4) + b^4*(-536 + 416*d + 58*d^2 - 104*d^3 + 
                  19*d^4)) + 2*a^8*(-5*(-8 + d)*(-2 + d)^3 - 15*b*(-2 + d)^2*
                 (20 - 10*d + d^2) + 35*b^9*(-2 + d)^2*(-8 - 2*d + d^2) + 
                35*b^8*(-2 + d)^2*(-4 - 10*d + 3*d^2) - 2*b^2*(-2 + d)^2*
                 (237 - 88*d + 6*d^2) + b^3*(-2432 + 3844*d - 2338*d^2 + 
                  656*d^3 - 72*d^4) + 10*b^7*(-128 + 122*d - 21*d^2 - 8*d^3 + 
                  2*d^4) - 10*b^6*(244 - 348*d + 185*d^2 - 44*d^3 + 4*d^4) - 
                8*b^5*(350 - 557*d + 339*d^2 - 94*d^3 + 10*d^4) - 
                4*b^4*(680 - 1088*d + 688*d^2 - 205*d^3 + 24*d^4)) - 
              4*a^6*(-((-22 + d)*(-2 + d)^3) + 14*b^11*(-2 + d)^2*
                 (-8 - 2*d + d^2) - b*(-2 + d)^2*(122 - 67*d + 6*d^2) + 
                7*b^10*(-2 + d)^2*(-12 - 23*d + 7*d^2) - b^2*(-2 + d)^2*
                 (216 - 119*d + 23*d^2) - 5*b^9*(40 - 60*d + 42*d^2 - 
                  15*d^3 + 2*d^4) - 4*b^7*(360 - 718*d + 531*d^2 - 171*d^3 + 
                  20*d^4) - 5*b^8*(256 - 576*d + 476*d^2 - 168*d^3 + 
                  21*d^4) - 2*b^3*(496 - 876*d + 606*d^2 - 192*d^3 + 
                  23*d^4) - 2*b^4*(392 - 792*d + 626*d^2 - 218*d^3 + 
                  27*d^4) - 2*b^5*(520 - 1072*d + 832*d^2 - 273*d^3 + 
                  32*d^4) - 2*b^6*(584 - 1388*d + 1234*d^2 - 461*d^3 + 
                  61*d^4)) - 4*a^2*(-1 + b)*(1 + b)^2*(-((-2 + d)^3*
                  (4 + d)) - b*(-2 + d)^3*(1 + 3*d) + b^2*(-2 + d)^2*d*
                 (-10 + 9*d) + 2*b^12*(-2 + d)^2*(-8 - 2*d + d^2) + 
                b^11*(-2 + d)^2*(-4 - 25*d + 7*d^2) + b^9*(-288 + 984*d - 
                  986*d^2 + 385*d^3 - 51*d^4) + b^10*(88 + 68*d - 200*d^2 + 
                  102*d^3 - 15*d^4) - 4*b^4*(30 - 57*d + 47*d^2 - 19*d^3 + 
                  3*d^4) - 2*b^6*(-132 + 86*d + 74*d^2 - 44*d^3 + 5*d^4) + 
                2*b^5*(220 - 442*d + 284*d^2 - 89*d^3 + 11*d^4) + 
                b^3*(88 - 240*d + 272*d^2 - 133*d^3 + 23*d^4) + 
                b^8*(-200 + 100*d + 184*d^2 - 146*d^3 + 27*d^4) + 
                b^7*(344 - 748*d + 692*d^2 - 358*d^3 + 66*d^4)) + 
              (-1 + b)*(1 + b)^2*(-((-2 + d)^3*(2 + d)) - 2*b*(-2 + d)^3*
                 (-1 + 2*d) + b^14*(-2 + d)^2*(-8 - 2*d + d^2) + 
                2*b^13*(-2 + d)^2*(-2 - 7*d + 2*d^2) + b^2*(-2 + d)^2*
                 (-12 - 10*d + 11*d^2) + b^8*(944 - 736*d - 504*d^2 + 
                  436*d^3 - 75*d^4) + b^4*(-176 + 568*d - 588*d^2 + 256*d^3 - 
                  41*d^4) + b^12*(112 - 8*d - 124*d^2 + 72*d^3 - 11*d^4) - 
                4*b^11*(36 - 194*d + 218*d^2 - 89*d^3 + 12*d^4) + 
                4*b^3*(44 - 134*d + 150*d^2 - 71*d^3 + 12*d^4) + 
                8*b^7*(252 - 438*d + 290*d^2 - 105*d^3 + 16*d^4) + 
                b^10*(-304 + 88*d + 336*d^2 - 234*d^3 + 41*d^4) - 
                2*b^5*(184 - 564*d + 642*d^2 - 279*d^3 + 42*d^4) + 
                b^6*(1024 - 1976*d + 1316*d^2 - 474*d^3 + 75*d^4) + 
                2*b^9*(328 - 1244*d + 1406*d^2 - 661*d^3 + 106*d^4)))*
             deltahAqTo2*M^2)/(9216*a^2*(a^2 - (-1 + b)^2)*b^4*
             (a^2 - (1 + b)^2)^2*(-2 + d)*(-1 + d)^3*F^2*Pi^2) - 
           (5*(-1 + b)*(a^16*(-2 + d)^2*((-2 + d)^2 + b*(-8 - 2*d + d^2)) - 
              4*a^14*(-2 + d)^2*((-2 + d)^2 + 2*b^3*(-8 - 2*d + d^2) + 
                b*(-14 - 3*d + 2*d^2) + b^2*(4 - 11*d + 3*d^2)) + 
              4*a^12*((-2 + d)^3*(-1 + d) + 7*b^4*(-2 + d)^2*d*(-7 + 2*d) + 
                7*b^5*(-2 + d)^2*(-8 - 2*d + d^2) + 2*b*(-2 + d)^2*
                 (-25 + d + 2*d^2) + b^2*(-2 + d)^2*(-15 - 28*d + 10*d^2) + 
                b^3*(-304 + 246*d + 21*d^2 - 54*d^3 + 10*d^4)) + 
              4*a^4*((-2 + d)^3*(13 + d) + 7*b^13*(-2 + d)^2*(-8 - 2*d + 
                  d^2) + 2*b*(-2 + d)^2*(-27 + 11*d + d^2) + 7*b^12*
                 (-2 + d)^2*(-8 - 13*d + 4*d^2) - b^4*(-2 + d)^2*(-8 - 31*d + 
                  6*d^2) - b^2*(-2 + d)^2*(73 - 52*d + 18*d^2) + 
                b^10*(-644 + 2468*d - 2561*d^2 + 1012*d^3 - 134*d^4) + 
                b^6*(8 + 440*d - 822*d^2 + 464*d^3 - 80*d^4) + 
                b^3*(-368 + 762*d - 653*d^2 + 258*d^3 - 38*d^4) + 
                b^5*(-208 + 624*d - 556*d^2 + 234*d^3 - 37*d^4) - 
                3*b^11*(-48 + 2*d + 63*d^2 - 38*d^3 + 6*d^4) + 
                2*b^7*(160 - 90*d - 55*d^2 - 2*d^3 + 8*d^4) - 
                6*b^9*(180 - 388*d + 291*d^2 - 91*d^3 + 10*d^4) + 
                b^8*(-24 + 172*d - 158*d^2 - 19*d^3 + 17*d^4)) - 
              4*a^10*(-((-8 + d)*(-2 + d)^3) + 5*b*(-2 + d)^2*(-22 + 7*d) + 
                14*b^7*(-2 + d)^2*(-8 - 2*d + d^2) + 7*b^6*(-2 + d)^2*
                 (-4 - 17*d + 5*d^2) + b^2*(-2 + d)^2*(-114 + d + 11*d^2) + 
                6*b^3*(-136 + 170*d - 69*d^2 + 9*d^3) + 3*b^5*(-216 + 184*d - 
                  31*d^3 + 6*d^4) + b^4*(-536 + 416*d + 58*d^2 - 104*d^3 + 
                  19*d^4)) + 2*a^8*(-5*(-8 + d)*(-2 + d)^3 - 15*b*(-2 + d)^2*
                 (20 - 10*d + d^2) + 35*b^9*(-2 + d)^2*(-8 - 2*d + d^2) + 
                35*b^8*(-2 + d)^2*(-4 - 10*d + 3*d^2) - 2*b^2*(-2 + d)^2*
                 (237 - 88*d + 6*d^2) + b^3*(-2432 + 3844*d - 2338*d^2 + 
                  656*d^3 - 72*d^4) + 10*b^7*(-128 + 122*d - 21*d^2 - 8*d^3 + 
                  2*d^4) - 10*b^6*(244 - 348*d + 185*d^2 - 44*d^3 + 4*d^4) - 
                8*b^5*(350 - 557*d + 339*d^2 - 94*d^3 + 10*d^4) - 
                4*b^4*(680 - 1088*d + 688*d^2 - 205*d^3 + 24*d^4)) - 
              4*a^6*(-((-22 + d)*(-2 + d)^3) + 14*b^11*(-2 + d)^2*
                 (-8 - 2*d + d^2) - b*(-2 + d)^2*(122 - 67*d + 6*d^2) + 
                7*b^10*(-2 + d)^2*(-12 - 23*d + 7*d^2) - b^2*(-2 + d)^2*
                 (216 - 119*d + 23*d^2) - 5*b^9*(40 - 60*d + 42*d^2 - 
                  15*d^3 + 2*d^4) - 4*b^7*(360 - 718*d + 531*d^2 - 171*d^3 + 
                  20*d^4) - 5*b^8*(256 - 576*d + 476*d^2 - 168*d^3 + 
                  21*d^4) - 2*b^3*(496 - 876*d + 606*d^2 - 192*d^3 + 
                  23*d^4) - 2*b^4*(392 - 792*d + 626*d^2 - 218*d^3 + 
                  27*d^4) - 2*b^5*(520 - 1072*d + 832*d^2 - 273*d^3 + 
                  32*d^4) - 2*b^6*(584 - 1388*d + 1234*d^2 - 461*d^3 + 
                  61*d^4)) - 4*a^2*(-1 + b)*(1 + b)^2*(-((-2 + d)^3*
                  (4 + d)) - b*(-2 + d)^3*(1 + 3*d) + b^2*(-2 + d)^2*d*
                 (-10 + 9*d) + 2*b^12*(-2 + d)^2*(-8 - 2*d + d^2) + 
                b^11*(-2 + d)^2*(-4 - 25*d + 7*d^2) + b^9*(-288 + 984*d - 
                  986*d^2 + 385*d^3 - 51*d^4) + b^10*(88 + 68*d - 200*d^2 + 
                  102*d^3 - 15*d^4) - 4*b^4*(30 - 57*d + 47*d^2 - 19*d^3 + 
                  3*d^4) - 2*b^6*(-132 + 86*d + 74*d^2 - 44*d^3 + 5*d^4) + 
                2*b^5*(220 - 442*d + 284*d^2 - 89*d^3 + 11*d^4) + 
                b^3*(88 - 240*d + 272*d^2 - 133*d^3 + 23*d^4) + 
                b^8*(-200 + 100*d + 184*d^2 - 146*d^3 + 27*d^4) + 
                b^7*(344 - 748*d + 692*d^2 - 358*d^3 + 66*d^4)) + 
              (-1 + b)*(1 + b)^2*(-((-2 + d)^3*(2 + d)) - 2*b*(-2 + d)^3*
                 (-1 + 2*d) + b^14*(-2 + d)^2*(-8 - 2*d + d^2) + 
                2*b^13*(-2 + d)^2*(-2 - 7*d + 2*d^2) + b^2*(-2 + d)^2*
                 (-12 - 10*d + 11*d^2) + b^8*(944 - 736*d - 504*d^2 + 
                  436*d^3 - 75*d^4) + b^4*(-176 + 568*d - 588*d^2 + 256*d^3 - 
                  41*d^4) + b^12*(112 - 8*d - 124*d^2 + 72*d^3 - 11*d^4) - 
                4*b^11*(36 - 194*d + 218*d^2 - 89*d^3 + 12*d^4) + 
                4*b^3*(44 - 134*d + 150*d^2 - 71*d^3 + 12*d^4) + 
                8*b^7*(252 - 438*d + 290*d^2 - 105*d^3 + 16*d^4) + 
                b^10*(-304 + 88*d + 336*d^2 - 234*d^3 + 41*d^4) - 
                2*b^5*(184 - 564*d + 642*d^2 - 279*d^3 + 42*d^4) + 
                b^6*(1024 - 1976*d + 1316*d^2 - 474*d^3 + 75*d^4) + 
                2*b^9*(328 - 1244*d + 1406*d^2 - 661*d^3 + 106*d^4)))*LECb3*
             M^3)/(9216*a^3*(a^2 - (-1 + b)^2)*b^4*(a^2 - (1 + b)^2)^2*
             (-2 + d)*(-1 + d)^3*F^2*Pi^2) + (5*(1 + a^2 - b^2)*
             (a^16*(-2 + d)^2*((-2 + d)^2 + b*(-8 - 2*d + d^2)) - 
              4*a^14*(-2 + d)^2*((-2 + d)^2 + 2*b^3*(-8 - 2*d + d^2) + 
                b*(-14 - 3*d + 2*d^2) + b^2*(4 - 11*d + 3*d^2)) + 
              4*a^12*((-2 + d)^3*(-1 + d) + 7*b^4*(-2 + d)^2*d*(-7 + 2*d) + 
                7*b^5*(-2 + d)^2*(-8 - 2*d + d^2) + 2*b*(-2 + d)^2*
                 (-25 + d + 2*d^2) + b^2*(-2 + d)^2*(-15 - 28*d + 10*d^2) + 
                b^3*(-304 + 246*d + 21*d^2 - 54*d^3 + 10*d^4)) + 
              4*a^4*((-2 + d)^3*(13 + d) + 7*b^13*(-2 + d)^2*(-8 - 2*d + 
                  d^2) + 2*b*(-2 + d)^2*(-27 + 11*d + d^2) + 7*b^12*
                 (-2 + d)^2*(-8 - 13*d + 4*d^2) - b^4*(-2 + d)^2*(-8 - 31*d + 
                  6*d^2) - b^2*(-2 + d)^2*(73 - 52*d + 18*d^2) + 
                b^10*(-644 + 2468*d - 2561*d^2 + 1012*d^3 - 134*d^4) + 
                b^6*(8 + 440*d - 822*d^2 + 464*d^3 - 80*d^4) + 
                b^3*(-368 + 762*d - 653*d^2 + 258*d^3 - 38*d^4) + 
                b^5*(-208 + 624*d - 556*d^2 + 234*d^3 - 37*d^4) - 
                3*b^11*(-48 + 2*d + 63*d^2 - 38*d^3 + 6*d^4) + 
                2*b^7*(160 - 90*d - 55*d^2 - 2*d^3 + 8*d^4) - 
                6*b^9*(180 - 388*d + 291*d^2 - 91*d^3 + 10*d^4) + 
                b^8*(-24 + 172*d - 158*d^2 - 19*d^3 + 17*d^4)) - 
              4*a^10*(-((-8 + d)*(-2 + d)^3) + 5*b*(-2 + d)^2*(-22 + 7*d) + 
                14*b^7*(-2 + d)^2*(-8 - 2*d + d^2) + 7*b^6*(-2 + d)^2*
                 (-4 - 17*d + 5*d^2) + b^2*(-2 + d)^2*(-114 + d + 11*d^2) + 
                6*b^3*(-136 + 170*d - 69*d^2 + 9*d^3) + 3*b^5*(-216 + 184*d - 
                  31*d^3 + 6*d^4) + b^4*(-536 + 416*d + 58*d^2 - 104*d^3 + 
                  19*d^4)) + 2*a^8*(-5*(-8 + d)*(-2 + d)^3 - 15*b*(-2 + d)^2*
                 (20 - 10*d + d^2) + 35*b^9*(-2 + d)^2*(-8 - 2*d + d^2) + 
                35*b^8*(-2 + d)^2*(-4 - 10*d + 3*d^2) - 2*b^2*(-2 + d)^2*
                 (237 - 88*d + 6*d^2) + b^3*(-2432 + 3844*d - 2338*d^2 + 
                  656*d^3 - 72*d^4) + 10*b^7*(-128 + 122*d - 21*d^2 - 8*d^3 + 
                  2*d^4) - 10*b^6*(244 - 348*d + 185*d^2 - 44*d^3 + 4*d^4) - 
                8*b^5*(350 - 557*d + 339*d^2 - 94*d^3 + 10*d^4) - 
                4*b^4*(680 - 1088*d + 688*d^2 - 205*d^3 + 24*d^4)) - 
              4*a^6*(-((-22 + d)*(-2 + d)^3) + 14*b^11*(-2 + d)^2*
                 (-8 - 2*d + d^2) - b*(-2 + d)^2*(122 - 67*d + 6*d^2) + 
                7*b^10*(-2 + d)^2*(-12 - 23*d + 7*d^2) - b^2*(-2 + d)^2*
                 (216 - 119*d + 23*d^2) - 5*b^9*(40 - 60*d + 42*d^2 - 
                  15*d^3 + 2*d^4) - 4*b^7*(360 - 718*d + 531*d^2 - 171*d^3 + 
                  20*d^4) - 5*b^8*(256 - 576*d + 476*d^2 - 168*d^3 + 
                  21*d^4) - 2*b^3*(496 - 876*d + 606*d^2 - 192*d^3 + 
                  23*d^4) - 2*b^4*(392 - 792*d + 626*d^2 - 218*d^3 + 
                  27*d^4) - 2*b^5*(520 - 1072*d + 832*d^2 - 273*d^3 + 
                  32*d^4) - 2*b^6*(584 - 1388*d + 1234*d^2 - 461*d^3 + 
                  61*d^4)) - 4*a^2*(-1 + b)*(1 + b)^2*(-((-2 + d)^3*
                  (4 + d)) - b*(-2 + d)^3*(1 + 3*d) + b^2*(-2 + d)^2*d*
                 (-10 + 9*d) + 2*b^12*(-2 + d)^2*(-8 - 2*d + d^2) + 
                b^11*(-2 + d)^2*(-4 - 25*d + 7*d^2) + b^9*(-288 + 984*d - 
                  986*d^2 + 385*d^3 - 51*d^4) + b^10*(88 + 68*d - 200*d^2 + 
                  102*d^3 - 15*d^4) - 4*b^4*(30 - 57*d + 47*d^2 - 19*d^3 + 
                  3*d^4) - 2*b^6*(-132 + 86*d + 74*d^2 - 44*d^3 + 5*d^4) + 
                2*b^5*(220 - 442*d + 284*d^2 - 89*d^3 + 11*d^4) + 
                b^3*(88 - 240*d + 272*d^2 - 133*d^3 + 23*d^4) + 
                b^8*(-200 + 100*d + 184*d^2 - 146*d^3 + 27*d^4) + 
                b^7*(344 - 748*d + 692*d^2 - 358*d^3 + 66*d^4)) + 
              (-1 + b)*(1 + b)^2*(-((-2 + d)^3*(2 + d)) - 2*b*(-2 + d)^3*
                 (-1 + 2*d) + b^14*(-2 + d)^2*(-8 - 2*d + d^2) + 
                2*b^13*(-2 + d)^2*(-2 - 7*d + 2*d^2) + b^2*(-2 + d)^2*
                 (-12 - 10*d + 11*d^2) + b^8*(944 - 736*d - 504*d^2 + 
                  436*d^3 - 75*d^4) + b^4*(-176 + 568*d - 588*d^2 + 256*d^3 - 
                  41*d^4) + b^12*(112 - 8*d - 124*d^2 + 72*d^3 - 11*d^4) - 
                4*b^11*(36 - 194*d + 218*d^2 - 89*d^3 + 12*d^4) + 
                4*b^3*(44 - 134*d + 150*d^2 - 71*d^3 + 12*d^4) + 
                8*b^7*(252 - 438*d + 290*d^2 - 105*d^3 + 16*d^4) + 
                b^10*(-304 + 88*d + 336*d^2 - 234*d^3 + 41*d^4) - 
                2*b^5*(184 - 564*d + 642*d^2 - 279*d^3 + 42*d^4) + 
                b^6*(1024 - 1976*d + 1316*d^2 - 474*d^3 + 75*d^4) + 
                2*b^9*(328 - 1244*d + 1406*d^2 - 661*d^3 + 106*d^4)))*LECb6*
             M^3)/(18432*a^3*(a^2 - (-1 + b)^2)*b^4*(a^2 - (1 + b)^2)^2*
             (-2 + d)*(-1 + d)^3*F^2*Pi^2)) + 
         hA*(-((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(12 + 4*b*(-2 + d) - 4*
                b^3*(-2 + d) - 16*d + 5*d^2 + a^4*(-4 + d^2) + b^4*
                (-4 + d^2) - 2*b^2*(6 - 4*d + d^2) - 2*a^2*(-2 + d)*
                (2 - 2*b - d + b^2*(2 + d)))*LECc11Delta*M^3)/
            (512*a^3*b^2*(-1 + d)^2*F^2*Pi^2) - (7*(a^2 - (-1 + b)^2)*
             (a^2 - (1 + b)^2)^2*(12 + 4*b*(-2 + d) - 4*b^3*(-2 + d) - 16*d + 
              5*d^2 + a^4*(-4 + d^2) + b^4*(-4 + d^2) - 2*b^2*(6 - 4*d + 
                d^2) - 2*a^2*(-2 + d)*(2 - 2*b - d + b^2*(2 + d)))*
             LECc12Delta*M^3)/(1536*a^3*b^2*(-1 + d)^2*F^2*Pi^2) + 
           (7*(a^2 - (-1 + b)^2)*(-1 + a^2 + b^2)*(a^2 - (1 + b)^2)^2*
             (-4*b*(-2 + d) - 4*b^3*(-2 + d) - (-2 + d)^2 + 4*b^2*(-3 + 
                2*d) + a^4*(-4 + d^2) + b^4*(-4 + d^2) - 2*a^2*(-2 + d)*(2 - 
                2*b + b^2*(2 + d)))*LECc13Delta*M^3)/(3072*a^3*b^4*(-1 + d)^2*
             F^2*Pi^2) + ((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*d*
             LECc1Delta*M^3)/(32*a*b^2*(-1 + d)^2*F^2*Pi^2) - 
           ((a^2 - (-1 + b)^2)*(-1 + a^2 + b^2)*(a^2 - (1 + b)^2)^2*
             (-4*b*(-2 + d) - 4*b^3*(-2 + d) - (-2 + d)^2 + 4*b^2*(-3 + 
                2*d) + a^4*(-4 + d^2) + b^4*(-4 + d^2) - 2*a^2*(-2 + d)*(2 - 
                2*b + b^2*(2 + d)))*LECc2Delta*M^3)/(1024*a^3*b^4*(-1 + d)^2*
             F^2*Pi^2) - ((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*
             (-4 - 4*b*(-2 + d) - 4*b^3*(-2 + d) + d^2 + a^4*(-4 + d^2) + 
              b^4*(-4 + d^2) - 2*b^2*(6 - 6*d + d^2) - 2*a^2*(-2 + d)*(2 - 
                2*b - d + b^2*(2 + d)))*LECc3Delta*M^3)/(256*a^3*b^2*
             (-1 + d)^2*F^2*Pi^2) - (5*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*
             (-4 - 4*b^3*(-2 + d) + 8*d - 3*d^2 + a^4*(-4 + d^2) + 
              b^4*(-4 + d^2) + 4*b*(10 - 9*d + 2*d^2) - 2*b^2*(6 - 10*d + 
                3*d^2) - 2*a^2*(-2 + d)*(2 - 2*b - d + b^2*(2 + d)))*
             LECc4Delta*M^3)/(1536*a^3*b^2*(-1 + d)^2*F^2*Pi^2)) + 
         (5*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*(2 + (-1 + b)*d)*
           deltahAqTo2*M^2)/(256*a^2*b^2*(-1 + d)^2*F^2*Pi^2) - 
         (5*(-a^2 + (-1 + b)^2)*(-1 + b)*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (2 + (-1 + b)*d)*LECb3*M^3)/(256*a^3*b^2*(-1 + d)^2*F^2*Pi^2) - 
         (5*(a^2 - (-1 + b)^2)*(1 + a^2 - b^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (2 + (-1 + b)*d)*LECb6*M^3)/(512*a^3*b^2*(-1 + d)^2*F^2*Pi^2))*
        B0i[bb0, M^2/a^2, M^2, (b^2*M^2)/a^2] + 
       (gA^2*((b*(-2*a^2*(-1 + b)*(1 + b)^2 + a^4*(-1 + b*(3 - 2*d)) + 
              (-1 + b)*(1 + b)^2*(1 + b^2 - 2*b*(-2 + d)))*deltahAqTo2*M^2)/
            (8*a^2*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*F^2*
             Pi^2) + ((-1 + b)*b*(-2*a^2*(-1 + b)*(1 + b)^2 + 
              a^4*(-1 + b*(3 - 2*d)) + (-1 + b)*(1 + b)^2*(1 + b^2 - 
                2*b*(-2 + d)))*LECb3*M^3)/(8*a^3*(a^2 - (-1 + b)^2)*
             (a^2 - (1 + b)^2)^2*(-2 + d)*F^2*Pi^2) + 
           (b*(1 + a^2 - b^2)*(2*a^2*(-1 + b)*(1 + b)^2 - (-1 + b)*(1 + b)^2*(
                1 + b^2 - 2*b*(-2 + d)) + a^4*(1 + b*(-3 + 2*d)))*LECb6*M^3)/
            (16*a^3*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*F^2*
             Pi^2)) + hA^2*(-((a^12*(2 + b - d)*(-2 + d) - 2*a^10*
                (3 + 2*b + 3*b^2)*(2 + b - d)*(-2 + d) + a^8*
                (-15*(-2 + d)^2 + b^4*(-92 + 68*d - 11*d^2) - 
                 5*b*(22 - 19*d + 4*d^2) - 2*b^3*(66 - 53*d + 10*d^2) - 
                 2*b^2*(72 - 62*d + 13*d^2) + b^5*(-42 + 39*d - 16*d^2 + 
                   4*d^3)) + 4*a^6*(1 + b)*(5*(-2 + d)^2 + b^4*(24 - 14*d + 
                   d^2) + 5*b*(6 - 5*d + d^2) + 6*b^3*(6 - 5*d + d^2) + 
                 5*b^5*(6 - 5*d + d^2) + b^2*(34 - 29*d + 6*d^2) + 
                 b^6*(14 - 5*d - 8*d^2 + 4*d^3)) - 2*a^2*(-1 + b)*(1 + b)^3*
                (b^3*(-2 + d) + 3*(-2 + d)^2 + b^4*(-12 + 20*d - 7*d^2) - 
                 b^2*(-4 + d^2) + b*(22 - 19*d + 4*d^2) - b^6*(60 - 64*d + 
                   3*d^2 + 8*d^3) + b^5*(-78 + 135*d - 76*d^2 + 16*d^3) + 
                 b^7*(-46 + 99*d - 80*d^2 + 24*d^3)) - a^4*(1 + b)*
                (15*(-2 + d)^2 + b^4*(30 + 7*d - 11*d^2) + 5*b*(26 - 23*d + 
                   5*d^2) + b^2*(94 - 69*d + 11*d^2) + b^3*(74 - 63*d + 
                   13*d^2) + b^7*(230 - 301*d + 135*d^2 - 24*d^3) + 
                 b^8*(70 - 63*d + 8*d^3) + b^5*(-50 + 159*d - 109*d^2 + 
                   24*d^3) + b^6*(98 - 39*d - 47*d^2 + 24*d^3)) + (-1 + b)*
                (1 + b)^3*((-2 + d)^2 + b^3*(-28 + 26*d - 6*d^2) - 
                 2*b^2*(2 - 3*d + d^2) + b*(10 - 9*d + 2*d^2) - 
                 2*b^4*(10 - 9*d + 2*d^2) - 2*b^6*(26 - 41*d + 7*d^2 + 
                   4*d^3) + 2*b^5*(-14 + 36*d - 25*d^2 + 6*d^3) + 
                 6*b^7*(-22 + 45*d - 31*d^2 + 8*d^3) - 3*b^8*(8 + 2*d - 
                   17*d^2 + 8*d^3) + b^9*(-46 + 121*d - 112*d^2 + 36*d^3)))*
              deltahAqTo2*M^2)/(128*a^2*(a^2 - (-1 + b)^2)*b^5*
             (a^2 - (1 + b)^2)^2*(-2 + d)*(-1 + d)^2*F^2*Pi^2) + 
           ((a^16*(-2 + d)^2*(2 + d) - 2*a^14*(-2 + d)^2*(2*b*(1 + d) + 
                4*(2 + d) + b^2*(5 + d)) + a^12*(28*b*(-2 + d)^2*(1 + d) + 
                28*(-2 + d)^2*(2 + d) + b^2*(-2 + d)^2*(51 + 11*d) - 
                3*b^4*(-22 + 37*d - 21*d^2 + 4*d^3) + b^3*(22 - 3*d - 
                  18*d^2 + 7*d^3)) + 2*a^10*(-42*b*(-2 + d)^2*(1 + d) - 
                28*(-2 + d)^2*(2 + d) - 12*b^2*(-2 + d)^2*(4 + d) + 
                b^3*(-10 + 9*d + 12*d^2 - 7*d^3) + 3*b^4*(-10 + 49*d - 
                  40*d^2 + 9*d^3) + b^5*(82 + 7*d - 58*d^2 + 17*d^3) + 
                b^6*(-2 + 109*d - 112*d^2 + 29*d^3)) - 2*a^6*(1 + b)*(
                28*(-2 + d)^2*(2 + d) + 14*b*(-2 + d)^2*(1 + 3*d) - 
                b^2*(-2 + d)^2*(29 + 37*d) + b^3*(-224 + 2*d + 121*d^2 - 
                  33*d^3) - b^6*(188 + 16*d - 85*d^2 + 15*d^3) - 
                b^5*(200 + 26*d - 137*d^2 + 37*d^3) - b^4*(188 + 20*d - 
                  131*d^2 + 37*d^3) - b^7*(224 + 26*d - 203*d^2 + 67*d^3) + 
                b^8*(-348 + 68*d + 169*d^2 - 19*d^3 - 24*d^4) + 
                3*b^9*(-24 - 26*d + 47*d^2 - 27*d^3 + 8*d^4)) - 
              a^8*(-140*b*(-2 + d)^2*(1 + d) - 70*(-2 + d)^2*(2 + d) - 
                5*b^2*(-2 + d)^2*(13 + 5*d) + 5*b^3*(46 + 9*d - 30*d^2 + 
                  7*d^3) + 2*b^5*(318 + 29*d - 224*d^2 + 65*d^3) + 
                b^4*(386 + 189*d - 411*d^2 + 110*d^3) + b^6*(536 + 206*d - 
                  539*d^2 + 151*d^3) + b^7*(650 - 23*d - 478*d^2 + 183*d^3 - 
                  12*d^4) + b^8*(94 + 301*d - 361*d^2 + 74*d^3 + 12*d^4)) + 
              a^4*(1 + b)*(28*(-2 + d)^2*(2 + d) + 28*b*(-2 + d)^2*
                 (1 + 2*d) - b^2*(-2 + d)^2*(103 + 59*d) + 8*b^5*(2 - 5*d + 
                  2*d^2) - 4*b^4*(42 + 7*d - 16*d^2 + d^3) + 
                2*b^6*(40 - 66*d - 39*d^2 + 31*d^3) - 4*b^8*(38 + 13*d - 
                  88*d^2 + 36*d^3) - b^3*(378 + 221*d - 437*d^2 + 116*d^3) + 
                b^10*(-244 - 172*d + 97*d^2 + 181*d^3 - 96*d^4) + 
                b^11*(-10 - 121*d + 73*d^2 - 44*d^3 + 24*d^4) + 
                4*b^9*(-176 + 136*d + 71*d^2 - 106*d^3 + 36*d^4) - 
                2*b^7*(-50 + 105*d + 51*d^2 - 104*d^3 + 36*d^4)) - 
              (-1 + b)^2*(1 + b)^3*(-10*b^5*(-2 + d)^2*d - (-2 + d)^2*
                 (2 + d) + b^2*(-2 + d)^2*(7 + 2*d) - b*(-2 + d)^2*
                 (2 + 3*d) + 2*b^4*(-8 + 24*d - 12*d^2 + d^3) - 
                2*b^6*(8 + 22*d - 25*d^2 + 6*d^3) + b^3*(30 + 23*d - 41*d^2 + 
                  11*d^3) + b^10*(-20 - 88*d + 103*d^2 + 90*d^3 - 72*d^4) + 
                b^8*(-256 + 100*d + 254*d^2 - 81*d^3 - 24*d^4) + 
                2*b^7*(-104 + 81*d + 57*d^2 - 65*d^3 + 18*d^4) + 
                3*b^11*(-42 + 77*d + 5*d^2 - 75*d^3 + 36*d^4) + 
                3*b^9*(-120 + 132*d + 82*d^2 - 137*d^3 + 48*d^4)) + 
              2*a^2*(-1 + b)^2*(1 + b)^3*(-4*(-2 + d)^2*(2 + d) + 
                4*b^2*(-2 + d)^2*(3 + d) - 2*b*(-2 + d)^2*(3 + 5*d) + 
                6*b^4*(10 + 3*d - 6*d^2 + d^3) - 4*b^6*(6 - 17*d - d^2 + 
                  4*d^3) + b^5*(50 + 11*d - 32*d^2 + 7*d^3) + 
                b^3*(54 + 41*d - 68*d^2 + 17*d^3) - 2*b^8*(14 - 5*d - 
                  46*d^2 + 3*d^3 + 12*d^4) + b^7*(-102 + 151*d + 116*d^2 - 
                  161*d^3 + 48*d^4) + b^9*(-98 + 181*d + 14*d^2 - 157*d^3 + 
                  72*d^4)))*LECb3*M^3)/(384*a^3*(a^2 - (-1 + b)^2)*b^7*
             (a^2 - (1 + b)^2)^2*(-2 + d)*(-1 + d)^2*(1 + d)*F^2*Pi^2) - 
           ((-2*a^16*(-2 + d)*(-4 - 4*b + d^2) + a^14*(-2 + d)*(
                b^3*(-59 + 5*d) + 16*(-4 + d^2) + 8*b*(-10 - d + d^2) + 
                b^2*(-54 + d + 7*d^2)) + a^12*(-56*(-2 + d)^2*(2 + d) - 
                7*b^5*(54 - 37*d + 5*d^2) + b^2*(-604 + 264*d + 105*d^2 - 
                  43*d^3) + b^3*(-686 + 337*d + 43*d^2 - 20*d^3) - 
                56*b*(12 - 4*d - 3*d^2 + d^3) + b^4*(-292 + 184*d - 25*d^2 + 
                  3*d^3)) + a^10*(112*(-2 + d)^2*(2 + d) + b^6*(356 - 364*d + 
                  223*d^2 - 65*d^3) + b^5*(892 - 642*d + 162*d^2 - 32*d^3) + 
                b^4*(808 - 424*d + 46*d^2 - 18*d^3) + 56*b*(28 - 8*d - 
                  9*d^2 + 3*d^3) + 3*b^2*(452 - 136*d - 119*d^2 + 37*d^3) + 
                b^3*(1414 - 573*d - 195*d^2 + 64*d^3) + b^7*(722 - 589*d + 
                  81*d^2 + 36*d^3 - 12*d^4)) + a^8*(-140*(-2 + d)^2*(2 + d) - 
                280*b*(8 - 2*d - 3*d^2 + d^3) - 5*b^3*(182 - 45*d - 31*d^2 + 
                  4*d^3) - 5*b^2*(300 - 8*d - 133*d^2 + 31*d^3) + 
                b^4*(-268 + 128*d - 167*d^2 + 85*d^3) + b^5*(42 + 293*d - 
                  461*d^2 + 152*d^3) + b^6*(388 + 220*d - 661*d^2 + 
                  227*d^3) + b^8*(-204 + 460*d - 373*d^2 + 175*d^3 - 
                  48*d^4) + b^9*(-854 + 723*d - 55*d^2 + 12*d^3 - 36*d^4) + 
                b^7*(362 + 311*d - 735*d^2 + 264*d^3 - 12*d^4)) + 
              a^6*(1 + b)*(112*(-2 + d)^2*(2 + d) + b^6*(-830 + 83*d + 
                  472*d^2 - 153*d^3) + b^4*(-638 + 143*d + 294*d^2 - 
                  103*d^3) + 56*b*(20 - 11*d^2 + 3*d^3) - b^2*(380 - 600*d + 
                  119*d^2 + 43*d^3) - b^3*(530 + 95*d - 414*d^2 + 117*d^3) - 
                b^5*(634 + 75*d - 438*d^2 + 121*d^3) + b^9*(-310 - 153*d + 
                  58*d^2 + 165*d^3 - 72*d^4) + b^8*(-1266 + 349*d + 666*d^2 - 
                  301*d^3 + 24*d^4) + b^7*(-1054 + 259*d + 730*d^2 - 
                  415*d^3 + 72*d^4) + b^10*(714 - 599*d - 65*d^2 - 24*d^3 + 
                  72*d^4)) + (-1 + b)^2*(1 + b)^4*(-2*(-2 + d)^2*(2 + d) + 
                b^6*(28 - 114*d + 90*d^2 - 20*d^3) + 2*b^4*(-34 + 57*d - 
                  22*d^2 + d^3) - 4*b*(4 + 2*d - 4*d^2 + d^3) - 
                2*b^5*(-6 + 43*d - 30*d^2 + 5*d^3) + b^2*(60 - 48*d - d^2 + 
                  5*d^3) + b^3*(46 + 43*d - 61*d^2 + 14*d^3) + 
                b^10*(-16 - 94*d + 111*d^2 + 87*d^3 - 72*d^4) - 
                2*b^8*(138 - 67*d - 112*d^2 + 36*d^3 + 12*d^4) + 
                2*b^7*(-130 + 110*d + 57*d^2 - 69*d^3 + 18*d^4) + 
                2*b^9*(-158 + 179*d + 118*d^2 - 201*d^3 + 72*d^4) + 
                b^11*(-138 + 241*d + 19*d^2 - 228*d^3 + 108*d^4)) + 
              a^4*(1 + b)^2*(-56*(-2 + d)^2*(2 + d) - 2*b^6*(14 - 137*d + 
                  65*d^2) - 56*b*(4 + 4*d - 5*d^2 + d^3) + 2*b^5*(58 - 17*d - 
                  20*d^2 + 7*d^3) - 2*b^4*(18 - 21*d - 8*d^2 + 7*d^3) + 
                b^3*(270 + 523*d - 517*d^2 + 94*d^3) + b^2*(908 - 520*d - 
                  189*d^2 + 111*d^3) - 2*b^7*(-180 + 150*d + 61*d^2 - 
                  65*d^3 + 12*d^4) + 2*b^8*(34 + 175*d - 308*d^2 + 67*d^3 + 
                  24*d^4) + b^10*(208 - 50*d + 295*d^2 - 239*d^3 + 48*d^4) - 
                2*b^9*(-470 + 359*d + 124*d^2 - 249*d^3 + 96*d^4) + 
                b^11*(-598 + 689*d + 135*d^2 - 360*d^3 + 120*d^4)) - 
              a^2*(-1 + b)*(1 + b)^3*(16*(-2 + d)^2*(2 + d) + 
                b^2*(-348 + 248*d + 33*d^2 - 35*d^3) + 2*b^4*(74 - 125*d + 
                  42*d^2 + d^3) + 8*b*(12 + 8*d - 13*d^2 + 3*d^3) + 
                2*b^5*(-34 + 97*d - 54*d^2 + 7*d^3) + 2*b^6*(74 - 91*d - 
                  5*d^2 + 16*d^3) - b^3*(182 + 231*d - 277*d^2 + 58*d^3) + 
                b^10*(-64 - 130*d + 353*d^2 + 59*d^3 - 120*d^4) + 
                b^8*(-300 + 378*d - 44*d^2 - 74*d^3 + 24*d^4) - 
                2*b^7*(-42 + 60*d + 73*d^2 - 95*d^3 + 30*d^4) + 
                2*b^9*(-86 + 99*d + 190*d^2 - 187*d^3 + 48*d^4) + 
                b^11*(-430 + 663*d + 85*d^2 - 564*d^3 + 252*d^4)))*LECb6*M^3)/
            (768*a^3*(a^2 - (-1 + b)^2)*b^7*(a^2 - (1 + b)^2)^2*(-2 + d)*
             (-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
         hA*(-((a^2 - (-1 + b)^2)*(1 + a^2 - b^2)*(a^2 - (1 + b)^2)^2*LECc2*
              M^3)/(128*a^3*b^3*(-1 + d)*F^2*Pi^2) - 
           ((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*LECc3*M^3)/
            (64*a^3*b^3*(-1 + d)*F^2*Pi^2) + ((a^2 - (-1 + b)^2)*
             (a^2 - (1 + b)^2)^2*LECc4*M^3)/(128*a^3*b^3*(-1 + d)*F^2*Pi^2)))*
        B0i[bb0, (b^2*M^2)/a^2, M^2, M^2/a^2] + 
       (g1*gA*((-5*(a^8*(-2 + d)^2 - 2*a^6*(-2 + d)*(-2 + d + 
                b^2*(-8 + 3*d)) + 4*b^4*(-1 + b^2)*(-3 + d)*(2 - 
                4*b*(-1 + d)^2 + d - d^2 + b^2*(-2 - d + d^2)) - 
              4*a^2*b^2*(6 + 4*b^3*(-3 + d)*(-1 + d)^2 - 5*d + d^2 + 
                2*b^2*d*(6 - 5*d + d^2) + b^4*(18 - 3*d - 7*d^2 + 2*d^3)) + 
              a^4*((-2 + d)^2 + b^2*(40 - 32*d + 6*d^2) + b^4*(76 - 40*d - 
                  7*d^2 + 4*d^3)))*deltahAqTo2*M^2)/(768*(-a^2 + (-1 + b)^2)*
             b^4*(-a^2 + (1 + b)^2)*(-2 + d)*(-1 + d)^2*F^2*Pi^2) + 
           (5*(a^8*(1 + b)*(-2 + d)^2 - 2*a^6*(1 + b)*(-2 + d)*(-2 + d + 
                b^2*(-8 + 3*d)) + 4*(-1 + b)^2*b^4*(1 + b)*(-3 + d)*(-2 - d + 
                d^2 + 2*b*d*(-5 + 3*d) + b^2*(-2 - d + d^2)) - 
              4*a^2*b^2*(6 - 5*d + d^2 + b*(6 - 5*d + d^2) + 2*b^2*d*
                 (6 - 5*d + d^2) + b^4*(30 - 31*d + 13*d^2 - 2*d^3) + 
                b^5*(18 - 3*d - 7*d^2 + 2*d^3) + 2*b^3*(-6 + 20*d - 15*d^2 + 
                  3*d^3)) + a^4*(1 + b)*((-2 + d)^2 + b^2*(40 - 32*d + 
                  6*d^2) + b^4*(76 - 40*d - 7*d^2 + 4*d^3)))*LECb3*M^3)/
            (768*a*(a^2 - (-1 + b)^2)*b^4*(a^2 - (1 + b)^2)*(-2 + d)*
             (-1 + d)^2*F^2*Pi^2) + (5*(a^12*(-2 + d)^2*(2 + d) - 
              4*b^6*(-1 + b^2)^2*(-3 - 2*d + d^2)*(6 - d - d^2 + 
                b^2*(2 - 3*d + d^2) - 4*b*(1 - 4*d + 2*d^2)) - 
              a^10*(-2 + d)*(-2*b*(-2 + d) + 3*(-4 + d^2) + 
                b^2*(-36 + 2*d + 5*d^2)) + a^8*(-2 + d)*(-4*b*(-2 + d) + 
                3*(-4 + d^2) + b^3*(34 - 22*d + 4*d^2) + 2*b^2*(-44 + d + 
                  6*d^2) + b^4*(-110 + 18*d + d^2 + 2*d^3)) + 
              a^6*(2*b*(-2 + d)^2 - (-2 + d)^2*(2 + d) - 2*b^5*(-2 + d)^2*
                 (-23 + 10*d) + b^2*(-168 + 80*d + 28*d^2 - 13*d^3) + 
                b^3*(88 - 108*d + 48*d^2 - 8*d^3) + b^4*(-368 + 188*d + 
                  4*d^2 + 9*d^3 - 6*d^4) + b^6*(-304 + 288*d - 70*d^2 - 
                  3*d^3 + 2*d^4)) + 2*a^2*b^4*(-72 + 18*d + 17*d^2 - 2*d^3 - 
                d^4 - 6*b*(-6 + 11*d - 6*d^2 + d^3) + b^5*(36 - 162*d + 
                  20*d^2 + 58*d^3 - 16*d^4) + b^4*(-120 - 98*d + 103*d^2 + 
                  2*d^3 - 7*d^4) + b^2*(48 - 22*d - d^2 - 2*d^3 + d^4) - 
                4*b^3*(18 - 9*d + 22*d^2 - 19*d^3 + 4*d^4) + 
                b^6*(-48 + 70*d + 9*d^2 - 30*d^3 + 7*d^4)) - 2*a^4*b^2*(-32 + 
                14*d + 7*d^2 - 3*d^3 + b^5*(74 - 179*d + 93*d^2 - 14*d^3) + 
                b^3*(20 - 70*d + 46*d^2 - 8*d^3) + b*(26 - 31*d + 13*d^2 - 
                  2*d^3) + b^2*(-130 + 47*d + 7*d^2 + 7*d^3 - 3*d^4) + 
                b^4*(-160 + 54*d + 67*d^2 - 35*d^3 + 4*d^4) + 
                b^6*(-110 + 149*d - 25*d^2 - 25*d^3 + 7*d^4)))*LECb6*M^3)/
            (1536*a*(a^2 - (-1 + b)^2)*b^6*(a^2 - (1 + b)^2)*(-2 + d)*
             (-1 + d)^2*(1 + d)*F^2*Pi^2)) + 
         g1^2*((5*(a^16*(-2 + d)^3*(2 + d) - 2*a^14*(-2 + d)^2*(
                2*(-4 + d^2) + b*(-2 - d + d^2) + b^2*(-20 + d + 3*d^2)) + 
              a^12*(-2 + d)^2*(6*(-4 + d^2) + 6*b*(-2 - d + d^2) + 
                6*b^3*(-5 - 3*d + 2*d^2) + b^2*(-126 + d + 19*d^2) + 
                b^4*(-140 + 25*d + 5*d^2 + 2*d^3)) + 16*(-1 + b)*b^9*(1 + b)^
                2*(-1 + d^2)*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
                2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 
                  5*d^3)) - 8*a^2*(-1 + b)*b^6*(1 + b)^2*(-3 - 2*d + d^2)*(
                -6*b^2*(-2 + d) - (-2 + d)^2 - b*(-2 + d)^2*d + 
                b^4*(-16 + 10*d + d^2) + b^3*(-8 + 34*d - 26*d^2 + 6*d^3) + 
                b^5*(-36 + 46*d - 22*d^2 + 7*d^3)) + a^10*(-6*b*(-2 + d)^3*
                 (1 + d) - 4*(-2 + d)^3*(2 + d) - 2*b^3*(-2 + d)^2*
                 (-37 - 23*d + 14*d^2) - b^2*(-2 + d)^2*(-162 - 5*d + 
                  25*d^2) - 2*b^5*(-2 + d)^2*(-23 - 20*d + 5*d^2 + 2*d^3) - 
                2*b^4*(-2 + d)^2*(-135 + 4*d + 5*d^2 + 4*d^3) + 
                b^6*(832 - 1380*d + 760*d^2 - 153*d^3 + 7*d^4)) - 
              a^8*(-2*b*(-2 + d)^3*(1 + d) - (-2 + d)^3*(2 + d) - 
                2*b^3*(-2 + d)^2*(-37 - 23*d + 14*d^2) - b^2*(-2 + d)^2*
                 (-106 - 5*d + 17*d^2) - 2*b^5*(-2 + d)^2*(-38 - 41*d + 
                  3*d^2 + 6*d^3) - b^4*(-2 + d)^2*(-236 - 33*d + 5*d^2 + 
                  12*d^3) + b^7*(-328 + 32*d + 214*d^2 - 114*d^3 + 28*d^4 - 
                  4*d^5) + b^8*(304 - 1668*d + 1288*d^2 - 245*d^3 - 18*d^4 + 
                  4*d^5) + b^6*(296 - 604*d + 122*d^2 + 179*d^3 - 79*d^4 + 
                  8*d^5)) - 2*a^4*b^4*(-((-2 + d)^2*(-30 - 5*d + 2*d^2 + 
                   d^3)) - 2*b*(-2 + d)^2*(-15 - 13*d + 3*d^2 + d^3) + 
                b^4*(176 - 624*d + 384*d^2 - 82*d^3 + 24*d^4 - 6*d^5) - 
                2*b^3*(172 - 40*d - 121*d^2 + 75*d^3 - 15*d^4 + d^5) + 
                4*b^2*(-60 + 74*d - 48*d^2 + 25*d^3 - 8*d^4 + d^5) + 
                4*b^6*(-44 + 84*d - 68*d^2 + 15*d^3 - 4*d^4 + d^5) + 
                2*b^5*(276 - 220*d - 211*d^2 + 219*d^3 - 61*d^4 + 5*d^5) + 
                2*b^7*(-284 - 132*d + 235*d^2 + 11*d^3 - 59*d^4 + 13*d^5) + 
                b^8*(-312 - 580*d + 590*d^2 + 265*d^3 - 314*d^4 + 63*d^5)) + 
              a^6*b^2*(-6*b*(-2 + d)^2*(-5 - 3*d + 2*d^2) - (-2 + d)^2*
                 (-30 - d + 5*d^2) - 2*b^2*(-2 + d)^2*(-67 - 21*d + 2*d^2 + 
                  4*d^3) - 2*b^3*(-2 + d)^2*(-29 - 39*d - 4*d^2 + 6*d^3) - 
                2*b^5*(44 + 104*d - 17*d^2 - 59*d^3 + 18*d^4) - 
                2*b^6*(428 - 264*d + 303*d^2 - 247*d^3 + 54*d^4) + 
                2*b^4*(-76 - 68*d - 19*d^2 + 122*d^3 - 59*d^4 + 8*d^5) + 
                2*b^7*(-564 - 128*d + 427*d^2 - 75*d^3 - 52*d^4 + 14*d^5) + 
                b^8*(-320 - 1844*d + 1456*d^2 + 399*d^3 - 533*d^4 + 
                  104*d^5)))*deltahAqTo2*M^2)/(2304*a^2*(a^2 - (-1 + b)^2)*
             b^8*(a^2 - (1 + b)^2)^2*(-2 + d)*(-1 + d)^3*(1 + d)*F^2*Pi^2) + 
           (5*(a^16*(-2 + d)^3 - 4*a^14*(1 + 3*b^2)*(-2 + d)^3 + 
              a^12*(-2 + d)*(6*(-2 + d)^2 - b^2*(-142 + 143*d - 38*d^2 + 
                  d^3) + 2*b^3*(2 - d - 2*d^2 + d^3) + b^4*(230 - 213*d + 
                  44*d^2 + d^3)) + 8*b^8*(-1 + b^2)^2*(-1 + d^2)*(
                8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 2*b^2*(2 + 6*d - 
                  5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 5*d^3)) - 
              4*a^2*b^6*(-1 + b^2)^2*(-3 - 2*d + d^2)*(-((-2 + d)^2*
                  (-1 + d)) - 8*b^3*(-1 - 2*d + d^2) + 2*b^2*(-6 + 22*d - 
                  15*d^2 + 3*d^3) + b^4*(-20 + 48*d - 27*d^2 + 7*d^3)) - 
              a^10*(4*(-2 + d)^3 + 4*b^3*(-2 + d)^2*(-1 + d^2) - 
                b^2*(-2 + d)^2*(85 - 44*d + 3*d^2) + 2*b^4*(-408 + 562*d - 
                  243*d^2 + 30*d^3 + d^4) + 4*b^5*(-24 + 14*d + 19*d^2 - 
                  16*d^3 + 3*d^4) + b^6*(-1172 + 1452*d - 509*d^2 + 12*d^3 + 
                  13*d^4)) + a^8*((-2 + d)^3 + 2*b^3*(-2 + d)^2*(-1 + d^2) - 
                b^2*(-2 + d)^2*(53 - 28*d + 3*d^2) + 4*b^5*(-36 + 16*d + 
                  29*d^2 - 20*d^3 + 3*d^4) + b^4*(-644 + 864*d - 351*d^2 + 
                  34*d^3 + 3*d^4) + 2*b^7*(-236 + 72*d + 179*d^2 - 112*d^3 + 
                  17*d^4) + b^6*(-820 + 536*d + 261*d^2 - 272*d^3 + 63*d^4 - 
                  4*d^5) + b^8*(-1692 + 1552*d - 287*d^2 - 51*d^3 + d^4 + 
                  4*d^5)) - 2*a^4*b^4*((-2 + d)^2*(15 - 8*d + d^2) - 
                4*b^3*(-28 - 6*d + 24*d^2 - 3*d^3 - 4*d^4 + d^5) + 
                8*b^5*(2 + 14*d + 8*d^2 - 7*d^3 - 2*d^4 + d^5) - 
                2*b^6*(118 - 279*d + 107*d^2 + 44*d^3 - 25*d^4 + 3*d^5) + 
                2*b^2*(-46 + 129*d - 145*d^2 + 84*d^3 - 25*d^4 + 3*d^5) - 
                4*b^7*(-88 - 82*d + 80*d^2 + 37*d^3 - 32*d^4 + 5*d^5) - 
                2*b^4*(-134 + 89*d - 180*d^2 + 176*d^3 - 62*d^4 + 7*d^5) + 
                b^8*(288 - 114*d + 61*d^2 + 92*d^3 - 125*d^4 + 30*d^5)) + 
              a^6*b^2*((-2 + d)^2*(15 - 8*d + d^2) - 4*b^2*(-70 + 97*d - 
                  43*d^2 + 6*d^3) - 8*b^3*(-10 + 5*d + 8*d^2 - 6*d^3 + d^4) - 
                8*b^5*(-46 - 9*d + 36*d^2 - 6*d^3 - 4*d^4 + d^5) - 
                4*b^6*(18 - 327*d + 261*d^2 - 50*d^3 - 6*d^4 + 2*d^5) - 
                8*b^7*(-100 - 46*d + 92*d^2 + 8*d^3 - 25*d^4 + 5*d^5) + 
                2*b^4*(228 - 44*d - 239*d^2 + 188*d^3 - 55*d^4 + 6*d^5) + 
                b^8*(1484 - 948*d + 19*d^2 + 260*d^3 - 203*d^4 + 44*d^5)))*
             LECb3*M^3)/(1152*a^3*(a^2 - (-1 + b)^2)*b^7*(a^2 - (1 + b)^2)^2*
             (-2 + d)*(-1 + d)^3*(1 + d)*F^2*Pi^2) + 
           (5*(3*a^20*(-2 + d)^3*(4 + d) - a^18*(-2 + d)^2*(6*b*(-4 + d^2) + 
                15*(-8 + 2*d + d^2) + b^2*(-280 + 78*d + 19*d^2)) + 
              2*a^16*(-2 + d)^2*(12*b*(-4 + d^2) + 15*(-8 + 2*d + d^2) + 
                10*b^2*(-58 + 15*d + 4*d^2) + 4*b^3*(-34 + 3*d + 5*d^2) + 
                b^4*(-628 + 208*d + 11*d^2 + 2*d^3)) + 64*(-1 + b)^2*b^11*
               (1 + b)^3*(-1 + d^2)*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
                2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 
                  5*d^3)) - 2*a^14*(18*b*(-2 + d)^3*(2 + d) + 15*(-2 + d)^3*
                 (4 + d) + 4*b^3*(-2 + d)^2*(-112 + 6*d + 17*d^2) + 
                b^2*(-2 + d)^2*(-1004 + 240*d + 71*d^2) + 2*b^5*(-2 + d)^2*
                 (-300 + 74*d + 13*d^2 + 2*d^3) + b^4*(-2 + d)^2*
                 (-1912 + 538*d + 43*d^2 + 10*d^3) + b^6*(-5776 + 8264*d - 
                  3916*d^2 + 632*d^3 - 13*d^4 + 2*d^5)) + 
              a^12*(24*b*(-2 + d)^3*(2 + d) + 15*(-2 + d)^3*(4 + d) + 
                24*b^3*(-2 + d)^2*(-50 + d + 8*d^2) + 4*b^2*(-2 + d)^2*
                 (-466 + 105*d + 34*d^2) + 8*b^5*(-2 + d)^2*(-342 + 57*d + 
                  16*d^2 + 4*d^3) + 2*b^4*(-2 + d)^2*(-2496 + 550*d + 
                  69*d^2 + 20*d^3) + 4*b^6*(-5328 + 7372*d - 3120*d^2 + 
                  291*d^3 + 46*d^4) + b^8*(-16672 + 25384*d - 11868*d^2 + 
                  1210*d^3 + 311*d^4 - 40*d^5) + 8*b^7*(-1472 + 2124*d - 
                  1006*d^2 + 166*d^3 - 9*d^4 + 2*d^5)) - 16*a^4*b^6*(1 + b)*(
                -3*(-2 + d)^2*(-9 + d^2) - b*(-2 + d)^2*(-15 - d - d^2 + 
                  d^3) + 2*b^2*(-234 + 207*d - 19*d^2 - 23*d^3 + 5*d^4) + 
                b^8*(496 + 262*d - 311*d^2 - 146*d^3 + 127*d^4 - 20*d^5) + 
                b^4*(916 - 562*d - 104*d^2 + 86*d^3 + 4*d^4 - 4*d^5) + 
                2*b^6*(-286 + 229*d + 43*d^2 - 49*d^3 - 5*d^4 + 4*d^5) + 
                2*b^3*(-58 + 55*d - 65*d^2 + 72*d^3 - 33*d^4 + 5*d^5) - 
                2*b^5*(-230 + 19*d - 20*d^2 + 107*d^3 - 50*d^4 + 6*d^5) + 
                b^7*(-284 + 298*d - 38*d^2 - 56*d^3 - 6*d^4 + 6*d^5) + 
                b^9*(168 + 118*d + 81*d^2 - 59*d^3 - 33*d^4 + 13*d^5)) - 
              32*a^2*(-1 + b)*b^9*(1 + b)^2*((-2 + d)^2*(3 - d - 3*d^2 + 
                  d^3) - 8*b^5*(-3 + 10*d + 6*d^2 - 6*d^3 + d^4) + 
                8*b^3*(3 + 8*d - 4*d^3 + d^4) + b^2*(-40 + 108*d + 17*d^2 - 
                  87*d^3 + 39*d^4 - 5*d^5) - b^4*(16 - 20*d + 3*d^2 + 
                  15*d^3 - 19*d^4 + 5*d^5) + b^6*(116 - 184*d - 41*d^2 + 
                  151*d^3 - 91*d^4 + 17*d^5)) - 4*a^8*b^2*(-4*(-2 + d)^2*
                 (-13 + 3*d + d^2) - 2*b*(-2 + d)^2*(-28 + 5*d^2) - 
                2*b^3*(-2 + d)^2*(-222 - d + 13*d^2 + 4*d^3) - 
                2*b^8*(-2028 + 1508*d + 359*d^2 - 479*d^3 + 88*d^4) + 
                b^2*(1928 - 2164*d + 638*d^2 + d^3 - 5*d^5) + 
                2*b^4*(372 - 432*d - 51*d^2 + 187*d^3 - 58*d^4 + 4*d^5) - 
                2*b^5*(-792 + 1280*d - 628*d^2 + 107*d^3 - 15*d^4 + 4*d^5) + 
                2*b^6*(568 - 1150*d + 313*d^2 + 200*d^3 - 80*d^4 + 5*d^5) + 
                2*b^7*(680 - 340*d - 778*d^2 + 715*d^3 - 195*d^4 + 16*d^5) + 
                2*b^9*(4008 - 3648*d + 312*d^2 + 519*d^3 - 170*d^4 + 
                  16*d^5) + b^10*(5080 - 4280*d + 144*d^2 + 951*d^3 - 
                  440*d^4 + 67*d^5)) + a^10*(-6*b*(-2 + d)^3*(2 + d) - 
                3*(-2 + d)^3*(4 + d) - 8*b^3*(-2 + d)^2*(-100 + 17*d^2) - 
                b^2*(-2 + d)^2*(-944 + 210*d + 71*d^2) - 4*b^5*(-2 + d)^2*
                 (-708 + 64*d + 29*d^2 + 12*d^3) - 2*b^4*(-2 + d)^2*
                 (-1900 + 292*d + 65*d^2 + 20*d^3) - 8*b^7*(-1576 + 2180*d - 
                  876*d^2 + 72*d^3 + d^4 + 4*d^5) + 2*b^6*(7104 - 9552*d + 
                  3220*d^2 + 332*d^3 - 245*d^4 + 12*d^5) + b^10*(19232 - 
                  25320*d + 8460*d^2 + 782*d^3 - 591*d^4 + 24*d^5) + 
                2*b^9*(10864 - 14992*d + 5792*d^2 - 4*d^3 - 299*d^4 + 
                  24*d^5) + b^8*(17184 - 26072*d + 9340*d^2 + 1386*d^3 - 
                  1019*d^4 + 88*d^5)) + 4*a^6*b^4*(-((-2 + d)^2*(-138 + 
                   23*d + 6*d^2 + d^3)) - 2*b*(-2 + d)^2*(-84 - d + 8*d^2 + 
                  d^3) + b^8*(2736 + 1608*d - 2378*d^2 - 79*d^3 + 358*d^4 - 
                  57*d^5) - 8*b^3*(10 + 3*d - 18*d^2 + 17*d^3 - 7*d^4 + 
                  d^5) + b^2*(-32 + 384*d - 562*d^2 + 293*d^3 - 58*d^4 + 
                  3*d^5) - 2*b^4*(-36 + 834*d - 806*d^2 + 263*d^3 - 38*d^4 + 
                  3*d^5) - 8*b^7*(182 - 745*d + 468*d^2 - 35*d^3 - 23*d^4 + 
                  3*d^5) + 2*b^6*(660 + 1190*d - 1834*d^2 + 729*d^3 - 
                  106*d^4 + 5*d^5) + 4*b^5*(520 - 592*d - 76*d^2 + 297*d^3 - 
                  114*d^4 + 13*d^5) + 2*b^9*(3760 - 1324*d - 976*d^2 + 
                  425*d^3 - 96*d^4 + 23*d^5) + b^10*(3704 - 1868*d - 
                  330*d^2 + 1097*d^3 - 834*d^4 + 179*d^5)))*LECb6*M^3)/
            (18432*a^3*(a^2 - (-1 + b)^2)*b^10*(a^2 - (1 + b)^2)^2*(-2 + d)*
             (-1 + d)^3*(1 + d)*F^2*Pi^2)) + 
         (5*(-4*a^2*b^2*(-3 + d) + a^4*(-2 + d) + 4*b^4*(-3 - 2*d + d^2))*g1*
           LECb4*M^3)/(384*a*b^3*(-1 + d)^2*F^2*Pi^2))*
        B0i[bb0, (b^2*M^2)/a^2, M^2, (b^2*M^2)/a^2] + 
       gA^2*(((a^8*(-2 + d) + 2*a^2*(-1 + b)^2*(1 + b)^3*(-2 + d) - 
            (-1 + b)^2*(1 + b)^3*(-2 - 2*b + b^2*(-2 + d) + d) + 
            2*a^6*(1 + b)*(2 + (-1 + b)*d) - a^4*b*(1 + b)*
             (4 - 2*b*(-2 + d) + d + b^2*d))*deltahAqTo2*M^4)/
          (8*a^4*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*F^2*Pi^2) + 
         ((-1 + b)*(a^8*(-2 + d) + 2*a^2*(-1 + b)^2*(1 + b)^3*(-2 + d) - 
            (-1 + b)^2*(1 + b)^3*(-2 - 2*b + b^2*(-2 + d) + d) + 
            2*a^6*(1 + b)*(2 + (-1 + b)*d) - a^4*b*(1 + b)*
             (4 - 2*b*(-2 + d) + d + b^2*d))*LECb3*M^5)/
          (8*a^5*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*F^2*Pi^2) - 
         ((1 + a^2 - b^2)*(a^8*(-2 + d) + 2*a^2*(-1 + b)^2*(1 + b)^3*
             (-2 + d) - (-1 + b)^2*(1 + b)^3*(-2 - 2*b + b^2*(-2 + d) + d) + 
            2*a^6*(1 + b)*(2 + (-1 + b)*d) - a^4*b*(1 + b)*
             (4 - 2*b*(-2 + d) + d + b^2*d))*LECb6*M^5)/
          (16*a^5*(a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*(-2 + d)*F^2*Pi^2))*
        C0i[cc0, M^2/a^2, M^2, (b^2*M^2)/a^2, M^2, M^2/a^2, M^2/a^2] + 
       g1*gA*((-5*(a^6*(-2 + d)^2 + 2*b^2*(-1 + b^2)^2*(-3 + d)*d + 
            a^2*((-2 + d)^2 + b^2*(-8 + 20*d - 6*d^2) + b^4*(4 + 8*d - 
                3*d^2)) + 2*a^4*(-(-2 + d)^2 + b^2*(2 - 7*d + 2*d^2)))*
           deltahAqTo2*M^4)/(96*a^2*(a^2 - (-1 + b)^2)*b*(a^2 - (1 + b)^2)*
           (-2 + d)*(-1 + d)*F^2*Pi^2) - (5*(-1 + b)*(a^6*(-2 + d)^2 + 
            2*b^2*(-1 + b^2)^2*(-3 + d)*d + a^2*((-2 + d)^2 + 
              b^2*(-8 + 20*d - 6*d^2) + b^4*(4 + 8*d - 3*d^2)) + 
            2*a^4*(-(-2 + d)^2 + b^2*(2 - 7*d + 2*d^2)))*LECb3*M^5)/
          (96*a^3*(a^2 - (-1 + b)^2)*b*(a^2 - (1 + b)^2)*(-2 + d)*(-1 + d)*
           F^2*Pi^2) + (5*(1 + a^2 - b^2)*(a^6*(-2 + d)^2 + 
            2*b^2*(-1 + b^2)^2*(-3 + d)*d + a^2*((-2 + d)^2 + 
              b^2*(-8 + 20*d - 6*d^2) + b^4*(4 + 8*d - 3*d^2)) + 
            2*a^4*(-(-2 + d)^2 + b^2*(2 - 7*d + 2*d^2)))*LECb6*M^5)/
          (192*a^3*(a^2 - (-1 + b)^2)*b*(a^2 - (1 + b)^2)*(-2 + d)*(-1 + d)*
           F^2*Pi^2))*C0i[cc0, M^2/a^2, M^2, (b^2*M^2)/a^2, M^2, M^2/a^2, 
         (b^2*M^2)/a^2] + 
       g1^2*((-5*(a^12*(-2 + d)^3 + 2*a^10*(-2 + d)*(2*b*(-2 + d) - 
              (-2 + d)^2 + b^2*d*(-8 + 3*d)) + 4*a^2*(-1 + b)^2*b^3*(1 + b)^3*
             (-3 + d)*(-2*b*(-2 + d) + (-2 + d)^2 + b^2*(12 - 10*d + 
                3*d^2)) - 2*(-1 + b)^2*b^3*(1 + b)^3*(8*b^3*(-3 + d) + 
              (-2 + d)^2*(-1 + d) - 2*b^2*(2 + 6*d - 5*d^2 + d^3) + 
              b^4*(-28 + 40*d - 25*d^2 + 5*d^3)) - 
            a^8*(-(b*(-4 + d)*(-2 + d)^2) - (-2 + d)^3 + b^3*(16 + 36*d - 
                16*d^2 + d^3) + b^4*(-24 + 96*d - 46*d^2 + 6*d^3) + 
              b^2*(24 + 24*d - 32*d^2 + 7*d^3)) - 2*a^6*b*(1 + b)*
             ((-2 + d)^2*d - 2*b*d*(6 - 5*d + d^2) - 2*b^2*(-12 + 26*d - 
                10*d^2 + d^3) - 2*b^3*(12 + 20*d - 17*d^2 + 3*d^3) + 
              b^4*(24 - 28*d - 20*d^2 + 9*d^3)) + a^4*b*(1 + b)*
             (-2*b*(-2 + d)^3 + (-2 + d)^2*d + b^2*(120 - 160*d + 62*d^2 - 
                7*d^3) - b^4*(96 - 32*d + d^3) + 4*b^3*(-8 + 6*d - 4*d^2 + 
                d^3) - 2*b^5*(16 + 52*d - 34*d^2 + 5*d^3) + b^6*(120 - 92*d - 
                26*d^2 + 15*d^3)))*deltahAqTo2*M^4)/
          (288*a^4*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-1 + d)^2*F^2*Pi^2) + (5*(-1 + b)*(-(a^12*(-2 + d)^3) - 
            2*a^10*(-2 + d)*(2*b*(-2 + d) - (-2 + d)^2 + b^2*d*(-8 + 3*d)) - 
            4*a^2*(-1 + b)^2*b^3*(1 + b)^3*(-3 + d)*(-2*b*(-2 + d) + 
              (-2 + d)^2 + b^2*(12 - 10*d + 3*d^2)) + 2*(-1 + b)^2*b^3*
             (1 + b)^3*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
              2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 
                5*d^3)) + a^8*(-(b*(-4 + d)*(-2 + d)^2) - (-2 + d)^3 + 
              b^3*(16 + 36*d - 16*d^2 + d^3) + b^4*(-24 + 96*d - 46*d^2 + 
                6*d^3) + b^2*(24 + 24*d - 32*d^2 + 7*d^3)) + 
            2*a^6*b*(1 + b)*((-2 + d)^2*d - 2*b*d*(6 - 5*d + d^2) - 
              2*b^2*(-12 + 26*d - 10*d^2 + d^3) - 2*b^3*(12 + 20*d - 17*d^2 + 
                3*d^3) + b^4*(24 - 28*d - 20*d^2 + 9*d^3)) - 
            a^4*b*(1 + b)*(-2*b*(-2 + d)^3 + (-2 + d)^2*d + b^2*(120 - 
                160*d + 62*d^2 - 7*d^3) - b^4*(96 - 32*d + d^3) + 
              4*b^3*(-8 + 6*d - 4*d^2 + d^3) - 2*b^5*(16 + 52*d - 34*d^2 + 
                5*d^3) + b^6*(120 - 92*d - 26*d^2 + 15*d^3)))*LECb3*M^5)/
          (288*a^5*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-1 + d)^2*F^2*Pi^2) + (5*(1 + a^2 - b^2)*(a^12*(-2 + d)^3 + 
            2*a^10*(-2 + d)*(2*b*(-2 + d) - (-2 + d)^2 + b^2*d*(-8 + 3*d)) + 
            4*a^2*(-1 + b)^2*b^3*(1 + b)^3*(-3 + d)*(-2*b*(-2 + d) + 
              (-2 + d)^2 + b^2*(12 - 10*d + 3*d^2)) - 2*(-1 + b)^2*b^3*
             (1 + b)^3*(8*b^3*(-3 + d) + (-2 + d)^2*(-1 + d) - 
              2*b^2*(2 + 6*d - 5*d^2 + d^3) + b^4*(-28 + 40*d - 25*d^2 + 
                5*d^3)) - a^8*(-(b*(-4 + d)*(-2 + d)^2) - (-2 + d)^3 + 
              b^3*(16 + 36*d - 16*d^2 + d^3) + b^4*(-24 + 96*d - 46*d^2 + 
                6*d^3) + b^2*(24 + 24*d - 32*d^2 + 7*d^3)) - 
            2*a^6*b*(1 + b)*((-2 + d)^2*d - 2*b*d*(6 - 5*d + d^2) - 
              2*b^2*(-12 + 26*d - 10*d^2 + d^3) - 2*b^3*(12 + 20*d - 17*d^2 + 
                3*d^3) + b^4*(24 - 28*d - 20*d^2 + 9*d^3)) + 
            a^4*b*(1 + b)*(-2*b*(-2 + d)^3 + (-2 + d)^2*d + b^2*(120 - 
                160*d + 62*d^2 - 7*d^3) - b^4*(96 - 32*d + d^3) + 
              4*b^3*(-8 + 6*d - 4*d^2 + d^3) - 2*b^5*(16 + 52*d - 34*d^2 + 
                5*d^3) + b^6*(120 - 92*d - 26*d^2 + 15*d^3)))*LECb6*M^5)/
          (576*a^5*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-1 + d)^2*F^2*Pi^2))*C0i[cc0, M^2/a^2, M^2, (b^2*M^2)/a^2, M^2, 
         (b^2*M^2)/a^2, (b^2*M^2)/a^2] + 
       hA^2*(((a^12*(-2 + d)^2 + 2*a^10*(-(-2 + d)^2 + b^2*d*(-4 + 3*d) + 
              2*b*(-4 + d^2)) + a^8*(-5*(-2 + d)^2 + b^2*(80 - 24*d - 
                6*d^2) + 4*b^3*(12 - 8*d + 3*d^2) + b^4*(-12 + 4*d + 3*d^2) - 
              4*b*(-4 - 8*d + 5*d^2)) - 4*a^6*(1 + b)^2*(-8*b*(-2 + d) - 
              5*(-2 + d)^2 + b^3*(8 + 8*d - 8*d^2) + 2*b^2*(10 - 8*d + 
                3*d^2) + b^4*(-8 - 4*d + 7*d^2)) - a^4*(1 + b)^2*
             (25*(-2 + d)^2 + b^4*(-132 + 164*d - 73*d^2) + b*(24 + 8*d - 
                10*d^2) + 4*b^3*(-36 + 12*d + 5*d^2) + b^2*(-52 + 4*d + 
                7*d^2) + b^6*(84 - 68*d + 9*d^2) + b^5*(56 - 56*d + 
                22*d^2)) + 2*a^2*(-1 + b)^2*(1 + b)^4*(7*(-2 + d)^2 + 
              b^3*(24 + 8*d - 12*d^2) - 4*b*(-8 + 2*d + d^2) + 
              b^4*(48 - 68*d + 27*d^2) + b^2*(92 - 96*d + 30*d^2)) - 
            (-1 + b)^2*(1 + b)^4*(3*(-2 + d)^2 + b^5*(8 + 24*d - 18*d^2) - 
              2*b*(-12 + 4*d + d^2) - 4*b^3*(-16 + 4*d + 3*d^2) + 
              3*b^6*(12 - 20*d + 9*d^2) + b^2*(76 - 68*d + 21*d^2) + 
              b^4*(100 - 116*d + 45*d^2)))*deltahAqTo2*M^4)/
          (64*a^4*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-1 + d)*F^2*Pi^2) + ((-1 + b)*(a^12*(-2 + d)^2 + 
            2*a^10*(-(-2 + d)^2 + b^2*d*(-4 + 3*d) + 2*b*(-4 + d^2)) + 
            a^8*(-5*(-2 + d)^2 + b^2*(80 - 24*d - 6*d^2) + 4*b^3*(12 - 8*d + 
                3*d^2) + b^4*(-12 + 4*d + 3*d^2) - 4*b*(-4 - 8*d + 5*d^2)) - 
            4*a^6*(1 + b)^2*(-8*b*(-2 + d) - 5*(-2 + d)^2 + b^3*(8 + 8*d - 
                8*d^2) + 2*b^2*(10 - 8*d + 3*d^2) + b^4*(-8 - 4*d + 7*d^2)) - 
            a^4*(1 + b)^2*(25*(-2 + d)^2 + b^4*(-132 + 164*d - 73*d^2) + 
              b*(24 + 8*d - 10*d^2) + 4*b^3*(-36 + 12*d + 5*d^2) + 
              b^2*(-52 + 4*d + 7*d^2) + b^6*(84 - 68*d + 9*d^2) + 
              b^5*(56 - 56*d + 22*d^2)) + 2*a^2*(-1 + b)^2*(1 + b)^4*
             (7*(-2 + d)^2 + b^3*(24 + 8*d - 12*d^2) - 4*b*(-8 + 2*d + d^2) + 
              b^4*(48 - 68*d + 27*d^2) + b^2*(92 - 96*d + 30*d^2)) - 
            (-1 + b)^2*(1 + b)^4*(3*(-2 + d)^2 + b^5*(8 + 24*d - 18*d^2) - 
              2*b*(-12 + 4*d + d^2) - 4*b^3*(-16 + 4*d + 3*d^2) + 
              3*b^6*(12 - 20*d + 9*d^2) + b^2*(76 - 68*d + 21*d^2) + 
              b^4*(100 - 116*d + 45*d^2)))*LECb3*M^5)/
          (64*a^5*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-1 + d)*F^2*Pi^2) - ((1 + a^2 - b^2)*(a^12*(-2 + d)^2 + 
            2*a^10*(-(-2 + d)^2 + b^2*d*(-4 + 3*d) + 2*b*(-4 + d^2)) + 
            a^8*(-5*(-2 + d)^2 + b^2*(80 - 24*d - 6*d^2) + 4*b^3*(12 - 8*d + 
                3*d^2) + b^4*(-12 + 4*d + 3*d^2) - 4*b*(-4 - 8*d + 5*d^2)) - 
            4*a^6*(1 + b)^2*(-8*b*(-2 + d) - 5*(-2 + d)^2 + b^3*(8 + 8*d - 
                8*d^2) + 2*b^2*(10 - 8*d + 3*d^2) + b^4*(-8 - 4*d + 7*d^2)) - 
            a^4*(1 + b)^2*(25*(-2 + d)^2 + b^4*(-132 + 164*d - 73*d^2) + 
              b*(24 + 8*d - 10*d^2) + 4*b^3*(-36 + 12*d + 5*d^2) + 
              b^2*(-52 + 4*d + 7*d^2) + b^6*(84 - 68*d + 9*d^2) + 
              b^5*(56 - 56*d + 22*d^2)) + 2*a^2*(-1 + b)^2*(1 + b)^4*
             (7*(-2 + d)^2 + b^3*(24 + 8*d - 12*d^2) - 4*b*(-8 + 2*d + d^2) + 
              b^4*(48 - 68*d + 27*d^2) + b^2*(92 - 96*d + 30*d^2)) - 
            (-1 + b)^2*(1 + b)^4*(3*(-2 + d)^2 + b^5*(8 + 24*d - 18*d^2) - 
              2*b*(-12 + 4*d + d^2) - 4*b^3*(-16 + 4*d + 3*d^2) + 
              3*b^6*(12 - 20*d + 9*d^2) + b^2*(76 - 68*d + 21*d^2) + 
              b^4*(100 - 116*d + 45*d^2)))*LECb6*M^5)/
          (128*a^5*(a^2 - (-1 + b)^2)*b^2*(a^2 - (1 + b)^2)^2*(-2 + d)*
           (-1 + d)*F^2*Pi^2))*C0i[cc0, (b^2*M^2)/a^2, M^2, M^2/a^2, M^2, 
         M^2/a^2, (b^2*M^2)/a^2], deltamDeltaqTo2 -> 4*LECc1Delta*M^2, 
     deltamDeltaqTo3 -> ((5*(4*a*b^2 + a^3*(-2 + d)*d)*g1^2*M)/
          (384*b^3*(-1 + d)^2*d*F^2*Pi^2) + 
         ((a^4*d - (-1 + b)*(1 + b)^3*d - 2*a^2*(2*b^2*(-1 + d) + d + b*d))*
           hA^2*M)/(128*a*b^3*(-1 + d)*d*F^2*Pi^2))*A0[M^2] - 
       (((-1 + a^2)^2*d - 2*(-1 + a^2)*b*d + 2*b^3*d + b^4*d - 
          2*b^2*(-2 + d + a^2*d))*hA^2*M*A0[M^2/a^2])/(128*a*b^3*(-1 + d)*d*
         F^2*Pi^2) - (5*(-2*a^2*b^2*(-4 + d)*d + a^4*(-2 + d)*d + 
          4*b^4*(-2 + 2*d - 3*d^2 + d^3))*g1^2*M*A0[(b^2*M^2)/a^2])/
        (384*a*b^3*(-1 + d)^2*d*F^2*Pi^2) - 
       ((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*hA^2*M^3*
         B0i[bb0, (b^2*M^2)/a^2, M^2, M^2/a^2])/(128*a^3*b^3*(-1 + d)*F^2*
         Pi^2) - (5*(-4*a^2*b^2*(-3 + d) + a^4*(-2 + d) + 
          4*b^4*(-3 - 2*d + d^2))*g1^2*M^3*B0i[bb0, (b^2*M^2)/a^2, M^2, 
          (b^2*M^2)/a^2])/(384*a*b^3*(-1 + d)^2*F^2*Pi^2), 
     ReLECdeltaZDeltaqTo2 -> 
      ((-5*(-(a^6*(-2 + d)*d^2) + 8*b^6*d*(3 - d - 3*d^2 + d^3) + 
            2*a^4*b^2*(2 + d - 8*d^2 + 3*d^3) - 2*a^2*b^4*(8 + 5*d - 12*d^2 - 
              3*d^3 + 2*d^4))*g1^2)/(384*b^4*(a^2 - 4*b^2)*(-1 + d)^2*d*F^2*
           Pi^2) + ((a^4*d*(1 + d) + (1 + b)^2*d*(1 - 2*b + b^2*(-1 + d) + 
              d) - 2*a^2*(b*d^2 + d*(1 + d) + b^2*(-2 + d^2)))*hA^2)/
          (128*b^4*(-1 + d)*d*F^2*Pi^2))*A0[M^2] + 
       ((2*b^3*(-2 + d)*d + b^4*(-1 + d)*d + 2*(-1 + a^2)*b*d^2 - 
          (-1 + a^2)^2*d*(1 + d) + 2*b^2*(-2 + d + a^2*d))*hA^2*A0[M^2/a^2])/
        (128*b^4*(-1 + d)*d*F^2*Pi^2) + 
       (5*a^2*(2*a^2*b^2*(5 - 2*d)*d + a^4*(-2 + d)*d + 
          4*b^4*(-2 + 3*d - 4*d^2 + d^3))*g1^2*A0[(b^2*M^2)/a^2])/
        (384*b^4*(-a^2 + 4*b^2)*(-1 + d)^2*F^2*Pi^2) - 
       (5*(-(a^6*(-2 + d)*d) + 2*a^4*b^2*d*(-7 + 3*d) - 
          4*a^2*b^4*d*(-3 - 2*d + d^2) + 8*b^6*(3 - d - 3*d^2 + d^3))*g1^2*
         M^2*B0i[bb0, (b^2*M^2)/a^2, M^2, (b^2*M^2)/a^2])/
        (384*b^4*(-a^2 + 4*b^2)*(-1 + d)^2*F^2*Pi^2) - 
       ((a^2 - (1 + b)^2)*(a^4*(1 + d) - 2*a^2*(1 - b + b^2 + d) - 
          (-1 + b^2)*(1 - 2*b + b^2*(-1 + d) + d))*hA^2*M^2*
         Re[B0i[bb0, (b^2*M^2)/a^2, M^2, M^2/a^2]])/(128*a^2*b^4*(-1 + d)*F^2*
         Pi^2), deltaZDeltaqTo3 -> 
      ((-5*(-(a^6*(-2 + d)*d^2) + 8*b^6*d*(3 - d - 3*d^2 + d^3) + 
            2*a^4*b^2*(2 + d - 8*d^2 + 3*d^3) - 2*a^2*b^4*(8 + 5*d - 12*d^2 - 
              3*d^3 + 2*d^4))*g1^2)/(384*b^4*(a^2 - 4*b^2)*(-1 + d)^2*d*F^2*
           Pi^2) + ((a^4*d*(1 + d) + (1 + b)^2*d*(1 - 2*b + b^2*(-1 + d) + 
              d) - 2*a^2*(b*d^2 + d*(1 + d) + b^2*(-2 + d^2)))*hA^2)/
          (128*b^4*(-1 + d)*d*F^2*Pi^2))*A0[M^2] + 
       ((2*b^3*(-2 + d)*d + b^4*(-1 + d)*d + 2*(-1 + a^2)*b*d^2 - 
          (-1 + a^2)^2*d*(1 + d) + 2*b^2*(-2 + d + a^2*d))*hA^2*A0[M^2/a^2])/
        (128*b^4*(-1 + d)*d*F^2*Pi^2) + 
       (5*a^2*(2*a^2*b^2*(5 - 2*d)*d + a^4*(-2 + d)*d + 
          4*b^4*(-2 + 3*d - 4*d^2 + d^3))*g1^2*A0[(b^2*M^2)/a^2])/
        (384*b^4*(-a^2 + 4*b^2)*(-1 + d)^2*F^2*Pi^2) - 
       ((a^2 - (1 + b)^2)*(a^4*(1 + d) - 2*a^2*(1 - b + b^2 + d) - 
          (-1 + b^2)*(1 - 2*b + b^2*(-1 + d) + d))*hA^2*M^2*
         B0i[bb0, (b^2*M^2)/a^2, M^2, M^2/a^2])/(128*a^2*b^4*(-1 + d)*F^2*
         Pi^2) - (5*(-(a^6*(-2 + d)*d) + 2*a^4*b^2*d*(-7 + 3*d) - 
          4*a^2*b^4*d*(-3 - 2*d + d^2) + 8*b^6*(3 - d - 3*d^2 + d^3))*g1^2*
         M^2*B0i[bb0, (b^2*M^2)/a^2, M^2, (b^2*M^2)/a^2])/
        (384*b^4*(-a^2 + 4*b^2)*(-1 + d)^2*F^2*Pi^2), 
     deltamDeltaqTo4 -> 4*deltaMpiTo2*LECc1Delta - 
       2*(LECe115Delta + LECe116Delta + 8*LECe38Delta)*M^4 + 
       (hA*(((a^4*d - (-1 + b)*(1 + b)^3*d - 2*a^2*(2*b^2*(-1 + d) + d + 
                b*d))*deltahAqTo2*M)/(64*a*b^3*(-1 + d)*d*F^2*Pi^2) + 
           ((a^4*(-1 + b)*d - (-1 + b)^2*(1 + b)^3*d + 2*a^2*(1 + b)*(
                2*b^2*(-1 + d) + d - b*d))*LECb3*M^2)/(64*a^2*b^3*(-1 + d)*d*
             F^2*Pi^2) + ((-(a^6*d) - (-1 + b)^2*(1 + b)^4*d + 
              a^2*(1 + b)^2*(d - 2*b*d + b^2*(-4 + 5*d)) + a^4*(d + 2*b*d + 
                b^2*(-4 + 5*d)))*LECb6*M^2)/(128*a^2*b^3*(-1 + d)*d*F^2*
             Pi^2)) - (3*LECc11Delta*M^2)/(16*d*F^2*Pi^2) - 
         (LECc12Delta*M^2)/(8*d*F^2*Pi^2) + (LECc13Delta*M^2)/
          (16*d*F^2*Pi^2) + (3*LECc1Delta*M^2)/(8*F^2*Pi^2) - 
         (3*LECc2Delta*M^2)/(32*d*F^2*Pi^2) - (3*LECc3Delta*M^2)/
          (16*F^2*Pi^2))*A0[M^2] + 
       hA*(-(((-1 + a^2)^2*d - 2*(-1 + a^2)*b*d + 2*b^3*d + b^4*d - 
             2*b^2*(-2 + d + a^2*d))*deltahAqTo2*M)/(64*a*b^3*(-1 + d)*d*F^2*
           Pi^2) - ((-1 + b)*((-1 + a^2)^2*d - 2*(-1 + a^2)*b*d + 2*b^3*d + 
            b^4*d - 2*b^2*(-2 + d + a^2*d))*LECb3*M^2)/(64*a^2*b^3*(-1 + d)*d*
           F^2*Pi^2) + (((-1 + a^2)^2*(1 + a^2)*d - 2*(-1 + a^4)*b*d - 
            2*b^5*d - b^6*d + b^2*(4 - 2*a^2*(-2 + d) - 3*d - 3*a^4*d) + 
            b^4*(-4 + 3*(1 + a^2)*d) + 4*b^3*(-2 + (2 + a^2)*d))*LECb6*M^2)/
          (128*a^2*b^3*(-1 + d)*d*F^2*Pi^2))*A0[M^2/a^2] + 
       hA*(-((a^2 - (-1 + b)^2)*(a^2 - (1 + b)^2)^2*deltahAqTo2*M^3)/
          (64*a^3*b^3*(-1 + d)*F^2*Pi^2) + ((-a^2 + (-1 + b)^2)*(-1 + b)*
           (a^2 - (1 + b)^2)^2*LECb3*M^4)/(64*a^4*b^3*(-1 + d)*F^2*Pi^2) + 
         ((a^2 - (-1 + b)^2)*(1 + a^2 - b^2)*(a^2 - (1 + b)^2)^2*LECb6*M^4)/
          (128*a^4*b^3*(-1 + d)*F^2*Pi^2))*B0i[bb0, (b^2*M^2)/a^2, M^2, 
         M^2/a^2], ReLECdeltaZDeltaqTo3 -> 
      (hA*(((a^4*d*(1 + d) + (1 + b)^2*d*(1 - 2*b + b^2*(-1 + d) + d) - 
              2*a^2*(b*d^2 + d*(1 + d) + b^2*(-2 + d^2)))*deltahAqTo2)/
            (64*b^4*(-1 + d)*d*F^2*Pi^2) + ((a^4*d*(-1 + (-1 + b)*d) + 
              (-1 + b)*(1 + b)^2*d*(1 - b + d + b^2*d) + 
              2*a^2*(b^2*(-2 + d) - b^3*(-2 + d)*d + d*(1 + d)))*LECb3*M)/
            (64*a*b^4*(-1 + d)*d*F^2*Pi^2) - 
           ((a^6*d*(1 + d) - (-1 + b)*(1 + b)^3*d*(1 - 2*b + d + 
                b^2*(1 + d)) - a^4*(2*b*d^2 + d*(1 + d) + b^2*(-4 - d + 
                  3*d^2)) + a^2*(1 + b)*(-(d*(1 + d)) + b*d*(1 + d) + 
                b^2*(4 - 7*d + d^2) + b^3*(-4 - d + 3*d^2)))*LECb6*M)/
            (128*a*b^4*(-1 + d)*d*F^2*Pi^2)) - (a*LECc13Delta*M)/
          (8*b*d*F^2*Pi^2) + (3*a*LECc2Delta*M)/(16*b*d*F^2*Pi^2))*A0[M^2] + 
       hA*(((2*b^3*(-2 + d)*d + b^4*(-1 + d)*d + 2*(-1 + a^2)*b*d^2 - 
            (-1 + a^2)^2*d*(1 + d) + 2*b^2*(-2 + d + a^2*d))*deltahAqTo2)/
          (64*b^4*(-1 + d)*d*F^2*Pi^2) + 
         ((-2*b^3*(-2 + d)*d + b^4*(-1 + d)*d - (-1 + a^4)*b*d^2 + b^5*d^2 + 
            (-1 + a^2)^2*d*(1 + d) + 2*b^2*(2 + a^2*(-2 + d)*d - d^2))*LECb3*
           M)/(64*a*b^4*(-1 + d)*d*F^2*Pi^2) + 
         ((-4*b^3*(-2 + d)*d - 2*(-1 + a^4)*b*d^2 + 2*b^5*d^2 + 
            (-1 + a^2)^2*(1 + a^2)*d*(1 + d) + b^6*d*(1 + d) - 
            b^4*(-4 + (1 + a^2)*d + (1 + a^2)*d^2) - 
            b^2*(-4 + d + d^2 + a^4*d*(1 + d) - 2*a^2*(2 - 3*d + d^2)))*LECb6*
           M)/(128*a*b^4*(-1 + d)*d*F^2*Pi^2))*A0[M^2/a^2] + 
       hA*(-((a^2 - (1 + b)^2)*(a^4*(1 + d) - 2*a^2*(1 - b + b^2 + d) - 
             (-1 + b^2)*(1 - 2*b + b^2*(-1 + d) + d))*deltahAqTo2*M^2*
            Re[B0i[bb0, (b^2*M^2)/a^2, M^2, M^2/a^2]])/(64*a^2*b^4*(-1 + d)*
           F^2*Pi^2) - ((a^2 - (1 + b)^2)*(a^4*(-1 + (-1 + b)*d) - 
            (-1 + b)^2*(1 + b)*(1 - b + d + b^2*d) + 
            2*a^2*(1 + 2*b^2 + d - b*(1 + d)))*LECb3*M^3*
           Re[B0i[bb0, (b^2*M^2)/a^2, M^2, M^2/a^2]])/(64*a^3*b^4*(-1 + d)*
           F^2*Pi^2) + ((a^2 - (1 + b)^2)*(a^6*(1 + d) - 
            a^4*(1 - 2*b + d + b^2*(1 + d)) + (-1 + b^2)^2*(1 - 2*b + d + 
              b^2*(1 + d)) - a^2*(1 - 2*b^2*(-3 + d) + d + b^4*(1 + d)))*
           LECb6*M^3*Re[B0i[bb0, (b^2*M^2)/a^2, M^2, M^2/a^2]])/
          (128*a^3*b^4*(-1 + d)*F^2*Pi^2)), deltaZDeltaqTo4 -> 
      (hA*(((a^4*d*(1 + d) + (1 + b)^2*d*(1 - 2*b + b^2*(-1 + d) + d) - 
              2*a^2*(b*d^2 + d*(1 + d) + b^2*(-2 + d^2)))*deltahAqTo2)/
            (64*b^4*(-1 + d)*d*F^2*Pi^2) + ((a^4*d*(-1 + (-1 + b)*d) + 
              (-1 + b)*(1 + b)^2*d*(1 - b + d + b^2*d) + 
              2*a^2*(b^2*(-2 + d) - b^3*(-2 + d)*d + d*(1 + d)))*LECb3*M)/
            (64*a*b^4*(-1 + d)*d*F^2*Pi^2) - 
           ((a^6*d*(1 + d) - (-1 + b)*(1 + b)^3*d*(1 - 2*b + d + 
                b^2*(1 + d)) - a^4*(2*b*d^2 + d*(1 + d) + b^2*(-4 - d + 
                  3*d^2)) + a^2*(1 + b)*(-(d*(1 + d)) + b*d*(1 + d) + 
                b^2*(4 - 7*d + d^2) + b^3*(-4 - d + 3*d^2)))*LECb6*M)/
            (128*a*b^4*(-1 + d)*d*F^2*Pi^2)) - (a*LECc13Delta*M)/
          (8*b*d*F^2*Pi^2) + (3*a*LECc2Delta*M)/(16*b*d*F^2*Pi^2))*A0[M^2] + 
       hA*(((2*b^3*(-2 + d)*d + b^4*(-1 + d)*d + 2*(-1 + a^2)*b*d^2 - 
            (-1 + a^2)^2*d*(1 + d) + 2*b^2*(-2 + d + a^2*d))*deltahAqTo2)/
          (64*b^4*(-1 + d)*d*F^2*Pi^2) + 
         ((-2*b^3*(-2 + d)*d + b^4*(-1 + d)*d - (-1 + a^4)*b*d^2 + b^5*d^2 + 
            (-1 + a^2)^2*d*(1 + d) + 2*b^2*(2 + a^2*(-2 + d)*d - d^2))*LECb3*
           M)/(64*a*b^4*(-1 + d)*d*F^2*Pi^2) + 
         ((-4*b^3*(-2 + d)*d - 2*(-1 + a^4)*b*d^2 + 2*b^5*d^2 + 
            (-1 + a^2)^2*(1 + a^2)*d*(1 + d) + b^6*d*(1 + d) - 
            b^4*(-4 + (1 + a^2)*d + (1 + a^2)*d^2) - 
            b^2*(-4 + d + d^2 + a^4*d*(1 + d) - 2*a^2*(2 - 3*d + d^2)))*LECb6*
           M)/(128*a*b^4*(-1 + d)*d*F^2*Pi^2))*A0[M^2/a^2] + 
       hA*(-((a^2 - (1 + b)^2)*(a^4*(1 + d) - 2*a^2*(1 - b + b^2 + d) - 
             (-1 + b^2)*(1 - 2*b + b^2*(-1 + d) + d))*deltahAqTo2*M^2)/
          (64*a^2*b^4*(-1 + d)*F^2*Pi^2) - ((a^2 - (1 + b)^2)*
           (a^4*(-1 + (-1 + b)*d) - (-1 + b)^2*(1 + b)*(1 - b + d + b^2*d) + 
            2*a^2*(1 + 2*b^2 + d - b*(1 + d)))*LECb3*M^3)/
          (64*a^3*b^4*(-1 + d)*F^2*Pi^2) + ((a^2 - (1 + b)^2)*
           (a^6*(1 + d) - a^4*(1 - 2*b + d + b^2*(1 + d)) + 
            (-1 + b^2)^2*(1 - 2*b + d + b^2*(1 + d)) - 
            a^2*(1 - 2*b^2*(-3 + d) + d + b^4*(1 + d)))*LECb6*M^3)/
          (128*a^3*b^4*(-1 + d)*F^2*Pi^2))*B0i[bb0, (b^2*M^2)/a^2, M^2, 
         M^2/a^2], deltaMpiTo2 -> (-2*LECl3*M^4)/F^2 + 
       (M^2*A0[M^2])/(32*F^2*Pi^2), deltaZpi -> (-2*LECl4*M^2)/F^2 + 
       ((1 - 10*alphaoffshell)*A0[M^2])/(16*F^2*Pi^2), 
     deltaFpi -> -((LECl4*M^2)/F) - A0[M^2]/(16*F*Pi^2)}


==> anc/Suppl/Cov/RenormalizationRulesDeltaLess.dat <==
RenormalizationRulesDeltaLess = 
    {deltagAqTo3 -> (-4*F^2*(deltaZNqTo3*gA + 2*(2*LECd16 - LECd18)*M^2) + 
        I*gA*(((I/16)*(4 + gA^2)*A0[M^2])/Pi^2 - 
          4*(((I/8)*A0[mNucl^2])/Pi^2 + ((I/8)*M^2*B0i[bb0, mNucl^2, M^2, 
               mNucl^2])/Pi^2) + 4*gA^2*mNucl^2*
           (((I/16)*B0i[bb0, M^2, mNucl^2, mNucl^2])/Pi^2 + 
            ((I/16)*M^2*C0i[cc0, mNucl^2, M^2, mNucl^2, M^2, mNucl^2, mNucl^
                2])/Pi^2)))/(4*F^2), deltagAqTo4 -> -(deltaZNqTo4*gA) + 
       (gA*M^2*(d^2*LECc2*M^4 - 2*((1 + d)*LECc2 - d^2*(LECc3 + LECc4))*M^2*
           mNucl^2 - 8*((-1 + d)*LECc2 + d*(LECc3 + LECc4))*mNucl^4)*A0[M^2])/
        (64*(-1 + d)*d*F^2*mNucl^5*Pi^2) - 
       (gA*(d^2*LECc2*M^6 + 2*d*(-3*LECc2 + d*(LECc3 + LECc4))*M^4*mNucl^2 - 
          2*d*(8*(-1 + d)*LECc1 + (-5 + d)*LECc2 - 2*(-4 + d)*
             (LECc3 + LECc4))*M^2*mNucl^4 + 8*((-1 + d)*LECc2 + 
            2*d*(LECc3 + (3 - 2*d)*LECc4))*mNucl^6)*A0[mNucl^2])/
        (64*(-1 + d)*d*F^2*mNucl^5*Pi^2) - 
       (gA*M^2*(d*LECc2*M^6 + 2*(-((3 + d)*LECc2) + d*(LECc3 + LECc4))*M^4*
           mNucl^2 - 16*((-1 + d)*LECc1 - LECc2 + LECc3 + LECc4)*M^2*
           mNucl^4 + 32*(LECc3 - (-2 + d)*LECc4)*mNucl^6)*
         B0i[bb0, mNucl^2, M^2, mNucl^2])/(64*(-1 + d)*F^2*mNucl^5*Pi^2), 
     deltaMNuclqTo2 -> 4*LECc1*M^2, deltaMNuclqTo3 -> 
      4*LECdeltac1qTo1*M^2 - (3*gA^2*mNucl*A0[mNucl^2])/(32*F^2*Pi^2) - 
       (3*gA^2*M^2*mNucl*B0i[bb0, mNucl^2, M^2, mNucl^2])/(32*F^2*Pi^2), 
     deltaZNqTo3 -> (3*gA^2*((-3 + 2*d)*M^2 - 4*(-1 + d)*mNucl^2)*A0[M^2])/
        (64*F^2*(M^2 - 4*mNucl^2)*Pi^2) - (3*(-2 + d)*gA^2*M^2*A0[mNucl^2])/
        (32*F^2*(M^2 - 4*mNucl^2)*Pi^2) - 
       (3*gA^2*M^2*((-2 + d)*M^2 - 2*(-1 + d)*mNucl^2)*B0i[bb0, mNucl^2, M^2, 
          mNucl^2])/(32*F^2*(M^2 - 4*mNucl^2)*Pi^2), 
     deltaMNuclqTo4 -> 2*(2*deltaMpiTo2*LECc1 + 2*LECdeltac1qTo2*M^2 + 
         (LECe115 + LECe116 + 8*LECe38)*M^4) + 
       (3*(2*d*LECc1 - LECc2 - d*LECc3)*M^2*A0[M^2])/(16*d*F^2*Pi^2), 
     deltaZNqTo4 -> (3*LECc2*M^2*A0[M^2])/(8*d*F^2*mNucl*Pi^2), 
     deltaMpiTo2 -> -(4*LECl3*M^4 - (M^2*A0[M^2])/(16*Pi^2))/(2*F^2), 
     deltaZpi -> (-2*LECl4*M^2 - ((-1 + 10*alphaoffshell)*A0[M^2])/(16*Pi^2))/
       F^2, deltaFpi -> (-(LECl4*M^2) - A0[M^2]/(16*Pi^2))/F}


==> anc/Suppl/HB/LECsRenormalizationRulesDeltaFul.dat <==
LECsRenormalizationRulesDeltaFul = 
    {LECc1 :> c1rBar + deltac1qTo3 + deltac1qTo4, 
     LECc2 :> c2rBar + deltac2qTo3 + deltac2qTo4, 
     LECc3 :> c3rBar + deltac3qTo3 + deltac3qTo4, 
     LECc4 :> c4rBar + deltac4qTo3 + deltac4qTo4, 
     LECd1 :> d1rBar + deltad1qTo3 + deltad1qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d1)/F^2, 
     LECd2 :> d2rBar + deltad2qTo3 + deltad2qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d2)/F^2, 
     LECd3 :> d3rBar + deltad3qTo3 + deltad3qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d3)/F^2, 
     LECd4 :> d4rBar + deltad4qTo3 + deltad4qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d4)/F^2, 
     LECd5 :> d5rBar + deltad5qTo3 + deltad5qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d5)/F^2, 
     LECd6 :> d6rBar + deltad6qTo3 + deltad6qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d6)/F^2, 
     LECd7 :> d7rBar + deltad7qTo3 + deltad7qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d7)/F^2, 
     LECd8 :> d8rBar + deltad8qTo3 + deltad8qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d8)/F^2, 
     LECd9 :> d9rBar + deltad9qTo3 + deltad9qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d9)/F^2, 
     LECd10 :> d10rBar + deltad10qTo3 + deltad10qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d10)/F^2, 
     LECd11 :> d11rBar + deltad11qTo3 + deltad11qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d11)/F^2, 
     LECd12 :> d12rBar + deltad12qTo3 + deltad12qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d12)/F^2, 
     LECd13 :> d13rBar + deltad13qTo3 + deltad13qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d13)/F^2, 
     LECd14 :> d14rBar + deltad14qTo3 + deltad14qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d14)/F^2, 
     LECd15 :> d15rBar + deltad15qTo3 + deltad15qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d15)/F^2, 
     LECd16 :> d16rBar + deltad16qTo3 + deltad16qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d16)/F^2, 
     LECd17 :> d17rBar + deltad17qTo3 + deltad17qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d17)/F^2, 
     LECd18 :> d18rBar + deltad18qTo3 + deltad18qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d18)/F^2, 
     LECd19 :> d19rBar + deltad19qTo3 + deltad19qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d19)/F^2, 
     LECd20 :> d20rBar + deltad20qTo3 + deltad20qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d20)/F^2, 
     LECd21 :> d21rBar + deltad21qTo3 + deltad21qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d21)/F^2, 
     LECd22 :> d22rBar + deltad22qTo3 + deltad22qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d22)/F^2, 
     LECd23 :> d23rBar + deltad23qTo3 + deltad23qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]d23)/F^2, 
     LECe1 :> e1rBar + deltae1qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e1 + \[Beta]eDelta1))/F^2, 
     LECe2 :> e2rBar + deltae2qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e2 + \[Beta]eDelta2))/F^2, 
     LECe3 :> e3rBar + deltae3qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e3 + \[Beta]eDelta3))/F^2, 
     LECe4 :> e4rBar + deltae4qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e4 + \[Beta]eDelta4))/F^2, 
     LECe5 :> e5rBar + deltae5qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e5 + \[Beta]eDelta5))/F^2, 
     LECe6 :> e6rBar + deltae6qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e6 + \[Beta]eDelta6))/F^2, 
     LECe7 :> e7rBar + deltae7qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e7 + \[Beta]eDelta7))/F^2, 
     LECe8 :> e8rBar + deltae8qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e8 + \[Beta]eDelta8))/F^2, 
     LECe9 :> e9rBar + deltae9qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e9 + \[Beta]eDelta9))/F^2, 
     LECe10 :> e10rBar + deltae10qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e10 + \[Beta]eDelta10))/F^2, 
     LECe11 :> e11rBar + deltae11qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e11 + \[Beta]eDelta11))/F^2, 
     LECe12 :> e12rBar + deltae12qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e12 + \[Beta]eDelta12))/F^2, 
     LECe13 :> e13rBar + deltae13qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e13 + \[Beta]eDelta13))/F^2, 
     LECe14 :> e14rBar + deltae14qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e14 + \[Beta]eDelta14))/F^2, 
     LECe15 :> e15rBar + deltae15qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e15 + \[Beta]eDelta15))/F^2, 
     LECe16 :> e16rBar + deltae16qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e16 + \[Beta]eDelta16))/F^2, 
     LECe17 :> e17rBar + deltae17qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e17 + \[Beta]eDelta17))/F^2, 
     LECe18 :> e18rBar + deltae18qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e18 + \[Beta]eDelta18))/F^2, 
     LECe19 :> e19rBar + deltae19qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e19 + \[Beta]eDelta19))/F^2, 
     LECe20 :> e20rBar + deltae20qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e20 + \[Beta]eDelta20))/F^2, 
     LECe21 :> e21rBar + deltae21qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e21 + \[Beta]eDelta21))/F^2, 
     LECe22 :> e22rBar + deltae22qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e22 + \[Beta]eDelta22))/F^2, 
     LECe23 :> e23rBar + deltae23qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e23 + \[Beta]eDelta23))/F^2, 
     LECe24 :> e24rBar + deltae24qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e24 + \[Beta]eDelta24))/F^2, 
     LECe25 :> e25rBar + deltae25qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e25 + \[Beta]eDelta25))/F^2, 
     LECe26 :> e26rBar + deltae26qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e26 + \[Beta]eDelta26))/F^2, 
     LECe27 :> e27rBar + deltae27qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e27 + \[Beta]eDelta27))/F^2, 
     LECe28 :> e28rBar + deltae28qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e28 + \[Beta]eDelta28))/F^2, 
     LECe29 :> e29rBar + deltae29qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e29 + \[Beta]eDelta29))/F^2, 
     LECe30 :> e30rBar + deltae30qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e30 + \[Beta]eDelta30))/F^2, 
     LECe31 :> e31rBar + deltae31qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e31 + \[Beta]eDelta31))/F^2, 
     LECe32 :> e32rBar + deltae32qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e32 + \[Beta]eDelta32))/F^2, 
     LECe33 :> e33rBar + deltae33qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e33 + \[Beta]eDelta33))/F^2, 
     LECe34 :> e34rBar + deltae34qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e34 + \[Beta]eDelta34))/F^2, 
     LECe35 :> e35rBar + deltae35qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e35 + \[Beta]eDelta35))/F^2, 
     LECe36 :> e36rBar + deltae36qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e36 + \[Beta]eDelta36))/F^2, 
     LECe37 :> e37rBar + deltae37qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e37 + \[Beta]eDelta37))/F^2, 
     LECe38 :> e38rBar + deltae38qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e38 + \[Beta]eDelta38))/F^2, 
     LECe39 :> e39rBar + deltae39qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e39 + \[Beta]eDelta39))/F^2, 
     LECe40 :> e40rBar + deltae40qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e40 + \[Beta]eDelta40))/F^2, 
     LECe41 :> e41rBar + deltae41qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e41 + \[Beta]eDelta41))/F^2, 
     LECe42 :> e42rBar + deltae42qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e42 + \[Beta]eDelta42))/F^2, 
     LECe43 :> e43rBar + deltae43qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e43 + \[Beta]eDelta43))/F^2, 
     LECe44 :> e44rBar + deltae44qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e44 + \[Beta]eDelta44))/F^2, 
     LECe45 :> e45rBar + deltae45qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e45 + \[Beta]eDelta45))/F^2, 
     LECe46 :> e46rBar + deltae46qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e46 + \[Beta]eDelta46))/F^2, 
     LECe47 :> e47rBar + deltae47qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e47 + \[Beta]eDelta47))/F^2, 
     LECe48 :> e48rBar + deltae48qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e48 + \[Beta]eDelta48))/F^2, 
     LECe49 :> e49rBar + deltae49qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e49 + \[Beta]eDelta49))/F^2, 
     LECe50 :> e50rBar + deltae50qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e50 + \[Beta]eDelta50))/F^2, 
     LECe51 :> e51rBar + deltae51qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e51 + \[Beta]eDelta51))/F^2, 
     LECe52 :> e52rBar + deltae52qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e52 + \[Beta]eDelta52))/F^2, 
     LECe53 :> e53rBar + deltae53qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e53 + \[Beta]eDelta53))/F^2, 
     LECe54 :> e54rBar + deltae54qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e54 + \[Beta]eDelta54))/F^2, 
     LECe55 :> e55rBar + deltae55qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e55 + \[Beta]eDelta55))/F^2, 
     LECe56 :> e56rBar + deltae56qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e56 + \[Beta]eDelta56))/F^2, 
     LECe57 :> e57rBar + deltae57qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e57 + \[Beta]eDelta57))/F^2, 
     LECe58 :> e58rBar + deltae58qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e58 + \[Beta]eDelta58))/F^2, 
     LECe59 :> e59rBar + deltae59qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e59 + \[Beta]eDelta59))/F^2, 
     LECe60 :> e60rBar + deltae60qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e60 + \[Beta]eDelta60))/F^2, 
     LECe61 :> e61rBar + deltae61qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e61 + \[Beta]eDelta61))/F^2, 
     LECe62 :> e62rBar + deltae62qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e62 + \[Beta]eDelta62))/F^2, 
     LECe63 :> e63rBar + deltae63qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e63 + \[Beta]eDelta63))/F^2, 
     LECe64 :> e64rBar + deltae64qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e64 + \[Beta]eDelta64))/F^2, 
     LECe65 :> e65rBar + deltae65qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e65 + \[Beta]eDelta65))/F^2, 
     LECe66 :> e66rBar + deltae66qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e66 + \[Beta]eDelta66))/F^2, 
     LECe67 :> e67rBar + deltae67qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e67 + \[Beta]eDelta67))/F^2, 
     LECe68 :> e68rBar + deltae68qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e68 + \[Beta]eDelta68))/F^2, 
     LECe69 :> e69rBar + deltae69qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e69 + \[Beta]eDelta69))/F^2, 
     LECe70 :> e70rBar + deltae70qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e70 + \[Beta]eDelta70))/F^2, 
     LECe71 :> e71rBar + deltae71qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e71 + \[Beta]eDelta71))/F^2, 
     LECe72 :> e72rBar + deltae72qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e72 + \[Beta]eDelta72))/F^2, 
     LECe73 :> e73rBar + deltae73qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e73 + \[Beta]eDelta73))/F^2, 
     LECe74 :> e74rBar + deltae74qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e74 + \[Beta]eDelta74))/F^2, 
     LECe75 :> e75rBar + deltae75qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e75 + \[Beta]eDelta75))/F^2, 
     LECe76 :> e76rBar + deltae76qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e76 + \[Beta]eDelta76))/F^2, 
     LECe77 :> e77rBar + deltae77qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e77 + \[Beta]eDelta77))/F^2, 
     LECe78 :> e78rBar + deltae78qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e78 + \[Beta]eDelta78))/F^2, 
     LECe79 :> e79rBar + deltae79qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e79 + \[Beta]eDelta79))/F^2, 
     LECe80 :> e80rBar + deltae80qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e80 + \[Beta]eDelta80))/F^2, 
     LECe81 :> e81rBar + deltae81qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e81 + \[Beta]eDelta81))/F^2, 
     LECe82 :> e82rBar + deltae82qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e82 + \[Beta]eDelta82))/F^2, 
     LECe83 :> e83rBar + deltae83qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e83 + \[Beta]eDelta83))/F^2, 
     LECe84 :> e84rBar + deltae84qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e84 + \[Beta]eDelta84))/F^2, 
     LECe85 :> e85rBar + deltae85qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e85 + \[Beta]eDelta85))/F^2, 
     LECe86 :> e86rBar + deltae86qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e86 + \[Beta]eDelta86))/F^2, 
     LECe87 :> e87rBar + deltae87qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e87 + \[Beta]eDelta87))/F^2, 
     LECe88 :> e88rBar + deltae88qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e88 + \[Beta]eDelta88))/F^2, 
     LECe89 :> e89rBar + deltae89qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e89 + \[Beta]eDelta89))/F^2, 
     LECe90 :> e90rBar + deltae90qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e90 + \[Beta]eDelta90))/F^2, 
     LECe91 :> e91rBar + deltae91qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e91 + \[Beta]eDelta91))/F^2, 
     LECe92 :> e92rBar + deltae92qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e92 + \[Beta]eDelta92))/F^2, 
     LECe93 :> e93rBar + deltae93qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e93 + \[Beta]eDelta93))/F^2, 
     LECe94 :> e94rBar + deltae94qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e94 + \[Beta]eDelta94))/F^2, 
     LECe95 :> e95rBar + deltae95qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e95 + \[Beta]eDelta95))/F^2, 
     LECe96 :> e96rBar + deltae96qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e96 + \[Beta]eDelta96))/F^2, 
     LECe97 :> e97rBar + deltae97qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e97 + \[Beta]eDelta97))/F^2, 
     LECe98 :> e98rBar + deltae98qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e98 + \[Beta]eDelta98))/F^2, 
     LECe99 :> e99rBar + deltae99qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e99 + \[Beta]eDelta99))/F^2, 
     LECe100 :> e100rBar + deltae100qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e100 + \[Beta]eDelta100))/F^2, 
     LECe101 :> e101rBar + deltae101qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e101 + \[Beta]eDelta101))/F^2, 
     LECe102 :> e102rBar + deltae102qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e102 + \[Beta]eDelta102))/F^2, 
     LECe103 :> e103rBar + deltae103qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e103 + \[Beta]eDelta103))/F^2, 
     LECe104 :> e104rBar + deltae104qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e104 + \[Beta]eDelta104))/F^2, 
     LECe105 :> e105rBar + deltae105qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e105 + \[Beta]eDelta105))/F^2, 
     LECe106 :> e106rBar + deltae106qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e106 + \[Beta]eDelta106))/F^2, 
     LECe107 :> e107rBar + deltae107qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e107 + \[Beta]eDelta107))/F^2, 
     LECe108 :> e108rBar + deltae108qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e108 + \[Beta]eDelta108))/F^2, 
     LECe109 :> e109rBar + deltae109qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e109 + \[Beta]eDelta109))/F^2, 
     LECe110 :> e110rBar + deltae110qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e110 + \[Beta]eDelta110))/F^2, 
     LECe111 :> e111rBar + deltae111qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e111 + \[Beta]eDelta111))/F^2, 
     LECe112 :> e112rBar + deltae112qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e112 + \[Beta]eDelta112))/F^2, 
     LECe113 :> e113rBar + deltae113qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e113 + \[Beta]eDelta113))/F^2, 
     LECe114 :> e114rBar + deltae114qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e114 + \[Beta]eDelta114))/F^2, 
     LECe115 :> e115rBar + deltae115qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e115 + \[Beta]eDelta115))/F^2, 
     LECe116 :> e116rBar + deltae116qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e116 + \[Beta]eDelta116))/F^2, 
     LECe117 :> e117rBar + deltae117qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e117 + \[Beta]eDelta117))/F^2, 
     LECe118 :> e118rBar + deltae118qTo4 + 
       ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         (\[Beta]e118 + \[Beta]eDelta118))/F^2, 
     deltac1qTo3 -> -((-2 + d)*hA^2*J0[\[CapitalDelta], 0])/(4*F^2), 
     deltac2qTo3 -> ((-2 - d + d^2)*(5*(-60 + 5*d + 41*d^2 - 21*d^3 + 3*d^4)*
          g1^2 - 30*(12 - 25*d + 19*d^2 - 7*d^3 + d^4)*g1*gA + 
         9*(-1 + d)^2*(20 - 15*d + 3*d^2)*gA^2)*hA^2*J0[\[CapitalDelta], 0])/
       (108*(-1 + d)^4*F^2), deltac3qTo3 -> 
      -((-2 + d)*(2*d^2*(216 + 115*g1^2 + 90*g1*gA - 9*gA^2) - 
          18*d^4*(-4 + 5*g1^2 - 10*g1*gA + 9*gA^2) + 
          3*d^5*(5*g1^2 - 10*g1*gA + 9*gA^2) + 12*(6 - 25*g1^2 - 30*g1*gA + 
            15*gA^2) - d*(288 + 275*g1^2 - 390*g1*gA + 315*gA^2) + 
          4*d^3*(25*g1^2 - 90*g1*gA + 72*(-1 + gA^2)))*hA^2*
         J0[\[CapitalDelta], 0])/(108*(-1 + d)^4*F^2), 
     deltac4qTo3 -> (hA^2*(-8*d^5*(5*g1^2 - 30*g1*gA + 27*gA^2) + 
         d^6*(5*g1^2 - 30*g1*gA + 27*gA^2) + 18*d^4*(5*g1^2 - 30*g1*gA + 
           31*gA^2) - 3*(12 + 45*g1^2 + 150*g1*gA + 93*gA^2 + 256*hA^2) - 
         2*d^2*(54 + 20*g1^2 - 510*g1*gA + 207*gA^2 + 408*hA^2) + 
         d^3*(-25*g1^2 - 30*g1*gA + 9*(4 - 45*gA^2 + 16*hA^2)) - 
         3*d*(5*g1^2 + 70*g1*gA - 3*(12 + 81*gA^2 + 160*hA^2)))*
        J0[\[CapitalDelta], 0])/(54*(-1 + d)^4*F^2), 
     deltac1qTo4 -> -((-2 + d)*hA^2*(-3 + d - 16*c1rbar*mNucl + 
          16*LECc1Delta*mNucl)*\[CapitalDelta]*J0[\[CapitalDelta], 0])/
       (8*F^2*mNucl), deltac2qTo4 -> 
      ((-2 + d)*hA*(-21*d^5*(5*g1^2 - 10*g1*gA + 9*gA^2)*hA + 
         3*d^6*(5*g1^2 - 10*g1*gA + 9*gA^2)*hA + 
         2*d^4*(95*g1^2*hA - 30*g1*(9*gA*hA + 2*LECb4*mNucl) + 
           9*(25*gA^2*hA + 4*gA*(3*LECb4 + 2*LECb5)*mNucl + 
             4*hA*(2*hA^2 + 6*c2rbar*mNucl + 2*LECc13Delta*mNucl - 3*
                LECc2Delta*mNucl))) + 
         2*d^3*(12*(25*g1*LECb4 - 3*gA*(11*LECb4 + 4*LECb5))*mNucl + 
           hA*(270*g1*gA - 9*(8 + 33*gA^2 + 96*c2rbar*mNucl - 24*LECc11Delta*
                mNucl - 16*LECc12Delta*mNucl + 32*LECc13Delta*mNucl - 48*
                LECc2Delta*mNucl) + g1^2*(65 - 40*OffShellDeltaz0)) + 
           12*hA^3*(-14 + 6*OffShellDeltaz0 + 3*OffShellDeltaz0^2)) + 
         12*(10*g1*(6*LECb4*mNucl + gA*hA*(3 - 4*OffShellDeltaz0)) + 
           5*g1^2*hA*(19 + 4*OffShellDeltaz0^2) - 
           3*(4*gA*(LECb4 + 4*LECb5)*mNucl + gA^2*hA*(17 + 8*
                OffShellDeltaz0 + 4*OffShellDeltaz0^2) + 
             2*hA*((-6*c2rbar + 6*LECc11Delta + 4*LECc12Delta - 
                 2*LECc13Delta + 3*LECc2Delta)*mNucl + hA^2*
                (4 + 6*OffShellDeltaz0 + 3*OffShellDeltaz0^2)))) - 
         d^2*(24*(25*g1*LECb4 - 33*gA*LECb4 + 18*gA*LECb5)*mNucl + 
           24*hA^3*(-6 + 22*OffShellDeltaz0 + 11*OffShellDeltaz0^2) + 
           hA*(30*g1*gA*(-7 + 8*OffShellDeltaz0) + 5*g1^2*(125 - 32*
                OffShellDeltaz0 + 16*OffShellDeltaz0^2) + 
             9*(16*(-2 - 18*c2rbar*mNucl + 9*LECc11Delta*mNucl + 
                 6*LECc12Delta*mNucl - 6*LECc13Delta*mNucl + 9*LECc2Delta*
                  mNucl) + gA^2*(17 + 32*OffShellDeltaz0 + 16*OffShellDeltaz0^
                   2)))) + d*(-24*(25*g1*LECb4 + 3*gA*(LECb4 - 16*LECb5))*
            mNucl + 24*hA^3*(14 + 34*OffShellDeltaz0 + 
             17*OffShellDeltaz0^2) + hA*(30*g1*gA*(-25 + 24*
                OffShellDeltaz0) + 5*g1^2*(43 + 48*OffShellDeltaz0 + 32*
                OffShellDeltaz0^2) + 9*(16*(-1 - 12*c2rbar*mNucl + 
                 9*LECc11Delta*mNucl + 6*LECc12Delta*mNucl - 4*LECc13Delta*
                  mNucl + 6*LECc2Delta*mNucl) + gA^2*(119 + 
                 64*OffShellDeltaz0 + 32*OffShellDeltaz0^2)))))*
        \[CapitalDelta]*J0[\[CapitalDelta], 0])/(216*(-1 + d)^4*F^2*mNucl), 
     deltac3qTo4 -> 
      -(hA*(-24*(-2 + d)^2*(-1 + d)*(5*(-3 - 2*d + d^2)*g1*LECb4 - 
            3*(-1 + d)*gA*(LECb4 + 3*d*LECb4 + 2*(2 + d)*LECb5))*mNucl + 
          24*(-1 + d)*hA^3*(48 + 6*d^4 + 18*OffShellDeltaz0 - 
            9*OffShellDeltaz0^2 + d^2*(70 + 6*OffShellDeltaz0 - 
              11*OffShellDeltaz0^2) + d^3*(-32 + 3*OffShellDeltaz0^2) + 
            d*(-84 - 16*OffShellDeltaz0 + 17*OffShellDeltaz0^2)) + 
          hA*(3*d^7*(5*g1^2 - 10*g1*gA + 9*gA^2) - 9*d^6*(-8 + 15*g1^2 - 
              30*g1*gA + 27*gA^2) + d^5*(370*g1^2 - 900*g1*gA + 
              18*(-36 + 43*gA^2 - 24*c3rbar*mNucl + 24*LECc3Delta*mNucl)) + 
            2*d^4*(630*g1*gA - 9*(65*gA^2 - 8*(3*LECc11Delta*mNucl + 
                  2*(8 + 9*c3rbar*mNucl + LECc12Delta*mNucl - 9*LECc3Delta*
                     mNucl))) - 5*g1^2*(7 + 8*OffShellDeltaz0)) - 
            12*(10*g1*gA*(3 - 8*OffShellDeltaz0) + 5*g1^2*(5 - 
                24*OffShellDeltaz0 + 4*OffShellDeltaz0^2) - 
              3*(4*(5 + 6*c3rbar*mNucl + 6*LECc11Delta*mNucl + 4*LECc12Delta*
                   mNucl - 6*LECc3Delta*mNucl) + gA^2*(-11 - 
                  8*OffShellDeltaz0 + 4*OffShellDeltaz0^2))) + 
            8*d*(-30*g1*gA*(-5 + 8*OffShellDeltaz0) + 5*g1^2*(19 + 
                2*OffShellDeltaz0^2) - 9*(39 + 54*c3rbar*mNucl + 
                42*LECc11Delta*mNucl + 28*LECc12Delta*mNucl - 54*LECc3Delta*
                 mNucl + gA^2*(-15 - 8*OffShellDeltaz0 + 6*OffShellDeltaz0^
                    2))) - d^3*(30*g1*gA*(9 + 8*OffShellDeltaz0) + 
              5*g1^2*(197 - 96*OffShellDeltaz0 + 16*OffShellDeltaz0^2) + 
              9*(16*(30 + 42*c3rbar*mNucl + 15*LECc11Delta*mNucl + 
                  10*LECc12Delta*mNucl - 42*LECc3Delta*mNucl) + 
                gA^2*(-127 + 16*OffShellDeltaz0^2))) + 
            d^2*(30*g1*gA*(-39 + 40*OffShellDeltaz0) + 5*g1^2*(133 - 
                176*OffShellDeltaz0 + 48*OffShellDeltaz0^2) + 
              9*(8*(65 + 96*c3rbar*mNucl + 54*LECc11Delta*mNucl + 
                  36*LECc12Delta*mNucl - 96*LECc3Delta*mNucl) + 
                gA^2*(-135 - 32*OffShellDeltaz0 + 48*OffShellDeltaz0^2)))))*
         \[CapitalDelta]*J0[\[CapitalDelta], 0])/(216*(-1 + d)^4*F^2*mNucl), 
     deltac4qTo4 -> 
      -(hA*(12*(-1 + d)*(5*(-3 - 2*d + d^2)*g1*((-1 - 2*d + 2*d^2)*LECb4 + 
              2*(-1 + d)*d*LECb5) - 3*(-1 + d)*gA*((27 - 5*d - 16*d^2 + 
                6*d^3)*LECb4 + 2*(-6 - 5*d - 2*d^2 + 2*d^3)*LECb5))*mNucl + 
          12*(-1 + d)*hA^3*(d*(-194 + 32*OffShellDeltaz0 - 71*OffShellDeltaz0^
                2) + 3*d^3*(-6 + OffShellDeltaz0^2) + 
            5*(24 - 22*OffShellDeltaz0 + 11*OffShellDeltaz0^2) + 
            d^2*(100 + 6*OffShellDeltaz0 + 13*OffShellDeltaz0^2)) + 
          hA*(d^7*(-5*g1^2 + 30*g1*gA - 27*gA^2) + 9*d^6*(5*g1^2 - 30*g1*gA + 
              27*gA^2) - 12*d^5*(-3 + 10*g1^2 - 60*g1*gA + 60*gA^2 + 
              18*c4rbar*mNucl - 10*LECc4Delta*mNucl) + 
            d^4*(-150*g1*gA + 9*(-28 + 71*gA^2 + 144*c4rbar*mNucl - 
                80*LECc4Delta*mNucl) + g1^2*(55 - 40*OffShellDeltaz0)) - 
            3*(-540 + 624*c4rbar*mNucl - 880*LECc4Delta*mNucl - 
              90*g1*gA*(-3 + 4*OffShellDeltaz0) + gA^2*(153 + 
                48*OffShellDeltaz0 - 24*OffShellDeltaz0^2) + 
              5*g1^2*(5 - 24*OffShellDeltaz0 + 8*OffShellDeltaz0^2)) + 
            d^3*(30*g1*gA*(-55 + 8*OffShellDeltaz0) + g1^2*(75 + 
                120*OffShellDeltaz0 - 40*OffShellDeltaz0^2) - 
              9*(16*(-1 + 15*c4rbar*mNucl - 5*LECc4Delta*mNucl) + 
                gA^2*(-93 + 8*OffShellDeltaz0^2))) + 
            2*d*(30*g1*gA*(15 - 14*OffShellDeltaz0) + 5*g1^2*(13 + 
                12*OffShellDeltaz0 + 4*OffShellDeltaz0^2) - 
              3*(582 - 588*c4rbar*mNucl + 940*LECc4Delta*mNucl + 
                3*gA^2*(-95 - 16*OffShellDeltaz0 + 12*OffShellDeltaz0^2))) + 
            d^2*(-30*g1*gA*(-41 + 16*OffShellDeltaz0) + 5*g1^2*(11 - 
                16*OffShellDeltaz0 + 24*OffShellDeltaz0^2) + 
              9*(8*(27 - 8*c4rbar*mNucl + 40*LECc4Delta*mNucl) + 
                gA^2*(-247 - 16*OffShellDeltaz0 + 24*OffShellDeltaz0^2)))))*
         \[CapitalDelta]*J0[\[CapitalDelta], 0])/(108*(-1 + d)^4*F^2*mNucl), 
     deltad1qTo3 -> (-648*(-1 + d)^4*deltad2qTo3*F^2*\[CapitalDelta] + 
        (-2 + d)*hA^2*(d^6*(5*g1^2 - 30*g1*gA + 27*gA^2) - 
          9*d^5*(2 + 5*g1^2 - 30*g1*gA + 27*gA^2) + 
          5*d^4*(18 + 31*g1^2 - 150*g1*gA + 135*gA^2) - 
          9*(6 + 85*g1^2 + 30*g1*gA + 141*gA^2) - 
          12*d^3*(9 + 25*g1^2 - 30*g1*gA + 18*gA^2 - 6*hA^2) + 
          3*d*(42 + 35*g1^2 - 210*g1*gA + 1017*gA^2 + 72*hA^2) + 
          d^2*(365*g1^2 + 1050*g1*gA - 9*(4 + 225*gA^2 + 32*hA^2)))*
         J0[\[CapitalDelta], 0])/(648*(-1 + d)^4*F^2*\[CapitalDelta]), 
     deltad14qTo3 -> (108*(-1 + d)^4*deltad15qTo3*F^2*\[CapitalDelta] - 
        (-3 + d)*hA^2*(5*(-3 + d)*(1 + d)^2*(-14 + d*(16 + (-7 + d)*d))*
           g1^2 - 10*(-3 + d)*(-1 + d)*(1 + d)*(-10 + d*(8 + (-5 + d)*d))*g1*
           gA + 9*(-1 + d)^3*(14 + (-5 + d)*d^2)*gA^2 + 
          48*(-1 + d)*(-8 + 3*d)*hA^2)*J0[\[CapitalDelta], 0])/
       (108*(-1 + d)^4*F^2*\[CapitalDelta]), deltad3qTo3 -> 
      -((-2 + d)*hA^2*(5*(-3 + d)^2*(-17 - 9*d + 4*d^2 - 3*d^3 + d^4)*g1^2 - 
          30*(-3 + d)^2*(1 + 3*d - 2*d^2 - 3*d^3 + d^4)*g1*gA + 
          9*(-1 + d)*(3*(47 - 66*d + 9*d^2 + 17*d^3 - 8*d^4 + d^5)*gA^2 + 
            8*(-3 + d)*d*hA^2))*J0[\[CapitalDelta], 0])/
       (648*(-1 + d)^4*F^2*\[CapitalDelta]), deltad5qTo3 -> 
      ((6 + d - 4*d^2 + d^3)*hA^2*J0[\[CapitalDelta], 0])/
       (72*(-1 + d)*F^2*\[CapitalDelta]), deltad14qTo4 -> 
      (216*(-1 + d)^4*deltad15qTo4*F^2*mNucl + 
        hA*(12*(-6 + 11*d - 6*d^2 + d^3)*(5*(1 + d)*g1*
             ((4 - 3*d + d^2)*LECb4 + 2*(-1 + d)*LECb5) - 3*(-1 + d)*gA*
             ((4 + d + 3*d^2)*LECb4 + 2*(-2 + 2*d + d^2)*LECb5))*mNucl - 
          96*(-1 + d)*hA^3*(3*d^3 - 6*(8 - 2*OffShellDeltaz0 + 
              OffShellDeltaz0^2) - d^2*(21 + 2*OffShellDeltaz0^2) + 
            d*(54 - 4*OffShellDeltaz0 + 8*OffShellDeltaz0^2)) + 
          hA*(d^6*(-210*g1^2 + 460*g1*gA - 378*gA^2) + 
            d^8*(-5*g1^2 + 10*g1*gA - 9*gA^2) + 11*d^7*(5*g1^2 - 10*g1*gA + 
              9*gA^2) + 4*d^5*(-230*g1*gA + 126*gA^2 + 5*g1^2*(13 + 
                2*OffShellDeltaz0)) + 24*(-12 + 45*gA^2 - 72*c4rbar*mNucl + 
              30*g1*gA*(-1 + 2*OffShellDeltaz0) + 5*g1^2*(-5 + 
                14*OffShellDeltaz0)) - 4*d^2*(9*(16 - 133*gA^2 + 
                80*c4rbar*mNucl) + 20*g1^2*(-5 + 14*OffShellDeltaz0) - 
              30*g1*gA*(-5 + 23*OffShellDeltaz0)) + 
            d*(720 - 3618*gA^2 + 4032*c4rbar*mNucl + g1^2*(350 - 
                1160*OffShellDeltaz0) - 60*g1*gA*(-19 + 
                56*OffShellDeltaz0)) + d^4*(567*gA^2 + 10*g1*gA*(85 + 
                12*OffShellDeltaz0) - 5*g1^2*(-51 + 80*OffShellDeltaz0)) + 
            d^3*(9*(16 - 337*gA^2 + 64*c4rbar*mNucl) - 10*g1*gA*(11 + 
                96*OffShellDeltaz0) + 5*g1^2*(-165 + 256*OffShellDeltaz0))))*
         J0[\[CapitalDelta], 0])/(216*(-1 + d)^4*F^2*mNucl), 
     deltad1qTo4 -> (-1296*(-1 + d)^4*deltad2qTo4*F^2*mNucl + 
        hA*(-36*(-2 + d)^2*(-1 + d)*(-5*d*(-3*gA*LECb4 + g1*(3*LECb4 + 
                LECb5)) + 3*(5*g1*LECb5 - 2*gA*(4*LECb4 + LECb5)) + 
            d^3*(5*g1*(LECb4 + LECb5) - 3*gA*(3*LECb4 + 2*LECb5)) + 
            d^2*(6*gA*(3*LECb4 + 2*LECb5) - 5*g1*(2*LECb4 + 3*LECb5)))*
           mNucl + 288*(2 - 3*d + d^2)*hA^3*(-12 - 5*d^2 + d^3 - 
            2*OffShellDeltaz0 + OffShellDeltaz0^2 - 
            d*(-11 + OffShellDeltaz0^2)) + 
          hA*(d^8*(5*g1^2 - 30*g1*gA + 27*gA^2) - d^7*(18 + 55*g1^2 - 
              330*g1*gA + 297*gA^2) + d^6*(275*g1^2 - 1470*g1*gA + 
              63*(2 + 21*gA^2)) + d^4*(-2550*g1*gA + 9*(92 + 63*gA^2) + 
              g1^2*(1565 - 540*OffShellDeltaz0)) + 
            d^5*(3300*g1*gA - 18*(22 + 159*gA^2) + 10*g1^2*(-85 + 
                6*OffShellDeltaz0)) + 18*(72 - 393*gA^2 + 96*c4rbar*mNucl + 
              10*g1*gA*(-27 + 8*OffShellDeltaz0) + 5*g1^2*(-29 + 
                24*OffShellDeltaz0)) - 12*d*(9*(32 - 211*gA^2 + 40*c4rbar*
                 mNucl) + 30*g1*gA*(-3 + 8*OffShellDeltaz0) + 
              5*g1^2*(-25 + 24*OffShellDeltaz0)) + 3*d^2*(1122 - 8865*gA^2 + 
              1152*c4rbar*mNucl + 30*g1*gA*(99 + 20*OffShellDeltaz0) - 
              5*g1^2*(-3 + 92*OffShellDeltaz0)) + 
            d^3*(9*(-194 + 1347*gA^2 - 96*c4rbar*mNucl) - 30*g1*gA*(157 + 
                12*OffShellDeltaz0) + 5*g1^2*(-263 + 324*OffShellDeltaz0))))*
         J0[\[CapitalDelta], 0])/(1296*(-1 + d)^4*F^2*mNucl), 
     deltad3qTo4 -> -((-2 + d)*hA*(-36*(2 - 3*d + d^2)*
           (-5*d*(-3*gA*LECb4 + g1*(3*LECb4 + LECb5)) + 
            3*(5*g1*LECb5 - 2*gA*(4*LECb4 + LECb5)) + 
            d^3*(5*g1*(LECb4 + LECb5) - 3*gA*(3*LECb4 + 2*LECb5)) + 
            d^2*(6*gA*(3*LECb4 + 2*LECb5) - 5*g1*(2*LECb4 + 3*LECb5)))*
           mNucl + 288*(-1 + d)*hA^3*(-3*d^2 + d^3 + (-2 + OffShellDeltaz0)*
             OffShellDeltaz0 - d*(-2 + OffShellDeltaz0^2)) + 
          hA*(-9*d^6*(5*g1^2 - 30*g1*gA + 27*gA^2) + 
            d^7*(5*g1^2 - 30*g1*gA + 27*gA^2) + d^5*(185*g1^2 - 930*g1*gA + 
              837*gA^2) + 12*d^4*(120*g1*gA - 99*gA^2 + 5*g1^2*(-8 + 
                OffShellDeltaz0)) - 18*(36 - 153*gA^2 + 48*c4rbar*mNucl + 
              10*g1*gA*(-3 + 4*OffShellDeltaz0) + 5*g1^2*(-25 + 
                12*OffShellDeltaz0)) - d^3*(210*g1*gA + 27*(24 + 65*gA^2) + 
              35*g1^2*(-25 + 12*OffShellDeltaz0)) + 
            3*d*(9*(24 - 295*gA^2 + 64*c4rbar*mNucl) + 5*g1^2*(-23 + 
                12*OffShellDeltaz0) + 30*g1*gA*(13 + 12*OffShellDeltaz0)) + 
            3*d^2*(9*(24 + 279*gA^2 - 32*c4rbar*mNucl) - 30*g1*gA*(25 + 
                4*OffShellDeltaz0) + 5*g1^2*(-67 + 52*OffShellDeltaz0))))*
         J0[\[CapitalDelta], 0])/(1296*(-1 + d)^4*F^2*mNucl), 
     deltad5qTo4 -> (hA^2*(16*d^4 - 6*d^5 + d^6 + 
         3*(-24 + 35*g1^2 - 70*g1*gA - 29*gA^2 - 128*hA^2) + 
         d^3*(-30 + 15*g1^2 - 30*g1*gA + 3*gA^2 + 32*hA^2) - 
         d^2*(5 + 65*g1^2 - 130*g1*gA + 57*gA^2 + 208*hA^2) + 
         d*(96 + 25*g1^2 - 50*g1*gA + 141*gA^2 + 480*hA^2))*
        J0[\[CapitalDelta], 0])/(144*(-1 + d)^3*F^2*mNucl), 
     deltae14qTo4 -> ((-2 + d)*hA^2*(24*(-1 + d)^3*(-3 - 2*d + d^2)*mNucl + 
         (-9*d^5*(8 + 5*g1^2 - 10*g1*gA + 9*gA^2) + 
           d^6*(12 + 5*g1^2 - 10*g1*gA + 9*gA^2) + 
           2*d^4*(66 + 65*g1^2 - 170*g1*gA + 135*gA^2) - 
           2*d^3*(24 + 25*g1^2 - 330*g1*gA + 171*gA^2 - 72*hA^2) + 
           36*(-1 + 10*g1^2 + 20*g1*gA - 14*gA^2 - 16*hA^2) + 
           3*d*(40 + 85*g1^2 - 250*g1*gA + 333*gA^2 + 400*hA^2) - 
           d^2*(108 + 335*g1^2 + 370*g1*gA + 351*gA^2 + 768*hA^2))*
          \[CapitalDelta])*J0[\[CapitalDelta], 0])/(1728*(-1 + d)^4*F^2*mNucl*
        \[CapitalDelta]^2), deltae15qTo4 -> 
      -(hA*(-3*(720 - 1764*d + 1624*d^2 - 735*d^3 + 175*d^4 - 21*d^5 + d^6)*
           (5*(-3 - 2*d + d^2)*g1^2 - 10*(-3 - 2*d + d^2)*g1*gA + 
            9*(-1 + d)^2*gA^2)*hA*(2*mNucl + (-3 + d)*\[CapitalDelta])*
           J0[-\[CapitalDelta], 0] + 4*(5*(-3 + d)^2*(1 + d)*g1^2*hA*
             (4*(-2 + d)^2*(28 - 19*d + 3*d^2)*mNucl + (-772 - 95*d^4 + 
                9*d^5 + d^3*(443 - 8*OffShellDeltaz0) + 128*OffShellDeltaz0 + 
                d^2*(-1083 + 64*OffShellDeltaz0) - 2*d*(-689 + 
                  80*OffShellDeltaz0))*\[CapitalDelta]) + 
            9*(-1 + d)*(16*hA*(-6 + 24*hA^2 - 16*d^3*hA^2 + 3*d^4*hA^2 + 
                d*(9 - 20*hA^2) + d^2*(-3 + 25*hA^2))*\[CapitalDelta] + 
              4*(-2 + d)^2*(-12 + 19*d - 8*d^2 + d^3)*gA*(LECb4 + 3*d*LECb4 + 
                2*(2 + d)*LECb5)*mNucl*\[CapitalDelta] + (-1 + d)*gA^2*hA*(
                4*(-2 + d)^2*(-84 + 85*d - 28*d^2 + 3*d^3)*mNucl + 
                (2508 - 5026*d + 4675*d^2 - 2436*d^3 + 728*d^4 - 122*d^5 + 
                  9*d^6)*\[CapitalDelta])) - 30*(3 - 4*d + d^2)*g1*
             (2*(-2 + d)^2*(12 + 5*d - 6*d^2 + d^3)*LECb4*mNucl*
               \[CapitalDelta] + gA*hA*(4*(-2 + d)^2*(12 + 5*d - 6*d^2 + d^3)*
                 mNucl + (146*d^4 - 32*d^5 + 3*d^6 + d^2*(139 - 
                    32*OffShellDeltaz0) + d^3*(-306 + 4*OffShellDeltaz0) + 
                  10*d*(35 + 8*OffShellDeltaz0) - 4*(69 + 
                    16*OffShellDeltaz0))*\[CapitalDelta])))*
           J0[\[CapitalDelta], 0]))/(20736*(-1 + d)^4*F^2*mNucl*
        \[CapitalDelta]^2), deltae16qTo4 -> 
      (hA*(-3*(720 - 1764*d + 1624*d^2 - 735*d^3 + 175*d^4 - 21*d^5 + d^6)*
          (5*(-3 - 2*d + d^2)*g1^2 - 10*(-3 - 2*d + d^2)*g1*gA + 
           9*(-1 + d)^2*gA^2)*hA*(2*mNucl + (-3 + d)*\[CapitalDelta])*
          J0[-\[CapitalDelta], 0] + 4*(-2 + d)*(5*(-3 + d)^2*(1 + d)*g1^2*hA*
            (4*(-56 + 66*d - 25*d^2 + 3*d^3)*mNucl + (368 - 80*d^3 + 9*d^4 + 
               d^2*(301 - 8*OffShellDeltaz0) - 64*OffShellDeltaz0 + d*
                (-502 + 48*OffShellDeltaz0))*\[CapitalDelta]) + 
           9*(-1 + d)*(16*(2 + d)*hA*(3 + 12*hA^2 + 3*d^2*hA^2 - d*
                (3 + 13*hA^2))*\[CapitalDelta] + 4*(24 - 50*d + 35*d^2 - 10*
                d^3 + d^4)*gA*(LECb4 + 3*d*LECb4 + 2*(2 + d)*LECb5)*mNucl*
              \[CapitalDelta] + (-1 + d)*gA^2*hA*(4*(168 - 254*d + 141*d^2 - 
                 34*d^3 + 3*d^4)*mNucl + (-1296 + 1778*d - 1405*d^2 + 
                 541*d^3 - 107*d^4 + 9*d^5)*\[CapitalDelta])) - 
           30*(3 - 4*d + d^2)*g1*(2*(-24 + 2*d + 17*d^2 - 8*d^3 + d^4)*LECb4*
              mNucl*\[CapitalDelta] + gA*hA*(4*(-24 + 2*d + 17*d^2 - 8*d^3 + 
                 d^4)*mNucl + (99*d^3 - 27*d^4 + 3*d^5 + 
                 16*(9 + 2*OffShellDeltaz0) + d^2*(-117 + 
                   4*OffShellDeltaz0) - 6*d*(17 + 4*OffShellDeltaz0))*
                \[CapitalDelta])))*J0[\[CapitalDelta], 0]))/
       (20736*(-1 + d)^4*F^2*mNucl*\[CapitalDelta]^2), 
     deltae17qTo4 -> -(hA^2*(36*(-3 + d)*(-1 + d)^3*mNucl + 
          (-11*d^6*(5*g1^2 - 30*g1*gA + 27*gA^2) + d^7*(5*g1^2 - 30*g1*gA + 
              27*gA^2) + 6*d^5*(3 + 35*g1^2 - 200*g1*gA + 189*gA^2) - 
            3*d^4*(30 + 95*g1^2 - 350*g1*gA + 459*gA^2) + 
            9*(6 + 55*g1^2 + 330*g1*gA + 207*gA^2 - 480*hA^2) + 
            d^2*(85*g1^2 - 4350*g1*gA + 9*(4 + 747*gA^2 - 448*hA^2)) + 
            6*d*(5*g1^2 - 240*g1*gA - 3*(7 + 339*gA^2 - 428*hA^2)) + 
            d^3*(-5*g1^2 + 2670*g1*gA + 27*(4 - 73*gA^2 + 24*hA^2)))*
           \[CapitalDelta])*J0[\[CapitalDelta], 0])/(2592*(-1 + d)^4*F^2*
        mNucl*\[CapitalDelta]^2), deltae18qTo4 -> 
      (hA*(5*(-3 + d)^2*(1 + d)*g1^2*hA*(2*(-40 + 2*d - 34*d^2 + 33*d^3 - 
             10*d^4 + d^5)*mNucl + (31*d^4 - 9*d^5 + d^6 - 
             96*(-1 + OffShellDeltaz0) - 8*d^2*(-5 + 6*OffShellDeltaz0) + 
             d^3*(-49 + 16*OffShellDeltaz0) + 2*d*(-7 + 40*OffShellDeltaz0))*
            \[CapitalDelta]) - 30*(3 - 4*d + d^2)*g1*
          (4*(6 + d - 4*d^2 + d^3)*((-3 - 2*d + 2*d^2)*LECb4 + 
             2*(-1 + d)*d*LECb5)*mNucl*\[CapitalDelta] + 
           gA*hA*(2*(-3 + d)^2*(24 + 26*d - 4*d^2 - 5*d^3 + d^4)*mNucl + 
             (-480 - 16*d^4 + 32*d^5 - 10*d^6 + d^7 + d^2*(338 - 
                 32*OffShellDeltaz0) + 272*OffShellDeltaz0 + d^3*
                (-139 + 16*OffShellDeltaz0) - 2*d*(31 + 68*OffShellDeltaz0))*
              \[CapitalDelta])) + 9*(-1 + d)*(8*(-6 + 11*d - 6*d^2 + d^3)*gA*
            ((37 - 15*d - 16*d^2 + 6*d^3)*LECb4 + 2*(-16 - 5*d - 2*d^2 + 2*
                d^3)*LECb5)*mNucl*\[CapitalDelta] + (-1 + d)*gA^2*hA*
            (2*(-840 + 1538*d - 604*d^2 - 179*d^3 + 169*d^4 - 39*d^5 + 3*d^6)*
              mNucl + (1824 - 3814*d + 2326*d^2 - 423*d^3 - 226*d^4 + 154*
                d^5 - 36*d^6 + 3*d^7)*\[CapitalDelta]) + 
           32*hA*(-3*(-1 + d)*(-6 - 32*c4rbar*mNucl + 3*d*(1 + 4*c4rbar*
                  mNucl))*\[CapitalDelta] + hA^2*(4*(32 - 20*d + 3*d^2)*
                mNucl + (9*d^3 - 32*(6 - 2*OffShellDeltaz0 + OffShellDeltaz0^
                    2) + 4*d*(49 - 6*OffShellDeltaz0 + 11*OffShellDeltaz0^
                     2) - d^2*(71 + 12*OffShellDeltaz0^2))*
                \[CapitalDelta]))))*J0[\[CapitalDelta], 0])/
       (10368*(-1 + d)^4*F^2*mNucl*\[CapitalDelta]^2), 
     deltae19qTo4 -> (1728*(-1 + d)^3*(deltae36qTo4 + 4*deltae38qTo4)*F^2*
         mNucl*\[CapitalDelta]^2 + hA*(-24*(-8 + 14*d - 7*d^2 + d^3)*
           (5*(-3 - 2*d + d^2)*g1*LECb4 - 3*(-1 + d)*gA*(LECb4 + 3*d*LECb4 + 
              2*(2 + d)*LECb5))*mNucl*\[CapitalDelta] + 24*(3 - 4*d + d^2)*
           hA^3*(-24 + 6*d^3 - 10*OffShellDeltaz0 + 5*OffShellDeltaz0^2 + 
            d*(40 + 6*OffShellDeltaz0 - 8*OffShellDeltaz0^2) + 
            d^2*(-26 + 3*OffShellDeltaz0^2))*\[CapitalDelta] + 
          hA*((3*d^7*(5*g1^2 - 10*g1*gA + 9*gA^2) - 3*d^6*(2 + 65*g1^2 - 
                130*g1*gA + 117*gA^2) + 10*d^5*(-3 + 94*g1^2 - 204*g1*gA + 
                180*gA^2) - 10*d^4*(-48 - 510*g1*gA + 477*gA^2 + 
                g1^2*(183 + 8*OffShellDeltaz0)) + d^2*(3090 + 210*g1*gA*
                 (-9 + 8*OffShellDeltaz0) + 5*g1^2*(493 - 304*
                   OffShellDeltaz0 + 48*OffShellDeltaz0^2) + 9*gA^2*
                 (-607 - 32*OffShellDeltaz0 + 48*OffShellDeltaz0^2)) + 
              2*d*(-210*g1*gA*(-17 + 8*OffShellDeltaz0) + 5*g1^2*
                 (-157 + 16*OffShellDeltaz0 + 8*OffShellDeltaz0^2) + 
                3*(-413 + gA^2*(333 + 96*OffShellDeltaz0 - 72*OffShellDeltaz0^
                      2))) - 12*(-20*g1*gA*(-15 + 8*OffShellDeltaz0) + 
                10*g1^2*(5 - 20*OffShellDeltaz0 + 2*OffShellDeltaz0^2) + 
                3*(-21 + gA^2*(6 + 8*OffShellDeltaz0 - 4*OffShellDeltaz0^
                      2))) - d^3*(30*g1*gA*(169 + 8*OffShellDeltaz0) + 
                5*g1^2*(-91 - 128*OffShellDeltaz0 + 16*OffShellDeltaz0^2) + 
                3*(604 + 3*gA^2*(-775 + 16*OffShellDeltaz0^2))))*
             \[CapitalDelta] + 2*(-2 + d)*mNucl*(3*d^5*(5*g1^2 - 10*g1*gA + 
                9*gA^2) - 6*d^4*(1 + 25*g1^2 - 50*g1*gA + 45*gA^2 - 
                72*c1rbar*\[CapitalDelta] + 36*c3rbar*\[CapitalDelta] + 
                72*LECc1Delta*\[CapitalDelta] - 36*LECc3Delta*
                 \[CapitalDelta]) + 24*d^2*(7 + 40*g1*gA - 36*gA^2 + 
                216*c1rbar*\[CapitalDelta] - 108*c3rbar*\[CapitalDelta] - 
                45*LECc11Delta*\[CapitalDelta] - 30*LECc12Delta*
                 \[CapitalDelta] - 216*LECc1Delta*\[CapitalDelta] + 
                108*LECc3Delta*\[CapitalDelta]) + d*(-925*g1^2 + 1050*g1*gA + 
                3*(-92 + 9*gA^2 - 1440*c1rbar*\[CapitalDelta] + 720*c3rbar*
                   \[CapitalDelta] + 504*LECc11Delta*\[CapitalDelta] + 
                  336*LECc12Delta*\[CapitalDelta] + 1440*LECc1Delta*
                   \[CapitalDelta] - 720*LECc3Delta*\[CapitalDelta])) + 
              2*d^3*(215*g1^2 - 510*g1*gA + 3*(-2 + 147*gA^2 - 432*c1rbar*
                   \[CapitalDelta] + 216*c3rbar*\[CapitalDelta] + 
                  36*LECc11Delta*\[CapitalDelta] + 24*LECc12Delta*
                   \[CapitalDelta] + 432*LECc1Delta*\[CapitalDelta] - 
                  216*LECc3Delta*\[CapitalDelta])) - 6*(55*g1^2 + 210*g1*gA - 
                3*(7 + 11*gA^2 + 72*c1rbar*\[CapitalDelta] - 36*c3rbar*
                   \[CapitalDelta] - 36*LECc11Delta*\[CapitalDelta] - 
                  24*LECc12Delta*\[CapitalDelta] - 72*LECc1Delta*
                   \[CapitalDelta] + 36*LECc3Delta*\[CapitalDelta])))))*
         J0[\[CapitalDelta], 0])/(3456*(-1 + d)^3*F^2*mNucl*
        \[CapitalDelta]^2), deltae20qTo4 -> 
      -(3456*(-1 + d)^3*deltae35qTo4*F^2*mNucl*\[CapitalDelta]^2 + 
         hA*(5*(-3 + d)*g1^2*hA*(2*(-44 - 116*d + 23*d^2 + 65*d^3 - 27*d^4 + 
               3*d^5)*mNucl + (104*d^4 - 30*d^5 + 3*d^6 - 2*d^3*
                (47 + 8*OffShellDeltaz0) + d^2*(-143 + 48*OffShellDeltaz0 - 
                 16*OffShellDeltaz0^2) + 4*d*(25 + 4*OffShellDeltaz0^2) + 4*
                (39 - 16*OffShellDeltaz0 + 8*OffShellDeltaz0^2))*
              \[CapitalDelta]) - 30*(-1 + d)*g1*
            (4*(-24 + 2*d + 17*d^2 - 8*d^3 + d^4)*LECb4*mNucl*
              \[CapitalDelta] + gA*hA*(2*(84 - 28*d - 57*d^2 + 43*d^3 - 
                 11*d^4 + d^5)*mNucl + (-84 - 120*d^3 + 58*d^4 - 12*d^5 + 
                 d^6 + d*(148 - 48*OffShellDeltaz0) + 64*OffShellDeltaz0 + 
                 d^2*(41 + 8*OffShellDeltaz0))*\[CapitalDelta])) + 
           3*(24*(-1 + d)^2*(8 - 6*d + d^2)*gA*(LECb4 + 3*d*LECb4 + 2*(2 + d)*
                LECb5)*mNucl*\[CapitalDelta] + 8*hA*(3*d^5*(2*hA^2 + 
                 (6*c2rbar + 2*LECc13Delta - 3*LECc2Delta)*mNucl) + d*
                (3*(28 + 138*c2rbar*mNucl - 102*LECc11Delta*mNucl - 
                   68*LECc12Delta*mNucl + 46*LECc13Delta*mNucl - 
                   69*LECc2Delta*mNucl) + hA^2*(364 - 146*OffShellDeltaz0 - 
                   73*OffShellDeltaz0^2)) + d^3*(-6*(-4 - 72*c2rbar*mNucl + 
                   21*LECc11Delta*mNucl + 14*LECc12Delta*mNucl - 
                   24*LECc13Delta*mNucl + 36*LECc2Delta*mNucl) + 
                 hA^2*(94 - 46*OffShellDeltaz0 - 23*OffShellDeltaz0^2)) + d^4*
                (6*(-1 - 24*c2rbar*mNucl + 3*LECc11Delta*mNucl + 
                   2*LECc12Delta*mNucl - 8*LECc13Delta*mNucl + 12*LECc2Delta*
                    mNucl) + hA^2*(-38 + 6*OffShellDeltaz0 + 
                   3*OffShellDeltaz0^2)) + 6*(-8 - 18*c2rbar*mNucl + 
                 18*LECc11Delta*mNucl + 12*LECc12Delta*mNucl - 6*LECc13Delta*
                  mNucl + 9*LECc2Delta*mNucl + hA^2*(-56 + 
                   10*OffShellDeltaz0 + 5*OffShellDeltaz0^2)) + 3*d^2*
                (2*(-9 - 102*c2rbar*mNucl + 51*LECc11Delta*mNucl + 
                   34*LECc12Delta*mNucl - 34*LECc13Delta*mNucl + 
                   51*LECc2Delta*mNucl) + hA^2*(-62 + 42*OffShellDeltaz0 + 
                   21*OffShellDeltaz0^2)))*\[CapitalDelta] + 
             3*(-1 + d)*gA^2*hA*((88 + 56*d - 334*d^2 + 250*d^3 - 66*d^4 + 
                 6*d^5)*mNucl + (-384*d^3 + 170*d^4 - 36*d^5 + 3*d^6 + 
                 d^2*(295 - 32*OffShellDeltaz0 - 16*OffShellDeltaz0^2) - 
                 4*(-37 + 16*OffShellDeltaz0 + 8*OffShellDeltaz0^2) + 
                 d*(-4 + 96*OffShellDeltaz0 + 48*OffShellDeltaz0^2))*
                \[CapitalDelta])))*J0[\[CapitalDelta], 0])/
       (3456*(-1 + d)^3*F^2*mNucl*\[CapitalDelta]^2), 
     deltae21qTo4 -> (864*(-1 + d)^3*deltae37qTo4*F^2*mNucl*
         \[CapitalDelta]^2 + hA*(12*(-1 + d)*(5*(-3 - 2*d + d^2)*g1*
             ((-1 - 6*d + 2*d^2)*LECb4 + 2*(-3 + d)*d*LECb5) - 
            3*(-1 + d)*gA*((35 + 15*d - 28*d^2 + 6*d^3)*LECb4 + 
              2*(10 - 5*d - 6*d^2 + 2*d^3)*LECb5))*mNucl*\[CapitalDelta] + 
          12*(-1 + d)*hA^3*(-8*(32 - 20*d + 3*d^2)*mNucl + 
            (324 - 98*OffShellDeltaz0 + 49*OffShellDeltaz0^2 + 
              d*(-354 + 20*OffShellDeltaz0 - 59*OffShellDeltaz0^2) + 
              3*d^3*(-6 + OffShellDeltaz0^2) + d^2*(136 + 6*OffShellDeltaz0 + 
                7*OffShellDeltaz0^2))*\[CapitalDelta]) + 
          hA*((d^7*(-5*g1^2 + 30*g1*gA - 27*gA^2) + 13*d^6*(5*g1^2 - 
                30*g1*gA + 27*gA^2) - 2*d^5*(-18 + 155*g1^2 - 930*g1*gA + 
                873*gA^2) + d^4*(-312 - 3750*g1*gA + 4239*gA^2 + 
                g1^2*(615 - 40*OffShellDeltaz0)) + 4*d*(-2121 + 
                30*g1*gA*(-32 + 5*OffShellDeltaz0) + gA^2*(198 + 
                  72*OffShellDeltaz0 - 54*OffShellDeltaz0^2) + 10*g1^2*
                 (17 - 3*OffShellDeltaz0 + OffShellDeltaz0^2)) + 
              d^3*(528 + 30*g1*gA*(65 + 8*OffShellDeltaz0) - 9*gA^2*
                 (555 + 8*OffShellDeltaz0^2) - 5*g1^2*(57 - 
                  40*OffShellDeltaz0 + 8*OffShellDeltaz0^2)) + 
              3*d^2*(848 + 10*g1*gA*(105 - 32*OffShellDeltaz0) + 
                5*g1^2*(-39 - 16*OffShellDeltaz0 + 8*OffShellDeltaz0^2) + 
                gA^2*(675 - 48*OffShellDeltaz0 + 72*OffShellDeltaz0^2)) + 
              3*(10*g1*gA*(33 + 4*OffShellDeltaz0) - 5*g1^2*(1 - 
                  24*OffShellDeltaz0 + 8*OffShellDeltaz0^2) + 
                3*(632 + gA^2*(-71 - 16*OffShellDeltaz0 + 8*OffShellDeltaz0^
                      2))))*\[CapitalDelta] - 2*(-1 + d)*mNucl*
             (75*g1^2 - 630*g1*gA + d^5*(5*g1^2 - 30*g1*gA + 27*gA^2) + 
              d^4*(-55*g1^2 + 330*g1*gA - 297*gA^2 + 108*c4rbar*
                 \[CapitalDelta] - 60*LECc4Delta*\[CapitalDelta]) - 
              2*d^2*(-12 + 55*g1^2 - 360*g1*gA + 684*gA^2 - 702*c4rbar*
                 \[CapitalDelta] + 270*LECc4Delta*\[CapitalDelta]) + 
              9*(8 + 35*gA^2 - 56*c4rbar*\[CapitalDelta] + 440*LECc4Delta*
                 \[CapitalDelta]) - 4*d*(24 + 70*g1^2 - 390*g1*gA - 63*gA^2 + 
                63*c4rbar*\[CapitalDelta] + 465*LECc4Delta*\[CapitalDelta]) + 
              d^3*(185*g1^2 - 1110*g1*gA + 21*(51*gA^2 - 36*c4rbar*
                   \[CapitalDelta] + 20*LECc4Delta*\[CapitalDelta])))))*
         J0[\[CapitalDelta], 0])/(1728*(-1 + d)^3*F^2*mNucl*
        \[CapitalDelta]^2), deltae22qTo4 -> 
      (192*(-1 + d)*deltae38qTo4*F^2*mNucl*\[CapitalDelta]^2 - 
        (6 - 5*d + d^2)*hA^2*((5 - 6*d + d^2)*\[CapitalDelta] + 
          mNucl*(4*(-1 + 6*c1rbar*\[CapitalDelta] - 6*LECc1Delta*
               \[CapitalDelta]) + d*(2 - 24*c1rbar*\[CapitalDelta] + 
              24*LECc1Delta*\[CapitalDelta])))*J0[\[CapitalDelta], 0])/
       (48*(-1 + d)*F^2*mNucl*\[CapitalDelta]^2), \[Beta]eDelta17 -> 
      -(hA^2*(2*mNucl + 2*OffShellDeltaz0*\[CapitalDelta] + 
          3*OffShellDeltaz0^2*\[CapitalDelta]))/(108*F^2*mNucl*
        \[CapitalDelta]), \[Beta]eDelta18 -> 
      (-2*gA^2*hA^2*(2*mNucl + 2*OffShellDeltaz0*\[CapitalDelta] + 
         3*OffShellDeltaz0^2*\[CapitalDelta]))/(27*F^2*mNucl*
        \[CapitalDelta]), \[Beta]eDelta21 -> 
      (648*F^2*mNucl*\[Beta]eDelta37*\[CapitalDelta] - 
        (24 + 25*g1^2 - 50*g1*gA - 135*gA^2)*hA^2*(2*mNucl + 
          OffShellDeltaz0*(2 + 3*OffShellDeltaz0)*\[CapitalDelta]))/
       (1296*F^2*mNucl*\[CapitalDelta]), \[Beta]eDelta14 -> 
      (hA^2*(5*mNucl - 2*(-1 + OffShellDeltaz0 + 2*OffShellDeltaz0^2)*
          \[CapitalDelta]))/(27*F^2*mNucl*\[CapitalDelta]), 
     \[Beta]eDelta19 -> (648*F^2*mNucl*(\[Beta]eDelta36 + 4*\[Beta]eDelta38)*
         \[CapitalDelta] + hA^2*(4*(-33 + 25*g1^2 - 50*g1*gA + 81*gA^2)*
           mNucl + (-24 - 2*(-30 + 25*g1^2 - 50*g1*gA + 81*gA^2)*
             OffShellDeltaz0 - 3*(-34 + 25*g1^2 - 50*g1*gA + 81*gA^2)*
             OffShellDeltaz0^2)*\[CapitalDelta]))/(1296*F^2*mNucl*
        \[CapitalDelta]), \[Beta]eDelta15 -> 
      (-25*g1^2*hA^2*(2*mNucl - (4 + 2*OffShellDeltaz0 + OffShellDeltaz0^2)*
           \[CapitalDelta]) + 50*g1*gA*hA^2*(2*mNucl - 
          (4 + 2*OffShellDeltaz0 + OffShellDeltaz0^2)*\[CapitalDelta]) - 
        81*(8*F^2*mNucl*(\[Beta]eDelta20 + \[Beta]eDelta35)*\[CapitalDelta] + 
          gA^2*hA^2*(2*mNucl - (4 + 2*OffShellDeltaz0 + OffShellDeltaz0^2)*
             \[CapitalDelta])))/(648*F^2*mNucl*\[CapitalDelta]), 
     \[Beta]eDelta16 -> 0, \[Beta]eDelta20 -> 
      (-25*g1^2*hA^2*(2*mNucl - (4 + 2*OffShellDeltaz0 + OffShellDeltaz0^2)*
           \[CapitalDelta]) + 50*g1*gA*hA^2*(2*mNucl - 
          (4 + 2*OffShellDeltaz0 + OffShellDeltaz0^2)*\[CapitalDelta]) - 
        81*(8*F^2*mNucl*\[Beta]eDelta35*\[CapitalDelta] + 
          gA^2*hA^2*(2*mNucl - (4 + 2*OffShellDeltaz0 + OffShellDeltaz0^2)*
             \[CapitalDelta])))/(648*F^2*mNucl*\[CapitalDelta]), 
     \[Beta]eDelta22 -> (144*F^2*mNucl*\[Beta]eDelta38*\[CapitalDelta] + 
        hA^2*(-8*mNucl + (-8 + 2*OffShellDeltaz0 + 7*OffShellDeltaz0^2)*
           \[CapitalDelta]))/(36*F^2*mNucl*\[CapitalDelta]), 
     \[Beta]d1 :> (-(1/6))*gA^4, \[Beta]d2 :> -(1/12) - (5/12)*gA^2, 
     \[Beta]d3 :> 1/2 + (1/6)*gA^4, \[Beta]d4 :> 0, 
     \[Beta]d5 :> 1/24 + (5/24)*gA^2, \[Beta]d6 :> -(1/6) - (5/6)*gA^2, 
     \[Beta]d7 :> 0, \[Beta]d8 :> 0, \[Beta]d9 :> 0, 
     \[Beta]d10 :> (1/2)*gA + (5/2)*gA^3 + 2*gA^5, 
     \[Beta]d11 :> (1/2)*gA - (3/2)*gA^3 - (2/3)*gA^5, 
     \[Beta]d12 :> -2*gA - gA^3 - 2*gA^5, \[Beta]d13 :> gA^3 + (2/3)*gA^5, 
     \[Beta]d14 :> (1/3)*gA^4, \[Beta]d15 :> 0, 
     \[Beta]d16 :> (1/2)*gA + gA^3, \[Beta]d17 :> 0, \[Beta]d18 :> 0, 
     \[Beta]d19 :> 0, \[Beta]d20 :> gA + gA^3, \[Beta]d21 :> -gA^3, 
     \[Beta]d22 :> 0, \[Beta]d23 :> 0, \[Beta]e14 -> 
      ((-c2rbar - 6*c3rbar)/3 + (-gA^2 - gA^4/3)/mNucl)/4, 
     \[Beta]e15 -> -(-3 - (2*gA^2)/3 - (11*gA^4)/3)/(8*mNucl), 
     \[Beta]e16 -> (-12 - 8*gA^2 - 8*gA^4)/(16*mNucl), 
     \[Beta]e17 -> ((-2*c4rbar)/3 - (1/6 - (7*gA^2)/6 - (2*gA^4)/3)/mNucl)/8, 
     \[Beta]e18 -> ((-32*c4rbar*gA^2)/3 + (-4*gA^2 - (16*gA^4)/3)/mNucl)/16, 
     \[Beta]e22 -> (-c2rbar - 6*c3rbar)/3 + (-8*c1rbar + (13*c2rbar)/6 + 
         5*c3rbar + (1/2 + (7*gA^2)/2 + (13*gA^4)/3)/mNucl)/4 + 
       (-gA^2 - gA^4/3)/mNucl + 2*\[Beta]e19 - \[Beta]e36, 
     \[Beta]e35 -> (8*c2rbar + (10 + 12*gA^2 + (52*gA^4)/3)/mNucl)/16 + 
       (-3 - (2*gA^2)/3 - (11*gA^4)/3)/(8*mNucl) - \[Beta]e20, 
     \[Beta]e37 -> ((-2*c4rbar)/3 - (1/6 - (7*gA^2)/6 - (2*gA^4)/3)/mNucl)/
        4 + (-4*c4rbar - 24*c4rbar*gA^2 - (1 + 13*gA^2 + (22*gA^4)/3)/mNucl)/
        8 + 2*\[Beta]e21, \[Beta]e38 -> 
      ((-c2rbar - 6*c3rbar)/3 + (-gA^2 - gA^4/3)/mNucl)/8 + 
       (8*c1rbar + c2rbar - 4*c3rbar + (1 + 3*gA^2 + (22*gA^4)/3)/mNucl)/32 + 
       \[Beta]e19/2 - \[Beta]e36/4, \[Beta]e115 -> 
      ((3*(8*c1rbar - c2rbar - 4*c3rbar))/2 - (3*gA^2)/(2*mNucl))/2 - 
       \[Beta]e116 - 8*\[Beta]e38, \[Beta]e11 -> -(c4rbar*gA)/3 + 
       (-7*gA + 35*gA^3 + 12*gA^5)/(48*mNucl), 
     \[Beta]e10 -> (-3*c4rbar*gA - 8*c4rbar*gA^3)/6 + 
       (-3*gA - 19*gA^3 - 13*gA^5)/(24*mNucl), 
     \[Beta]e12 -> (4*(c4rbar*gA + c4rbar*gA^3))/3 + 
       (61*gA + 57*gA^3 + 26*gA^5)/(48*mNucl), 
     \[Beta]e13 -> (-2*c4rbar*gA)/3 - (4*c4rbar*gA^3)/3 + 
       (-73*gA - 54*gA^3 - 21*gA^5)/(24*mNucl), 
     \[Beta]e34 -> (2*c4rbar*gA)/3 + (gA - 7*gA^3 - 6*gA^5)/(24*mNucl), 
     LECl1 :> (1/(3*(2*(4*Pi)^2)))*l1rBar + 
       (1/3)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     LECl2 :> (2/(3*(2*(4*Pi)^2)))*l2rBar + 
       (2/3)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     LECl3 :> (-(1/(2*(2*(4*Pi)^2))))*l3rBar - 
       (1/2)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     LECl4 :> (2/(2*(4*Pi)^2))*l4rBar + 
       2*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])}


==> anc/Suppl/HB/LECsRenormalizationRulesDeltaLess.dat <==
LECsRenormalizationRulesDeltaLess = {l1LEC :> LECl1, 
     LECl1 :> (1/(3*(2*(4*Pi)^2)))*l1rBar + 
       (1/3)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     l2LEC :> LECl2, LECl2 :> (2/(3*(2*(4*Pi)^2)))*l2rBar + 
       (2/3)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     l3LEC :> LECl3, LECl3 :> (-(1/(2*(2*(4*Pi)^2))))*l3rBar - 
       (1/2)*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     l4LEC :> LECl4, LECl4 :> (2/(2*(4*Pi)^2))*l4rBar + 
       2*(\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2]), 
     LECd1 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]1)/
        F^2 + d1rBar, LECd2 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]2)/F^2 + 
       d2rBar, LECd3 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]3)/F^2 + d3rBar, LECd4 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]4)/F^2 + 
       d4rBar, LECd5 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]5)/F^2 + d5rBar, LECd6 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]6)/F^2 + 
       d6rBar, LECd7 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]7)/F^2 + d7rBar, LECd8 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]8)/F^2 + 
       d8rBar, LECd9 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]9)/F^2 + d9rBar, LECd10 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]10)/F^2 + 
       d10rBar, LECd11 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]11)/F^2 + d11rBar, LECd12 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]12)/F^2 + 
       d12rBar, LECd13 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]13)/F^2 + d13rBar, LECd14 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]14)/F^2 + 
       d14rBar, LECd15 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]15)/F^2 + d15rBar, LECd16 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]16)/F^2 + 
       d16rBar, LECd17 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]17)/F^2 + d17rBar, LECd18 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]18)/F^2 + 
       d18rBar, LECd19 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]19)/F^2 + d19rBar, LECd20 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]20)/F^2 + 
       d20rBar, LECd21 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]21)/F^2 + d21rBar, LECd22 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]22)/F^2 + 
       d22rBar, LECd23 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]23)/F^2 + d23rBar, LECe1 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e1)/F^2 + 
       e1rBar, LECe2 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e2)/F^2 + e2rBar, LECe3 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e3)/F^2 + 
       e3rBar, LECe4 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e4)/F^2 + e4rBar, LECe5 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e5)/F^2 + 
       e5rBar, LECe6 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e6)/F^2 + e6rBar, LECe7 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e7)/F^2 + 
       e7rBar, LECe8 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e8)/F^2 + e8rBar, LECe9 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e9)/F^2 + 
       e9rBar, LECe10 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e10)/F^2 + e10rBar, LECe11 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e11)/F^2 + 
       e11rBar, LECe12 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e12)/F^2 + e12rBar, LECe13 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e13)/F^2 + 
       e13rBar, LECe14 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e14)/F^2 + e14rBar, LECe15 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e15)/F^2 + 
       e15rBar, LECe16 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e16)/F^2 + e16rBar, LECe17 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e17)/F^2 + 
       e17rBar, LECe18 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e18)/F^2 + e18rBar, LECe19 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e19)/F^2 + 
       e19rBar, LECe20 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e20)/F^2 + e20rBar, LECe21 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e21)/F^2 + 
       e21rBar, LECe22 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e22)/F^2 + e22rBar, LECe23 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e23)/F^2 + 
       e23rBar, LECe24 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e24)/F^2 + e24rBar, LECe25 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e25)/F^2 + 
       e25rBar, LECe26 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e26)/F^2 + e26rBar, LECe27 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e27)/F^2 + 
       e27rBar, LECe28 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e28)/F^2 + e28rBar, LECe29 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e29)/F^2 + 
       e29rBar, LECe30 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e30)/F^2 + e30rBar, LECe31 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e31)/F^2 + 
       e31rBar, LECe32 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e32)/F^2 + e32rBar, LECe33 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e33)/F^2 + 
       e33rBar, LECe34 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e34)/F^2 + e34rBar, LECe35 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e35)/F^2 + 
       e35rBar, LECe36 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e36)/F^2 + e36rBar, LECe37 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e37)/F^2 + 
       e37rBar, LECe38 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e38)/F^2 + e38rBar, LECe39 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e39)/F^2 + 
       e39rBar, LECe40 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e40)/F^2 + e40rBar, LECe41 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e41)/F^2 + 
       e41rBar, LECe42 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e42)/F^2 + e42rBar, LECe43 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e43)/F^2 + 
       e43rBar, LECe44 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e44)/F^2 + e44rBar, LECe45 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e45)/F^2 + 
       e45rBar, LECe46 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e46)/F^2 + e46rBar, LECe47 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e47)/F^2 + 
       e47rBar, LECe48 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e48)/F^2 + e48rBar, LECe49 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e49)/F^2 + 
       e49rBar, LECe50 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e50)/F^2 + e50rBar, LECe51 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e51)/F^2 + 
       e51rBar, LECe52 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e52)/F^2 + e52rBar, LECe53 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e53)/F^2 + 
       e53rBar, LECe54 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e54)/F^2 + e54rBar, LECe55 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e55)/F^2 + 
       e55rBar, LECe56 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e56)/F^2 + e56rBar, LECe57 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e57)/F^2 + 
       e57rBar, LECe58 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e58)/F^2 + e58rBar, LECe59 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e59)/F^2 + 
       e59rBar, LECe60 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e60)/F^2 + e60rBar, LECe61 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e61)/F^2 + 
       e61rBar, LECe62 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e62)/F^2 + e62rBar, LECe63 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e63)/F^2 + 
       e63rBar, LECe64 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e64)/F^2 + e64rBar, LECe65 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e65)/F^2 + 
       e65rBar, LECe66 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e66)/F^2 + e66rBar, LECe67 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e67)/F^2 + 
       e67rBar, LECe68 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e68)/F^2 + e68rBar, LECe69 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e69)/F^2 + 
       e69rBar, LECe70 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e70)/F^2 + e70rBar, LECe71 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e71)/F^2 + 
       e71rBar, LECe72 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e72)/F^2 + e72rBar, LECe73 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e73)/F^2 + 
       e73rBar, LECe74 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e74)/F^2 + e74rBar, LECe75 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e75)/F^2 + 
       e75rBar, LECe76 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e76)/F^2 + e76rBar, LECe77 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e77)/F^2 + 
       e77rBar, LECe78 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e78)/F^2 + e78rBar, LECe79 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e79)/F^2 + 
       e79rBar, LECe80 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e80)/F^2 + e80rBar, LECe81 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e81)/F^2 + 
       e81rBar, LECe82 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e82)/F^2 + e82rBar, LECe83 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e83)/F^2 + 
       e83rBar, LECe84 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e84)/F^2 + e84rBar, LECe85 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e85)/F^2 + 
       e85rBar, LECe86 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e86)/F^2 + e86rBar, LECe87 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e87)/F^2 + 
       e87rBar, LECe88 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e88)/F^2 + e88rBar, LECe89 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e89)/F^2 + 
       e89rBar, LECe90 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e90)/F^2 + e90rBar, LECe91 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e91)/F^2 + 
       e91rBar, LECe92 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e92)/F^2 + e92rBar, LECe93 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e93)/F^2 + 
       e93rBar, LECe94 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e94)/F^2 + e94rBar, LECe95 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e95)/F^2 + 
       e95rBar, LECe96 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e96)/F^2 + e96rBar, LECe97 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e97)/F^2 + 
       e97rBar, LECe98 :> ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*
         \[Beta]e98)/F^2 + e98rBar, LECe99 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e99)/F^2 + 
       e99rBar, LECe100 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e100)/F^2 + 
       e100rBar, LECe101 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e101)/F^2 + 
       e101rBar, LECe102 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e102)/F^2 + 
       e102rBar, LECe103 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e103)/F^2 + 
       e103rBar, LECe104 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e104)/F^2 + 
       e104rBar, LECe105 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e105)/F^2 + 
       e105rBar, LECe106 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e106)/F^2 + 
       e106rBar, LECe107 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e107)/F^2 + 
       e107rBar, LECe108 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e108)/F^2 + 
       e108rBar, LECe109 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e109)/F^2 + 
       e109rBar, LECe110 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e110)/F^2 + 
       e110rBar, LECe111 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e111)/F^2 + 
       e111rBar, LECe112 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e112)/F^2 + 
       e112rBar, LECe113 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e113)/F^2 + 
       e113rBar, LECe114 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e114)/F^2 + 
       e114rBar, LECe115 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e115)/F^2 + 
       e115rBar, LECe116 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e116)/F^2 + 
       e116rBar, LECe117 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e117)/F^2 + 
       e117rBar, LECe118 :> 
      ((\[Lambda]Bar + (1/(2*(4*Pi)^2))*Log[M^2/\[Mu]^2])*\[Beta]e118)/F^2 + 
       e118rBar, \[Beta]1 :> (-(1/6))*gA^4, 
     \[Beta]2 :> -(1/12) - (5/12)*gA^2, \[Beta]3 :> 1/2 + (1/6)*gA^4, 
     \[Beta]4 :> 0, \[Beta]5 :> 1/24 + (5/24)*gA^2, 
     \[Beta]6 :> -(1/6) - (5/6)*gA^2, \[Beta]7 :> 0, \[Beta]8 :> 0, 
     \[Beta]9 :> 0, \[Beta]10 :> (1/2)*gA + (5/2)*gA^3 + 2*gA^5, 
     \[Beta]11 :> (1/2)*gA - (3/2)*gA^3 - (2/3)*gA^5, 
     \[Beta]12 :> -2*gA - gA^3 - 2*gA^5, \[Beta]13 :> gA^3 + (2/3)*gA^5, 
     \[Beta]14 :> (1/3)*gA^4, \[Beta]15 :> 0, \[Beta]16 :> (1/2)*gA + gA^3, 
     \[Beta]17 :> 0, \[Beta]18 :> 0, \[Beta]19 :> 0, \[Beta]20 :> gA + gA^3, 
     \[Beta]21 :> -gA^3, \[Beta]22 :> 0, \[Beta]23 :> 0, 
     \[Beta]e14 -> ((-LECc2 - 6*LECc3)/3 + (-gA^2 - gA^4/3)/mNucl)/4, 
     \[Beta]e15 -> -(-3 - (2*gA^2)/3 - (11*gA^4)/3)/(8*mNucl), 
     \[Beta]e16 -> (-12 - 8*gA^2 - 8*gA^4)/(16*mNucl), 
     \[Beta]e17 -> ((-2*LECc4)/3 - (1/6 - (7*gA^2)/6 - (2*gA^4)/3)/mNucl)/8, 
     \[Beta]e18 -> ((-32*gA^2*LECc4)/3 + (-4*gA^2 - (16*gA^4)/3)/mNucl)/16, 
     \[Beta]e22 -> (-LECc2 - 6*LECc3)/3 + (-8*LECc1 + (13*LECc2)/6 + 
         5*LECc3 + (1/2 + (7*gA^2)/2 + (13*gA^4)/3)/mNucl)/4 + 
       (-gA^2 - gA^4/3)/mNucl + 2*\[Beta]e19 - \[Beta]e36, 
     \[Beta]e35 -> (8*LECc2 + (10 + 12*gA^2 + (52*gA^4)/3)/mNucl)/16 + 
       (-3 - (2*gA^2)/3 - (11*gA^4)/3)/(8*mNucl) - \[Beta]e20, 
     \[Beta]e37 -> ((-2*LECc4)/3 - (1/6 - (7*gA^2)/6 - (2*gA^4)/3)/mNucl)/4 + 
       (-4*LECc4 - 24*gA^2*LECc4 - (1 + 13*gA^2 + (22*gA^4)/3)/mNucl)/8 + 
       2*\[Beta]e21, \[Beta]e38 -> 
      ((-LECc2 - 6*LECc3)/3 + (-gA^2 - gA^4/3)/mNucl)/8 + 
       (8*LECc1 + LECc2 - 4*LECc3 + (1 + 3*gA^2 + (22*gA^4)/3)/mNucl)/32 + 
       \[Beta]e19/2 - \[Beta]e36/4, \[Beta]e115 -> 
      ((3*(8*LECc1 - LECc2 - 4*LECc3))/2 - (3*gA^2)/(2*mNucl))/2 - 
       \[Beta]e116 - 8*\[Beta]e38, \[Beta]e11 -> -(gA*LECc4)/3 + 
       (-7*gA + 35*gA^3 + 12*gA^5)/(48*mNucl), 
     \[Beta]e10 -> (-3*gA*LECc4 - 8*gA^3*LECc4)/6 + 
       (-3*gA - 19*gA^3 - 13*gA^5)/(24*mNucl), 
     \[Beta]e12 -> (4*(gA*LECc4 + gA^3*LECc4))/3 + 
       (61*gA + 57*gA^3 + 26*gA^5)/(48*mNucl), 
     \[Beta]e13 -> (-2*gA*LECc4)/3 - (4*gA^3*LECc4)/3 + 
       (-73*gA - 54*gA^3 - 21*gA^5)/(24*mNucl), 
     \[Beta]e34 -> (2*gA*LECc4)/3 + (gA - 7*gA^3 - 6*gA^5)/(24*mNucl), 
     LECc1 -> c1rbar, LECc2 -> c2rbar, LECc3 -> c3rbar, LECc4 -> c4rbar}


==> anc/Suppl/HB/RenormalizationRulesDeltaFul.dat <==
RenormalizationRulesDeltaFul = {deltamDeltaqTo2 -> 4*LECc1Delta*M^2, 
     deltamDeltaqTo3 -> (hA^2*\[CapitalDelta]*\[CapitalDelta]\[Pi])/
        ((-1 + d)*F^2) - (5*(-3 - 2*d + d^2)*g1^2*M^2*J0[0])/
        (12*(-1 + d)^2*F^2) - (hA^2*(M^2 - \[CapitalDelta]^2)*
         J0[\[CapitalDelta]])/((-1 + d)*F^2), ReLECdeltaZDeltaqTo2 -> 
      -((5*(-3 - 2*d + d^2)*g1^2 + 12*(-1 + d)*hA^2)*\[CapitalDelta]\[Pi])/
        (12*(-1 + d)*F^2) - (hA^2*\[CapitalDelta]*Re[J0[\[CapitalDelta]]])/
        F^2, deltaZDeltaqTo3 -> 
      -((5*(-3 - 2*d + d^2)*g1^2 + 12*(-1 + d)*hA^2)*\[CapitalDelta]\[Pi])/
        (12*(-1 + d)*F^2) - (hA^2*\[CapitalDelta]*J0[\[CapitalDelta]])/F^2, 
     deltamDeltaqTo4 -> 4*deltaMpiTo2*LECc1Delta - 
       2*(LECe115Delta + LECe116Delta + 8*LECe38Delta)*M^4 + 
       (((-1 + d)*M^2*(-20*g1^2 + 5*(-8 - 6*d + 3*d^2)*g1^2 + 
            36*(6*LECc11Delta + 4*LECc12Delta - 2*LECc13Delta - 
              12*d*LECc1Delta + 3*LECc2Delta + 6*d*LECc3Delta)*mNucl) + 
          36*(1 + d)*hA^2*((-1 + d)*M^2 - d*\[CapitalDelta]^2) + 
          144*hA*mNucl*(d*deltahAqTo2*\[CapitalDelta] + 
            LECb3*(-((-1 + d)*M^2) + d*\[CapitalDelta]^2) + 
            LECb6*(M^2 - d*M^2 + d*\[CapitalDelta]^2)))*\[CapitalDelta]\[Pi])/
        (72*(-1 + d)*d*F^2*mNucl) - (hA*(-4*deltahAqTo2*mNucl + 
          ((1 + d)*hA - 4*(LECb3 + LECb6)*mNucl)*\[CapitalDelta])*
         (-M^2 + \[CapitalDelta]^2)*J0[\[CapitalDelta]])/
        (2*(-1 + d)*F^2*mNucl), deltaZDeltaqTo4 -> 
      (hA*(-4*(-1 + d)*deltahAqTo2*mNucl + d*((1 + d)*hA - 4*(LECb3 + LECb6)*
             mNucl)*\[CapitalDelta])*\[CapitalDelta]\[Pi])/
        (2*(-1 + d)*F^2*mNucl) - (5*(-3 - 2*d + d^2)*g1^2*M^2*J0[0])/
        (24*(-1 + d)*F^2*mNucl) - 
       (hA*((1 + d)*hA*(M^2 - d*\[CapitalDelta]^2) + 
          4*mNucl*(-(LECb3*M^2) - LECb6*M^2 - deltahAqTo2*\[CapitalDelta] + 
            d*deltahAqTo2*\[CapitalDelta] + d*LECb3*\[CapitalDelta]^2 + 
            d*LECb6*\[CapitalDelta]^2))*J0[\[CapitalDelta]])/
        (2*(-1 + d)*F^2*mNucl), ReLECdeltaZDeltaqTo3 -> 
      (hA*(-4*(-1 + d)*deltahAqTo2*mNucl + d*((1 + d)*hA - 4*(LECb3 + LECb6)*
             mNucl)*\[CapitalDelta])*\[CapitalDelta]\[Pi])/
        (2*(-1 + d)*F^2*mNucl) - (5*(-3 - 2*d + d^2)*g1^2*M^2*J0[0])/
        (24*(-1 + d)*F^2*mNucl) - 
       (hA*((1 + d)*hA*(M^2 - d*\[CapitalDelta]^2) + 
          4*mNucl*(-(LECb3*M^2) - LECb6*M^2 - deltahAqTo2*\[CapitalDelta] + 
            d*deltahAqTo2*\[CapitalDelta] + d*LECb3*\[CapitalDelta]^2 + 
            d*LECb6*\[CapitalDelta]^2))*Re[J0[\[CapitalDelta]]])/
        (2*(-1 + d)*F^2*mNucl), deltahAqTo2 -> 
      -((LECb3 + LECb6)*\[CapitalDelta]), deltahAqTo3 -> 
      (-(deltaZNqTo3*hA) - 4*LECh4*M^2 + 8*LECh7*M^2 - 
         hA*ReLECdeltaZDeltaqTo2 + 4*LECh64*\[CapitalDelta]^2 + 
         4*LECh65*\[CapitalDelta]^2)/2 - 
       (hA*(36 - 60*g1^2 - 45*g1*gA + 15*d^4*g1*gA + 36*gA^2 - 
          12*d^3*(3 + 5*g1*gA) + 36*hA^2 + 2*d^2*(54 + 10*g1^2 + 15*g1*gA + 
            18*gA^2 + 6*hA^2) - 4*d*(27 + 10*g1^2 - 15*g1*gA + 18*gA^2 + 
            12*hA^2))*\[CapitalDelta]\[Pi])/(36*(-1 + d)^3*F^2) - 
       ((-5*(-3 - 2*d + d^2)*g1^2 + 9*(-1 + d)^2*gA^2)*hA*M^2*J0[0])/
        (9*(-1 + d)^3*F^2*\[CapitalDelta]) - 
       ((-3 + d)*hA*(10*(1 + d)*g1^2 + 3*(-1 + d)*hA^2)*
         (M^2 - \[CapitalDelta]^2)*J0[-\[CapitalDelta]])/
        (18*(-1 + d)^3*F^2*\[CapitalDelta]) - 
       (hA*(6*(-1 + d)*gA^2 + (-3 + d)*hA^2)*(-M^2 + \[CapitalDelta]^2)*
         Re[J0[\[CapitalDelta]]])/(6*(-1 + d)^2*F^2*\[CapitalDelta]), 
     deltahAqTo4 -> (-(deltaZNqTo4*hA) - hA*ReLECdeltaZDeltaqTo3)/2 + 
       (hA*(6*d^2*(-5*g1^2 + 9*gA^2 - 6*(3*LECc11Delta + 7*LECc12Delta)*
             mNucl) + d*(405 - 108*gA^2 + 6*(10*g1^2 + 3*(9 + 
                8*hA*(LECb3 + LECb6)*mNucl + 12*LECc11Delta*mNucl + 
                28*LECc12Delta*mNucl + 12*LECc3*mNucl - 12*LECc3Delta*mNucl - 
                6*LECc4*mNucl + 30*LECc4Delta*mNucl + 4*hA^2*
                 (1 + (-1 - OffShellDeltaz0)/2)*(-1 - OffShellDeltaz0)))) - 
          3*(369 - 30*g1^2 - 18*gA^2 + 144*hA*LECb3*mNucl + 
            144*hA*LECb6*mNucl - 36*LECc11Delta*mNucl - 84*LECc12Delta*
             mNucl + 72*LECc3*mNucl - 72*LECc3Delta*mNucl - 36*LECc4*mNucl + 
            420*LECc4Delta*mNucl + 48*hA^2*(-1 - OffShellDeltaz0) + 
            12*hA^2*(-1 - OffShellDeltaz0)^2))*\[CapitalDelta]*
         \[CapitalDelta]\[Pi])/(108*(-1 + d)^2*F^2*mNucl) + 
       (M^2*(5*(-3 - 2*d + d^2)*g1*(4*g1 + 3*(-1 + d)*gA)*hA - 
          36*(-1 + d)^2*gA^2*(hA - 2*(LECb3 + LECb6)*mNucl) - 
          3*(-1 + d)*gA*(-6*(-1 + d)*(LECb4 + 3*d*LECb4 + 2*(2 + d)*LECb5)*
             mNucl + 5*g1*hA*(-4 - 3*d - 2*d^2 + d^3 - 4*(-1 - 
                OffShellDeltaz0))) - 10*(-3 - 2*d + d^2)*g1*
           ((-3*(-1 + d)*LECb4 + 4*g1*(LECb3 + LECb6))*mNucl + 
            2*hA*(g1 + g1*(-1 - OffShellDeltaz0))))*J0[0])/
        (72*(-1 + d)^3*F^2*mNucl) - 
       (hA*(3*d^2*(10*g1^2 + 3*hA^2 + 36*LECc11Delta*mNucl + 
            84*LECc12Delta*mNucl) + 3*(360 - 30*g1^2 - 9*hA^2 + 
            72*hA*(LECb3 + LECb6)*mNucl - 36*LECc11Delta*mNucl - 
            84*LECc12Delta*mNucl - 72*LECc3Delta*mNucl + 420*LECc4Delta*
             mNucl) - d*(540 + 60*g1^2 + 18*hA^2 + 72*hA*(LECb3 + LECb6)*
             mNucl + 216*LECc11Delta*mNucl + 504*LECc12Delta*mNucl - 
            216*LECc3Delta*mNucl + 540*LECc4Delta*mNucl))*
         (M^2 - \[CapitalDelta]^2)*J0[-\[CapitalDelta]])/
        (108*(-1 + d)^2*F^2*mNucl) - 
       (hA*(-3 + 6*gA^2 - 3*hA^2 + d^2*(6*gA^2 + hA^2) - 24*hA*LECb3*mNucl - 
          24*hA*LECb6*mNucl - 24*LECc3*mNucl + 12*LECc4*mNucl + 
          d*(-12*gA^2 + 8*hA*(LECb3 + LECb6)*mNucl + 
            3*(1 + 8*LECc3*mNucl - 4*LECc4*mNucl) + 
            2*hA^2*(-1 + 4*(-1 - OffShellDeltaz0) + 2*(-1 - OffShellDeltaz0)^
                2)) - 16*hA^2*(-1 - OffShellDeltaz0) - 
          4*hA^2*(-1 - OffShellDeltaz0)^2)*(M^2 - \[CapitalDelta]^2)*
         Re[J0[\[CapitalDelta]]])/(12*(-1 + d)^2*F^2*mNucl), 
     deltagAqTo3 -> -((-3 + d)*gA^3*\[CapitalDelta]\[Pi])/(4*F^2) + 
       (2*(9*F^2*(-2*LECd16 + LECd18)*M^2 - ((5*I)*(-3 + d)*(-2 + d)*(1 + d)*
            g1*hA^2*((-I)*\[CapitalDelta]\[Pi] + I*\[CapitalDelta]*
              J0[-\[CapitalDelta]]))/(-1 + d)^2))/(9*F^2) + 
       (gA*(-3*(-1 + d)^2*deltaZNqTo3*F^2*\[CapitalDelta] + 
          (3*(-1 + d)^2 - 16*(-2 + d)*hA^2)*\[CapitalDelta]*
           \[CapitalDelta]\[Pi] - (16*I)*(-2 + d)*hA^2*(I*M^2*J0[0] + 
            I*(-M^2 + \[CapitalDelta]^2)*J0[-\[CapitalDelta]])))/
        (3*(-1 + d)^2*F^2*\[CapitalDelta]), deltagAqTo4 -> 
      -((-3 + d)*gA^3*M^2*J0[0])/(8*F^2*mNucl) - 
       (gA*(3*deltaZNqTo4*F^2*mNucl + (8*(-2 + d)*hA*(4*deltahAqTo2*mNucl + 
             ((-2 + d)*hA + 2*(LECb3 + LECb6)*mNucl)*\[CapitalDelta])*
            \[CapitalDelta]\[Pi])/(-1 + d)^2 - 
          (3*M^2*(1 - 4*LECc3*mNucl + 4*(-2 + d)*LECc4*mNucl)*J0[0])/
           (-1 + d) + (4*(-3 + d)*hA^2*M^2*OffShellDeltaz0*
            (-2 + d + d*(-1 - OffShellDeltaz0) + OffShellDeltaz0)*J0[0])/
           (-1 + d)^2 - (32*(-2 + d)*deltahAqTo2*hA*M^2*mNucl*J0[0])/
           ((-1 + d)^2*\[CapitalDelta]) - (8*(-2 + d)*hA*
            (4*deltahAqTo2*mNucl + ((-2 + d)*hA + 2*(LECb3 + LECb6)*mNucl)*
              \[CapitalDelta])*(-M^2 + \[CapitalDelta]^2)*
            J0[-\[CapitalDelta]])/((-1 + d)^2*\[CapitalDelta])))/
        (3*F^2*mNucl) - ((I/9)*(-2 + d)*hA*((-20*I)*(3 - d - 3*d^2 + d^3)*
           deltahAqTo2*g1*mNucl*\[CapitalDelta]\[Pi] - 
          I*(-4*((-3 - 6*d + 9*d^2)*LECb4 + 6*(-2 + d + d^2)*LECb5 - 
              5*d*(-3 - 2*d + d^2)*g1*(LECb3 + LECb6))*mNucl + 
            5*g1*hA*(-8 + 9*d + 3*d^2 - 5*d^3 + d^4 - 8*(-1 - 
                OffShellDeltaz0)))*\[CapitalDelta]*\[CapitalDelta]\[Pi] + 
          I*(-5*g1*hA*(M^2*(1 + 3*d - 5*d^2 + d^3 - 8*(-1 - 
                  OffShellDeltaz0)) - (-8 + 9*d + 3*d^2 - 5*d^3 + d^4 - 
                8*(-1 - OffShellDeltaz0))*\[CapitalDelta]^2) + 
            4*mNucl*(3*(-1 - 2*d + 3*d^2)*LECb4*(M^2 - \[CapitalDelta]^2) + 
              6*(-2 + d + d^2)*LECb5*(M^2 - \[CapitalDelta]^2) + 
              5*(-3 - 2*d + d^2)*g1*((-1 + d)*deltahAqTo2*\[CapitalDelta] + 
                LECb3*(-M^2 + d*\[CapitalDelta]^2) + LECb6*(-M^2 + 
                  d*\[CapitalDelta]^2))))*J0[-\[CapitalDelta]]))/
        ((-1 + d)^3*F^2*mNucl), deltaMNuclqTo2 -> 4*LECc1*M^2, 
     deltaMNuclqTo3 -> (-8*(-2 + d)*hA^2*\[CapitalDelta]*
         \[CapitalDelta]\[Pi] - 3*(-1 + d)*gA^2*M^2*J0[0] - 
        8*(-2 + d)*hA^2*(M^2 - \[CapitalDelta]^2)*J0[-\[CapitalDelta]])/
       (4*(-1 + d)*F^2), deltaZNqTo3 -> 
      ((-I/4)*((-I)*(3*(-1 + d)*gA^2 + 8*(-2 + d)*hA^2)*
          \[CapitalDelta]\[Pi] + (8*I)*(-2 + d)*hA^2*\[CapitalDelta]*
          J0[-\[CapitalDelta]]))/F^2, deltaMNuclqTo4 -> 
      (48*(2*deltaMpiTo2*LECc1 + (LECe115 + LECe116 + 8*LECe38)*M^4) + 
        (I*(((72*I)*(2*d*LECc1 - LECc2 - d*LECc3)*M^2*\[CapitalDelta]\[Pi])/
            d + (48*I)*(-2 + d)*hA^2*(deltamDeltaqTo2 - 4*LECc1Delta*M^2)*
            \[CapitalDelta]\[Pi] + ((18*I)*(-1 + d)*gA^2*M^2*
             \[CapitalDelta]\[Pi])/(d*mNucl) - ((9*I)*(-1 + d^2)*gA^2*M^2*
             \[CapitalDelta]\[Pi])/(d*mNucl) - 
           ((8*I)*hA^2*M^2*(-9 - (5*(9 - 6*d))/(5 - 5*d) - 
              12*(-1 - OffShellDeltaz0) + (6*(-2 + d)*(-1 - OffShellDeltaz0))/
               (-1 + d) - 3*(-1 - OffShellDeltaz0)^2 + 
              (3*(-1 - OffShellDeltaz0)^2)/(-1 + d) + 3*d*OffShellDeltaz0^2)*
             \[CapitalDelta]\[Pi])/(d*mNucl) + ((96*I)*(-2 + d)*hA^2*
             ((-1 + d)*M^2 - d*\[CapitalDelta]^2)*\[CapitalDelta]\[Pi])/
            ((-1 + d)*d*mNucl) - ((24*I)*(-2 + d)*(1 + d)*hA^2*
             ((-1 + d)*M^2 - d*\[CapitalDelta]^2)*\[CapitalDelta]\[Pi])/
            ((-1 + d)*d*mNucl) + ((96*I)*(-2 + d)*hA*
             (d*deltahAqTo2*\[CapitalDelta] + LECb3*(-((-1 + d)*M^2) + 
                d*\[CapitalDelta]^2) + LECb6*(M^2 - d*M^2 + 
                d*\[CapitalDelta]^2))*\[CapitalDelta]\[Pi])/((-1 + d)*d) - 
           (48*I)*(-2 + d)*hA^2*(deltamDeltaqTo2 - 4*LECc1Delta*M^2)*
            \[CapitalDelta]*J0[-\[CapitalDelta]] + 
           ((24*I)*(-2 + d)*(1 + d)*hA^2*\[CapitalDelta]*
             (M^2 - \[CapitalDelta]^2)*J0[-\[CapitalDelta]])/
            ((-1 + d)*mNucl) + ((96*I)*(-2 + d)*hA^2*\[CapitalDelta]*
             (-M^2 + \[CapitalDelta]^2)*J0[-\[CapitalDelta]])/
            ((-1 + d)*mNucl) - ((96*I)*(-2 + d)*hA*(deltahAqTo2 + 
              (LECb3 + LECb6)*\[CapitalDelta])*(-M^2 + \[CapitalDelta]^2)*
             J0[-\[CapitalDelta]])/(-1 + d)))/F^2)/24, 
     deltaZNqTo4 -> ((I/8)*(((8*I)*(-2 + d)*hA*(4*(-1 + d)*deltahAqTo2*mNucl*
             (M^2 - \[CapitalDelta]^2) + \[CapitalDelta]*
             (-4*hA*(deltamDeltaqTo2 - 4*LECc1Delta*M^2)*mNucl + 
              d^2*hA*(-2*deltamDeltaqTo2*mNucl + M^2*(1 + 8*LECc1Delta*
                   mNucl) - \[CapitalDelta]^2) + d*(4*(LECb3 + LECb6)*mNucl*
                 (M^2 - \[CapitalDelta]^2) + 3*hA*(2*deltamDeltaqTo2*mNucl - 
                  M^2*(1 + 8*LECc1Delta*mNucl) + \[CapitalDelta]^2))))*
           \[CapitalDelta]\[Pi])/(M^2 - \[CapitalDelta]^2) + 
         (3*I)*(-1 + d)^2*gA^2*M^2*J0[0] - ((8*I)*(-2 + d)*hA*
           (-4*mNucl*(M^2 - \[CapitalDelta]^2)*(LECb6*M^2 + 
              deltahAqTo2*\[CapitalDelta] - d*deltahAqTo2*\[CapitalDelta] - 
              d*LECb6*\[CapitalDelta]^2 + LECb3*(M^2 - d*\[CapitalDelta]^
                  2)) - hA*(M^4*(-3 + d - 8*LECc1Delta*mNucl + 8*d*LECc1Delta*
                 mNucl) + \[CapitalDelta]^2*(2*(2 - 3*d + d^2)*
                 deltamDeltaqTo2*mNucl + (-3 + d)*d*\[CapitalDelta]^2) + 
              M^2*(-2*(-1 + d)*deltamDeltaqTo2*mNucl - (-3 - 2*d + d^2 + 
                  16*LECc1Delta*mNucl - 24*d*LECc1Delta*mNucl + 
                  8*d^2*LECc1Delta*mNucl)*\[CapitalDelta]^2)))*
           J0[-\[CapitalDelta]])/(M^2 - \[CapitalDelta]^2)))/
       ((-1 + d)*F^2*mNucl), deltaMpiTo2 -> 
      -(4*LECl3*M^4 + M^2*\[CapitalDelta]\[Pi])/(2*F^2), 
     deltaZpi -> (-2*LECl4*M^2 + (-1 + 10*alphaoffshell)*
         \[CapitalDelta]\[Pi])/F^2, deltaFpi -> 
      (-(LECl4*M^2) + \[CapitalDelta]\[Pi])/F}
 
Attributes[Times] = {Flat, Listable, NumericFunction, OneIdentity, Orderless}
 
Hold[Subscript[a_, i_]]*Hold[Subscript[a_, j_]]*
     Hold[Subscript[\[Epsilon], i_, j_, k_]] := 
    0 /; Head[i] == Symbol && Head[j] == Symbol
 
Hold[Subscript[a_, i_]]*Hold[Subscript[a_, j_]]*
     Hold[Subscript[\[Epsilon], i_, k_, j_]] := 
    0 /; Head[i] == Symbol && Head[j] == Symbol
 
Hold[Subscript[a_, i_]]*Hold[Subscript[a_, j_]]*
     Hold[Subscript[\[Epsilon], k_, i_, j_]] := 
    0 /; Head[i] == Symbol && Head[j] == Symbol
 
Hold[Subscript[\[Epsilon], i_, j_, k_]]*Hold[Subscript[\[Epsilon], k_, l_, 
       m_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, j_, k_]]*Hold[Subscript[\[Epsilon], l_, k_, 
       m_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, j_, k_]]*Hold[Subscript[\[Epsilon], l_, m_, 
       k_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, k_, j_]]*Hold[Subscript[\[Epsilon], k_, l_, 
       m_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, k_, j_]]*Hold[Subscript[\[Epsilon], l_, k_, 
       m_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], i_, k_, j_]]*Hold[Subscript[\[Epsilon], l_, m_, 
       k_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], k_, i_, j_]]*Hold[Subscript[\[Epsilon], k_, l_, 
       m_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], k_, i_, j_]]*Hold[Subscript[\[Epsilon], l_, k_, 
       m_]] := -(Hold[Subscript[\[Delta], i, l]]*
        Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
        Hold[Subscript[\[Delta], j, l]]) /; Head[k] == Symbol
 
Hold[Subscript[\[Epsilon], k_, i_, j_]]*Hold[Subscript[\[Epsilon], l_, m_, 
       k_]] := Hold[Subscript[\[Delta], i, l]]*
       Hold[Subscript[\[Delta], j, m]] - Hold[Subscript[\[Delta], i, m]]*
       Hold[Subscript[\[Delta], j, l]] /; Head[k] == Symbol
 
Hold[Subscript[f_, i_]]*Hold[Subscript[\[Delta], i_, j_]] := 
    Hold[Subscript[f, j]] /; Head[i] == Symbol
 
Hold[Subscript[f_, j_]]*Hold[Subscript[\[Delta], i_, j_]] := 
    Hold[Subscript[f, i]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, i_, k_]] := 
    Hold[Subscript[f, j, k]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, i_]] := 
    Hold[Subscript[f, k, j]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, j_, k_]] := 
    Hold[Subscript[f, i, k]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, j_]] := 
    Hold[Subscript[f, k, i]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, i_, k_, l_]] := 
    Hold[Subscript[f, j, k, l]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, i_, l_]] := 
    Hold[Subscript[f, k, j, l]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, l_, i_]] := 
    Hold[Subscript[f, k, l, j]] /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, j_, k_, l_]] := 
    Hold[Subscript[f, i, k, l]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, j_, l_]] := 
    Hold[Subscript[f, k, i, l]] /; Head[j] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]]*Hold[Subscript[f_, k_, l_, j_]] := 
    Hold[Subscript[f, k, l, i]] /; Head[j] == Symbol
 
Default[Times] := 1
 
Attributes[Hold] = {HoldAll}
 
Hold[Subscript[\[Epsilon], i_, i_, j_]] := 0
 
Hold[Subscript[\[Epsilon], i_, j_, i_]] := 0
 
Hold[Subscript[\[Epsilon], j_, i_, i_]] := 0
 
Hold[Subscript[\[Delta], i_, j_]] := Hold[Subscript[\[Delta], j, i]] /; 
      !OrderedQ[{i, j}]
 
Hold[Subscript[\[Delta], i_, i_]] := 3 /; Head[i] == Symbol
 
Hold[Subscript[\[Delta], i_, j_]] := KroneckerDelta[i, j] /; 
     Head[i] == Integer && Head[j] == Integer
 
Attributes[Subscript] = {NHoldRest}
 
Attributes[Power] = {Listable, NumericFunction, OneIdentity}
 
Hold[Subscript[\[Delta], i_, j_]]^2 := Hold[Subscript[\[Delta], i, i]] /; 
     Head[i] == Symbol || Head[j] == Symbol
 
Power /: Default[Power, 2] := 1


==> anc/Suppl/HB/RenormalizationRulesDeltaLess.dat <==
RenormalizationRulesDeltaLess = 
    {deltagAqTo3 -> -4*LECd16*M^2 - ((-3 + d)*gA^3*\[CapitalDelta]\[Pi])/
        (4*F^2) + gA*(-deltaZNqTo3 + \[CapitalDelta]\[Pi]/F^2), 
     deltagAqTo4 -> -((-3 + d)*gA^3*(-2*deltaMNuclqTo2*mNucl + 
           M^2*(1 + 8*LECc1*mNucl))*J0[0])/(8*F^2*mNucl) + 
       gA*(-deltaZNqTo4 - (M^2*(-1 + 4*LECc3*mNucl - 4*(-2 + d)*
             (LECc4 + 1/(4*mNucl))*mNucl)*J0[0])/((-1 + d)*F^2*mNucl)), 
     deltaMNuclqTo2 -> 4*LECc1*M^2, deltaMNuclqTo3 -> 
      (-3*gA^2*M^2*J0[0])/(4*F^2), deltaZNqTo3 -> 
      (-3*(-1 + d)*gA^2*\[CapitalDelta]\[Pi])/(4*F^2), 
     deltaMNuclqTo4 -> (16*d*F^2*(2*deltaMpiTo2*LECc1 + 
          (LECe115 + LECe116 + 8*LECe38)*M^4)*mNucl + 
        3*M^2*((-1 + d)^2*gA^2 + 8*(LECc2 + d*(-2*LECc1 + LECc3) - 
            gA^2/(8*mNucl))*mNucl)*\[CapitalDelta]\[Pi])/(8*d*F^2*mNucl), 
     deltaZNqTo4 -> (-3*(-1 + d)*gA^2*M^2*J0[0])/(8*F^2*mNucl), 
     deltaMpiTo2 -> -(4*LECl3*M^4 + M^2*\[CapitalDelta]\[Pi])/(2*F^2), 
     deltaZpi -> (-2*LECl4*M^2 + (-1 + 10*alphaoffshell)*
         \[CapitalDelta]\[Pi])/F^2, deltaFpi -> 
      (-(LECl4*M^2) + \[CapitalDelta]\[Pi])/F}


==> anc/Suppl/Renormalization_Final.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    203074,       4747]
NotebookOptionsPosition[    159519,       4211]
NotebookOutlinePosition[    159885,       4227]
CellTagsIndexPosition[    159842,       4224]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Adjust path to folder \"Suppl\"", "Text",
 CellChangeTimes->{{3.706687419356461*^9, 
  3.706687437010356*^9}},ExpressionUUID->"ab4c4a8e-86f0-4eb0-849a-\
7e2868f39388"],

Cell[BoxData[
 RowBox[{
  RowBox[{"path", "=", "\"\</Users/siemens/Desktop/Suppl/\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.70668514240303*^9, 3.7066851426961613`*^9}, {
   3.706685328382715*^9, 3.706685332245366*^9}, {3.706685471955411*^9, 
   3.7066854739997797`*^9}, 
   3.706685555912572*^9},ExpressionUUID->"8264cba2-cd2d-4288-9162-\
ed1ccf321a98"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", "path", "]"}]], "Input",
 CellChangeTimes->{{3.706685334261155*^9, 
  3.706685334549576*^9}},ExpressionUUID->"dceedbce-2fdd-4638-8b5c-\
27eb7d0da58a"],

Cell[CellGroupData[{

Cell["Covariant Renormalization", "Section",
 CellChangeTimes->{{3.7066850554518967`*^9, 
  3.706685067563363*^9}},ExpressionUUID->"d0d3b692-8135-4326-9e65-\
b0e7588fab87"],

Cell[CellGroupData[{

Cell["\[CapitalDelta] - less ", "Subsection",
 CellChangeTimes->{{3.706685656203519*^9, 
  3.706685672893614*^9}},ExpressionUUID->"c2a68f17-54b8-41b8-aeab-\
82e0d9bf856a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<Cov/RenormalizationRulesDeltaLess.dat\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.706686429167317*^9, 
  3.706686456262063*^9}},ExpressionUUID->"36c9d8f7-2627-411b-9a69-\
43e04d214c84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<Cov/LECsRenormalizationRulesDeltaLess.dat\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.706764565937709*^9, 
  3.7067645673899918`*^9}},ExpressionUUID->"a000c213-a731-4c11-b63f-\
da9075298ba2"],

Cell[CellGroupData[{

Cell["pion mass M", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.706771765552397*^9, 
  3.706771765870311*^9}},ExpressionUUID->"d8d2f529-9069-4a73-b13b-\
bbf5ac9ab77f"],

Cell["M_0 = M + deltaMpiTo2", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, 
   3.706687078383954*^9, {3.706771769605837*^9, 
   3.706771771950081*^9}},ExpressionUUID->"148e0b21-766a-42cb-a440-\
497e4b0e0105"],

Cell[BoxData[
 RowBox[{"deltaMpiTo2", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 
   3.706687053083815*^9}},ExpressionUUID->"f7773081-f78a-425a-a201-\
6f70fe87cfd3"]
}, Closed]],

Cell[CellGroupData[{

Cell["pion Z-factor Z_pi", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.706687083677628*^9, 
  3.70668708406024*^9}, {3.7066871270040913`*^9, 
  3.7066871296519003`*^9}},ExpressionUUID->"d45e6aec-d8ef-41bb-b472-\
7a1297f7739a"],

Cell["Z_pi = 1 + deltaZpi", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, {
  3.706687078383954*^9, 
  3.7066871064216127`*^9}},ExpressionUUID->"053ff08c-29f6-4277-b48f-\
d93995033548"],

Cell[BoxData[
 RowBox[{"deltaZpi", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 3.706687053083815*^9}, 
   3.706687114758613*^9},ExpressionUUID->"4efa4c87-3111-43e5-974d-\
496fbbe06f48"]
}, Closed]],

Cell[CellGroupData[{

Cell["pion decay constant F_pi", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.706687083677628*^9, 
  3.70668708406024*^9}, {3.706687123653182*^9, 
  3.706687140331724*^9}},ExpressionUUID->"62dbc824-094a-49a0-adb9-\
ed803bde7470"],

Cell["F = F_pi + deltaFpi", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, {
  3.706687078383954*^9, 3.7066871064216127`*^9}, {3.706687142531597*^9, 
  3.7066871498675423`*^9}},ExpressionUUID->"2ba160f8-ff0c-45ed-b212-\
30536c295dcd"],

Cell[BoxData[
 RowBox[{"deltaFpi", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 3.706687053083815*^9}, 
   3.706687114758613*^9, {3.706687151179791*^9, 
   3.7066871513876877`*^9}},ExpressionUUID->"fa5bced0-66b7-4cc5-8703-\
d6f75a6e5705"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon mass m_Nucl", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 
  3.706686486843069*^9}},ExpressionUUID->"13f8011d-97fb-4188-b934-\
4beaf26a4827"],

Cell["\<\
m = m_Nucl + deltaMNuclqTo2 + deltaMNuclqTo3 + deltaMNuclqTo4\
\>", "Text",
 CellChangeTimes->{{3.706686536234364*^9, 3.706686550662918*^9}, 
   3.706686637258976*^9},ExpressionUUID->"f1b318ca-28db-460c-b56e-\
9b7fe8a350fe"],

Cell[BoxData[
 RowBox[{"deltaMNuclqTo2", "//.", "RenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9},ExpressionUUID->"068c4bd3-c56c-4ee9-8444-\
0e49605e82ea"],

Cell[BoxData[
 RowBox[{"deltaMNuclqTo3", "//.", "RenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706686563032113*^9, 3.706686575950671*^9}, 
   3.706686844698118*^9},ExpressionUUID->"56034955-6bd4-4e73-8e95-\
ceda167a2ad6"],

Cell[BoxData[
 RowBox[{"deltaMNuclqTo4", "//.", "RenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706686564214891*^9, 3.7066865782869453`*^9}, 
   3.7066868469781923`*^9},ExpressionUUID->"53e4db36-41d8-4158-a817-\
c56de9993c40"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon Z - factor Z_N", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 
  3.70668662883432*^9}},ExpressionUUID->"6331c357-1ebd-498e-80c0-\
0a5f2d45fba5"],

Cell["Z = 1 + deltaZNqTo3 + deltaZNqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 
   3.7066869160094347`*^9}},ExpressionUUID->"98eabfe4-00eb-4b84-be21-\
c547587fd9d2"],

Cell[BoxData[
 RowBox[{"deltaZNqTo3", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 
  3.706686924725395*^9}},ExpressionUUID->"b40ca88c-13b1-4fe5-8f60-\
c3fd884629e2"],

Cell[BoxData[
 RowBox[{"deltaZNqTo4", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 
  3.7066869308192663`*^9}},ExpressionUUID->"544033b7-f394-44fc-ac61-\
0601f50bcbd2"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon axial coupling g_A", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 
  3.706687218624878*^9}},ExpressionUUID->"933d0dd9-c394-4265-b984-\
caf09da4a515"],

Cell["g = g_A + deltagAqTo3 + deltagAqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 3.7066869160094347`*^9}, {3.706687214624647*^9, 
   3.706687251895542*^9}},ExpressionUUID->"30411776-acb0-44e4-8ac6-\
8e918c02ebaa"],

Cell[BoxData[
 RowBox[{"deltagAqTo3", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, 
   3.7066873152910967`*^9},ExpressionUUID->"9e96f6cf-3a35-4de9-9d9b-\
8d9ab90a517a"],

Cell[BoxData[
 RowBox[{"deltagAqTo4", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.7066869308192663`*^9}, {
  3.706687322843463*^9, 
  3.706687323567192*^9}},ExpressionUUID->"16039cca-381d-4292-803a-\
970e36625ee4"]
}, Closed]],

Cell[CellGroupData[{

Cell["2\[Pi]NN-LECs c_i, d_i, e_i", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 3.706687218624878*^9}, {3.70669877358257*^9, 
  3.7066987741005583`*^9}, {3.706699484316156*^9, 
  3.706699500491849*^9}},ExpressionUUID->"aa2c4ba3-80da-4e27-89eb-\
7b4faf7b4553"],

Cell["c_i", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 
  3.706699615615198*^9}},ExpressionUUID->"05d870ca-fa8f-4aa1-8d37-\
077845c69089"],

Cell[BoxData[
 RowBox[{"LECc1", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, 
   3.706764579678452*^9},ExpressionUUID->"1b2f5ebd-1d08-4695-a6e8-\
0312d380c09f"],

Cell[BoxData[
 RowBox[{"deltac1qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{
  3.706764597883416*^9},ExpressionUUID->"a51f8f5e-e78b-4d2d-9810-\
50013f364bd2"],

Cell[BoxData[
 RowBox[{"deltac1qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 
  3.7067646184170437`*^9}},ExpressionUUID->"1afd371b-923e-4dc0-b1a1-\
8c5daa0210a4"],

Cell[BoxData[
 RowBox[{"LECc2", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699599321138*^9, 3.706699600454908*^9}, 
   3.7067646068253107`*^9},ExpressionUUID->"0283efa1-e049-4902-8271-\
85c7e17ef5b3"],

Cell[BoxData[
 RowBox[{"deltac2qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 
  3.7067646138090677`*^9}},ExpressionUUID->"205b21d5-11dd-45f0-876c-\
437a9cec0560"],

Cell[BoxData[
 RowBox[{"deltac2qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 
  3.7067647918323174`*^9}},ExpressionUUID->"4f333a45-0ab7-47ad-beb8-\
b593866c42ae"],

Cell[BoxData[
 RowBox[{"LECc3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.7066996023041573`*^9, 3.706699602374826*^9}, 
   3.706764797592742*^9},ExpressionUUID->"5777ed32-fb05-4203-a8b0-\
bd72ca48c535"],

Cell[BoxData[
 RowBox[{"deltac3qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764802706016*^9, 
  3.706764802800275*^9}},ExpressionUUID->"bae85e3d-0976-4e2b-804a-\
f97a352b91dd"],

Cell[BoxData[
 RowBox[{"deltac3qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 
  3.706764804511817*^9}},ExpressionUUID->"094bda3b-3b33-4729-9b5b-\
77d838194f57"],

Cell[BoxData[
 RowBox[{"LECc4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.7066996047124166`*^9, 3.706699604830865*^9}, 
   3.7067648234881*^9},ExpressionUUID->"1a3da867-6582-43b3-a0fa-1419141281c2"],

Cell[BoxData[
 RowBox[{"deltac4qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764828673546*^9, 
  3.70676482884002*^9}},ExpressionUUID->"5df86916-0b69-4ea6-b5f2-\
2f68aa5f769c"],

Cell[BoxData[
 RowBox[{"deltac4qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
  3.706764830639833*^9}},ExpressionUUID->"e2b88318-1d29-4b07-9447-\
bb5f873c6dd9"],

Cell["\<\

d_i\
\>", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 3.706699624414081*^9}, 
   3.7067001575929813`*^9},ExpressionUUID->"97bbfb25-ec47-4a19-a436-\
7dfaeca17cb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECd1", "+", "LECd2"}], "/.", 
  "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, 
   3.7066873152910967`*^9, 3.706698810031733*^9, {3.7066994453171864`*^9, 
   3.706699457426711*^9}, {3.7067067033169823`*^9, 3.7067067166500263`*^9}, {
   3.706764836855867*^9, 
   3.706764849264002*^9}},ExpressionUUID->"5a67cb9a-e280-4f24-a2bf-\
f1f058a593f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltad1qTo3", "+", "deltad2qTo3"}], "/.", 
    "LECsRenormalizationRulesDeltaLess"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764844721074*^9, 
  3.706764868446156*^9}},ExpressionUUID->"dc94ff71-806c-42ff-abf6-\
8656e80eda47"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltad1qTo4", "+", "deltad2qTo4"}], "/.", 
    "LECsRenormalizationRulesDeltaLess"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764877040531*^9, 
  3.706764880085576*^9}},ExpressionUUID->"466bcba9-a41f-444e-884a-\
335812ba74cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]HBd1", "+", "\[Beta]HBd2"}], "/.", 
  "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706765501994686*^9, 
  3.70676551815795*^9}},ExpressionUUID->"9a6e66b0-276e-4adc-96a2-\
2ce74929b869"],

Cell[BoxData[
 RowBox[{"LECd3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, 
   3.706764887759165*^9},ExpressionUUID->"ddaec322-410e-4f7a-b78c-\
1317b9341502"],

Cell[BoxData[
 RowBox[{"deltad3qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
  3.7067648966378727`*^9}},ExpressionUUID->"8d00e4eb-01c8-42d1-a238-\
e5dced082a4f"],

Cell[BoxData[
 RowBox[{"deltad3qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
  3.706764830639833*^9}, {3.706764898701755*^9, 
  3.706764899013667*^9}},ExpressionUUID->"3d088fa6-522b-46e6-8be9-\
6605b46821fb"],

Cell[BoxData[
 RowBox[{"\[Beta]HBd3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765608820352*^9, 
  3.706765611241867*^9}},ExpressionUUID->"9c32235e-f0d7-4e7d-b358-\
7ba10009c585"],

Cell[BoxData[
 RowBox[{"LECd4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.706699636407971*^9, 3.7066996365423517`*^9}, 
   3.7067649059416*^9},ExpressionUUID->"4a30ac6f-a76d-4ce8-a310-b4431fa969b7"],

Cell[BoxData[
 RowBox[{"deltad4qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
  3.7067648966378727`*^9}, {3.706764935990192*^9, 
  3.706764936180632*^9}},ExpressionUUID->"d8000acf-fb45-4f0d-a37d-\
a0fff517c4a7"],

Cell[BoxData[
 RowBox[{"deltad4qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
  3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, {
  3.7067649377248173`*^9, 
  3.706764937844592*^9}},ExpressionUUID->"af9499e6-000c-4ebd-8d11-\
273cbeb82a45"],

Cell[BoxData[
 RowBox[{"\[Beta]HBd4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765608820352*^9, 
  3.706765635729479*^9}},ExpressionUUID->"708858d1-d025-40e9-ad2c-\
612612a1f3cc"],

Cell[BoxData[
 RowBox[{"LECd5", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.706699639287816*^9, 3.706699639398346*^9}, 
   3.706765285010919*^9},ExpressionUUID->"7c79a598-c055-4c74-b75d-\
a656a9917d92"],

Cell[BoxData[
 RowBox[{"deltad5qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
  3.7067648966378727`*^9}, {3.706764935990192*^9, 3.706764936180632*^9}, {
  3.706765294818427*^9, 
  3.706765294961133*^9}},ExpressionUUID->"85b0b52c-aa9f-42a7-9da3-\
c7475f3365e4"],

Cell[BoxData[
 RowBox[{"deltad5qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
  3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, {
  3.7067649377248173`*^9, 3.706764937844592*^9}, {3.706765297329329*^9, 
  3.706765297432897*^9}},ExpressionUUID->"c015701f-736d-4e5b-ad5d-\
2e19f9746f73"],

Cell[BoxData[
 RowBox[{"\[Beta]HBd5", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765608820352*^9, 
  3.706765618401698*^9}},ExpressionUUID->"b5271e6a-9595-46b7-b319-\
8164b0735ca8"],

Cell[BoxData[
 RowBox[{"LECd10", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.706699642111986*^9, 3.706699644494495*^9}, 
   3.706765302009248*^9},ExpressionUUID->"4138fdcd-cc9e-4333-b25a-\
266bf67b4b47"],

Cell[BoxData[
 RowBox[{"deltad10qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
  3.7067648966378727`*^9}, {3.706764935990192*^9, 3.706764936180632*^9}, {
  3.706765304930571*^9, 
  3.706765305233078*^9}},ExpressionUUID->"4c144ddd-3598-4cc9-866b-\
c517195a6f57"],

Cell[BoxData[
 RowBox[{"deltad10qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
  3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, {
  3.7067649377248173`*^9, 3.706764937844592*^9}, {3.7067653074571238`*^9, 
  3.706765309305029*^9}},ExpressionUUID->"b168e246-0e84-4eef-8933-\
9ba25ba9bcfe"],

Cell[BoxData[
 RowBox[{"\[Beta]HBd10", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765608820352*^9, 3.706765618401698*^9}, {
  3.7067656494186993`*^9, 
  3.7067656496656513`*^9}},ExpressionUUID->"2b54ea20-7e73-425b-a903-\
9825287e0160"],

Cell[BoxData[
 RowBox[{"LECd11", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.706699647127615*^9, 3.706699647398244*^9}, 
   3.706765315249023*^9},ExpressionUUID->"b1fe2daf-e839-4ffa-a0f9-\
fcbf87b6b4db"],

Cell[BoxData[
 RowBox[{"deltad11qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
  3.7067648966378727`*^9}, {3.706764935990192*^9, 3.706764936180632*^9}, {
  3.7067653188742733`*^9, 
  3.706765319177109*^9}},ExpressionUUID->"4c2f5370-b3e1-46f8-99b5-\
3c2fc5168005"],

Cell[BoxData[
 RowBox[{"deltad11qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
  3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, {
  3.7067649377248173`*^9, 3.706764937844592*^9}, {3.70676532081703*^9, 
  3.70676532111306*^9}},ExpressionUUID->"e4733d15-af3c-4249-935d-\
934556419782"],

Cell[BoxData[
 RowBox[{"\[Beta]HBd11", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765608820352*^9, 3.706765618401698*^9}, {
  3.706765655522704*^9, 
  3.706765655761195*^9}},ExpressionUUID->"67156b98-d778-4c74-bd83-\
9263ac4a990b"],

Cell[BoxData[
 RowBox[{"LECd12", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.706699649463386*^9, 3.7066996495981703`*^9}, 
   3.70676532332088*^9},ExpressionUUID->"49f7ce9a-e411-4e5e-987e-\
31a1c3571036"],

Cell[BoxData[
 RowBox[{"deltad12qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
  3.7067648966378727`*^9}, {3.706764935990192*^9, 3.706764936180632*^9}, {
  3.706765329778241*^9, 
  3.706765329928753*^9}},ExpressionUUID->"aa273dd7-8c4c-4a7f-90e4-\
735d6118d005"],

Cell[BoxData[
 RowBox[{"deltad12qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
  3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, {
  3.7067649377248173`*^9, 3.706764937844592*^9}, {3.7067653317284184`*^9, 
  3.706765331928687*^9}},ExpressionUUID->"d3bb0c57-2a73-4100-a9c5-\
0b72c717236d"],

Cell[BoxData[
 RowBox[{"\[Beta]HBd12", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765608820352*^9, 3.706765618401698*^9}, {
  3.706765661330536*^9, 
  3.7067656614574203`*^9}},ExpressionUUID->"1162a1a7-5b54-4e47-b5fc-\
c3040443f506"],

Cell[BoxData[
 RowBox[{"LECd13", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996517277517`*^9, 3.7066996530780993`*^9}, 
   3.706765336568495*^9},ExpressionUUID->"44036353-70a6-43fe-b7ed-\
7310db64411d"],

Cell[BoxData[
 RowBox[{"deltad13qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
  3.7067648966378727`*^9}, {3.706764935990192*^9, 3.706764936180632*^9}, {
  3.706765340656783*^9, 
  3.706765340864674*^9}},ExpressionUUID->"8b7f8a84-3e30-4de8-9a85-\
0e283d288ef3"],

Cell[BoxData[
 RowBox[{"deltad13qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
  3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, {
  3.7067649377248173`*^9, 3.706764937844592*^9}, {3.7067653431844053`*^9, 
  3.706765343392433*^9}},ExpressionUUID->"7735d29e-4195-49f8-802f-\
914434515554"],

Cell[BoxData[
 RowBox[{"\[Beta]HBd13", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765608820352*^9, 3.706765618401698*^9}, {
  3.706765667138052*^9, 
  3.70676566732927*^9}},ExpressionUUID->"6966b14a-f76e-4f53-a6b8-\
05f317172160"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECd14", "-", "LECd15"}], "/.", 
  "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.70669965627168*^9, 3.7066996564622803`*^9}, {3.706765348000553*^9, 
  3.706765350896414*^9}},ExpressionUUID->"b8c58f0b-c36d-4b84-b981-\
acb3b312fa39"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltad14qTo3", "-", "deltad15qTo3"}], "/.", 
    "LECsRenormalizationRulesDeltaLess"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699659487954*^9, 3.7066996610060596`*^9}, {3.706765370213344*^9, 
  3.7067653834747877`*^9}},ExpressionUUID->"4496c5ba-89d2-4e99-9f72-\
3ca36a6a8e8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltad14qTo4", "-", "deltad15qTo4"}], "/.", 
    "LECsRenormalizationRulesDeltaLess"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699659487954*^9, 3.7066996610060596`*^9}, {3.706765370213344*^9, 
  3.7067653914741087`*^9}},ExpressionUUID->"b17a2e67-01df-4ac7-a280-\
1611161b4f16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]HBd14", "-", "\[Beta]HBd15"}], "/.", 
  "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706765608820352*^9, 3.706765618401698*^9}, {
  3.7067656724182796`*^9, 
  3.7067656794006777`*^9}},ExpressionUUID->"7c69c919-b06d-421e-94e9-\
e99c70a4542d"],

Cell[BoxData[
 RowBox[{"LECd16", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996634315577`*^9, 3.706699663702095*^9}, 
   3.706765396074293*^9},ExpressionUUID->"6bbe5a59-1d95-4db3-9fc7-\
5bf53e4cbf0c"],

Cell[BoxData[
 RowBox[{"deltad16qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
  3.7067648966378727`*^9}, {3.706764935990192*^9, 3.706764936180632*^9}, {
  3.706765340656783*^9, 3.706765340864674*^9}, {3.706765408139316*^9, 
  3.706765408353827*^9}},ExpressionUUID->"4ecae5e0-714b-4219-b3aa-\
240dae04fd49"],

Cell[BoxData[
 RowBox[{"deltad16qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
  3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, {
  3.7067649377248173`*^9, 3.706764937844592*^9}, {3.7067653431844053`*^9, 
  3.706765343392433*^9}, {3.70676540992194*^9, 
  3.706765410081841*^9}},ExpressionUUID->"9b046b80-c830-46eb-9e5a-\
777411b38f1a"],

Cell[BoxData[
 RowBox[{"\[Beta]HBd16", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765608820352*^9, 3.706765618401698*^9}, {
  3.70676568607414*^9, 
  3.706765686496882*^9}},ExpressionUUID->"c26e0f68-d887-466c-964e-\
a68db334512c"],

Cell[BoxData[
 RowBox[{"LECd18", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996672314053`*^9, 3.7066996681179523`*^9}, 
   3.706765416193822*^9},ExpressionUUID->"79396662-8ce3-4202-bcdf-\
b5841de82d3d"],

Cell[BoxData[
 RowBox[{"deltad18qTo3", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
  3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
  3.7067648966378727`*^9}, {3.706764935990192*^9, 3.706764936180632*^9}, {
  3.706765340656783*^9, 3.706765340864674*^9}, {3.706765420842669*^9, 
  3.70676542094501*^9}},ExpressionUUID->"a36671d5-e18a-4f67-b4c0-\
727582fe4702"],

Cell[BoxData[
 RowBox[{"deltad18qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
  3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
  3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, {
  3.7067649377248173`*^9, 3.706764937844592*^9}, {3.7067653431844053`*^9, 
  3.706765343392433*^9}, {3.7067654228023453`*^9, 
  3.7067654229294453`*^9}},ExpressionUUID->"a68bad26-03e3-43db-8c81-\
2be8e347c9c4"],

Cell[BoxData[
 RowBox[{"\[Beta]HBd18", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765608820352*^9, 3.706765618401698*^9}, {
  3.7067656901220007`*^9, 
  3.706765690408586*^9}},ExpressionUUID->"c4a2cc51-d731-4f46-a5e1-\
42525824433e"],

Cell["\<\

e_i\
\>", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 3.706699624414081*^9}, {
   3.706699690225257*^9, 3.7066996903278637`*^9}, 
   3.7067001632863483`*^9},ExpressionUUID->"4949850d-faed-4e9c-93b5-\
dd3c4794c19f"],

Cell[BoxData[
 RowBox[{"LECe10", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, 
   3.706765434644354*^9},ExpressionUUID->"f3ad04d2-eef9-4456-8399-\
16be39e35081"],

Cell[BoxData[
 RowBox[{"deltae10qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{
  3.7067657040105877`*^9},ExpressionUUID->"30ba1ee6-f18e-43ce-9f9b-\
272c6462e05e"],

Cell[BoxData[
 RowBox[{"\[Beta]HBe10", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765739229981*^9, 
  3.7067657461072893`*^9}},ExpressionUUID->"e63cae81-41cc-4b1b-9fb9-\
59a146178384"],

Cell[BoxData[
 RowBox[{"LECe11", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699718791758*^9}, 
   3.7067657517480907`*^9},ExpressionUUID->"369455a3-261d-46ef-bd20-\
c592e798fcfc"],

Cell[BoxData[
 RowBox[{"deltae11qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 
   3.706765758554433*^9}},ExpressionUUID->"41da7a98-8aa5-4102-a69b-\
ac4e04b857b6"],

Cell[BoxData[
 RowBox[{"\[Beta]HBe11", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765739229981*^9, 
  3.7067657626099854`*^9}},ExpressionUUID->"7c67d041-ff80-40aa-9dac-\
99e5e0a6f145"],

Cell[BoxData[
 RowBox[{"LECe12", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699721295775*^9}, 
   3.706765765754133*^9},ExpressionUUID->"1a3a9565-bf65-45b8-a32b-\
45b17eb61698"],

Cell[BoxData[
 RowBox[{"deltae12qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 
   3.706765773897933*^9}},ExpressionUUID->"4bf3bc3c-d0da-4ec1-a159-\
6dcbc6b70250"],

Cell[BoxData[
 RowBox[{"\[Beta]HBe12", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765739229981*^9, 
  3.706765778185835*^9}},ExpressionUUID->"3ae1979d-780d-4962-b169-\
0e6fcf1b4da0"],

Cell[BoxData[
 RowBox[{"LECe13", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699724177237*^9, 
   3.706699724271504*^9}, 
   3.706765781906049*^9},ExpressionUUID->"c995c95f-ef53-4371-9b18-\
7b5e57ac3873"],

Cell[BoxData[
 RowBox[{"deltae13qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 
   3.7067657852736177`*^9}},ExpressionUUID->"e65987bf-c5e6-4912-a3e4-\
91c4a6216a9e"],

Cell[BoxData[
 RowBox[{"\[Beta]HBe13", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765739229981*^9, 
  3.706765788881572*^9}},ExpressionUUID->"6c6f3371-e1bd-4bc5-8807-\
5b4211e5c59e"],

Cell[BoxData[
 RowBox[{"LECe14", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699726585073*^9, 
   3.70669972669555*^9}, 
   3.706765792529869*^9},ExpressionUUID->"d4a1d0ef-64d1-45a1-b384-\
976aa973e7df"],

Cell[BoxData[
 RowBox[{"deltae14qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.706765795971032*^9, 
   3.706765796185526*^9}},ExpressionUUID->"a1c8e05a-c762-4bca-a7ac-\
d1de05aad667"],

Cell[BoxData[
 RowBox[{"\[Beta]HBe14", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
  3.7067658004898043`*^9, 
  3.706765800641444*^9}},ExpressionUUID->"c17e2ecf-e94d-4f2b-bdd3-\
992d6ecae600"],

Cell[BoxData[
 RowBox[{"LECe15", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699728777224*^9, 
   3.706699728895534*^9}, 
   3.706765804505669*^9},ExpressionUUID->"6e1bd146-3af2-42cf-aa3e-\
0ecf2f815280"],

Cell[BoxData[
 RowBox[{"deltae15qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.706765808666788*^9, 
   3.706765808817141*^9}},ExpressionUUID->"714c912b-0f42-48b1-b391-\
36166b6acbd9"],

Cell[BoxData[
 RowBox[{"\[Beta]HBe15", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
  3.7067658123696337`*^9, 
  3.706765812497303*^9}},ExpressionUUID->"cab54b17-bbbb-4c69-8659-\
61d7620a79eb"],

Cell[BoxData[
 RowBox[{"LECe16", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.7066997315051203`*^9, 
   3.706699731903474*^9}, 
   3.7067658164252853`*^9},ExpressionUUID->"f6ad000f-334f-48b5-b585-\
dbdc8082a435"],

Cell[BoxData[
 RowBox[{"deltae16qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.7067658211707077`*^9, 
   3.706765821336998*^9}},ExpressionUUID->"c2a1ecdc-c7ad-42eb-bd2c-\
01779ea27164"],

Cell[BoxData[
 RowBox[{"\[Beta]HBe16", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
  3.706765825489048*^9, 
  3.706765825593225*^9}},ExpressionUUID->"779139c2-7720-4f10-8251-\
b005171754bb"],

Cell[BoxData[
 RowBox[{"LECe17", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.7066997341451197`*^9, 
   3.706699734327655*^9}, 
   3.706765829193206*^9},ExpressionUUID->"ef32b534-283d-4ab7-9cce-\
cb149bc7f512"],

Cell[BoxData[
 RowBox[{"deltae17qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.7067658325383787`*^9, 
   3.706765832648786*^9}},ExpressionUUID->"b3b38e05-6f44-44ba-8207-\
f7b7b262dec6"],

Cell[BoxData[
 RowBox[{"\[Beta]HBe17", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
  3.706765836473221*^9, 
  3.706765836576828*^9}},ExpressionUUID->"0c29648f-19be-40a2-804b-\
5b28fe291254"],

Cell[BoxData[
 RowBox[{"LECe18", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699736688773*^9, 
   3.706699736903493*^9}, 
   3.7067658405688887`*^9},ExpressionUUID->"dc914578-8ea4-48a9-86c7-\
b12847c5bc8d"],

Cell[BoxData[
 RowBox[{"deltae18qTo4", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.706765844882036*^9, 
   3.7067658451285543`*^9}},ExpressionUUID->"e2e96c75-efcc-4885-b6bb-\
bde51e690881"],

Cell[BoxData[
 RowBox[{"\[Beta]HBe18", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
  3.706765848520938*^9, 
  3.706765848608685*^9}},ExpressionUUID->"db2cc479-3e44-4fc7-b59a-\
d75a9332c176"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "LECe19"}], "-", "LECe22", "-", "LECe36"}], "/.", 
  "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699757585104*^9, 
  3.706699757999832*^9}, {3.706699941395281*^9, 3.70669997503843*^9}, {
  3.70670003585645*^9, 3.7067000366721983`*^9}, {3.706765852032732*^9, 
  3.706765889274569*^9}, {3.706765988874403*^9, 
  3.706765994441032*^9}},ExpressionUUID->"54d2515f-cfa2-4688-a02e-\
2ad1ce53eed7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "deltae19qTo4"}], "-", "deltae22qTo4", "-", 
     "deltae36qTo4"}], "/.", "\[IndentingNewLine]", 
    "LECsRenormalizationRulesDeltaLess"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.7067658765547037`*^9, {3.706766003258211*^9, 
   3.70676600441677*^9}},ExpressionUUID->"e6aaa437-a5ca-4cb0-98a6-\
f17074ae4004"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "\[Beta]HBe19"}], "-", "\[Beta]HBe22", "-", "\[Beta]HBe36"}], 
  "/.", "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706766014666532*^9, 
  3.706766033522458*^9}},ExpressionUUID->"0550b57b-ce92-4b54-8520-\
f0ce8bb24a4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LECe20", "+", "LECe35"}], "/.", 
   "LECsRenormalizationRulesDeltaLess"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.70669977876103*^9, 
   3.706699779039557*^9}, {3.706699996969852*^9, 3.7067000407358217`*^9}, 
   3.7067660409855957`*^9},ExpressionUUID->"5558639b-8d56-4b9f-a10c-\
1d2ea92f43b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltae20qTo4", "+", "deltae35qTo4"}], "/.", 
    "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaLess"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.7067660524261427`*^9},ExpressionUUID->"cfa6fcca-a93a-4159-aefe-\
b186f98a99cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]HBe20", "+", "\[Beta]HBe35"}], "/.", "\[IndentingNewLine]", 
  "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706766063374545*^9, 
  3.706766073625313*^9}},ExpressionUUID->"60f63e71-dfe1-4d31-9743-\
b93ebab631eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", "LECe21"}], "-", "LECe37"}], "/.", 
   "LECsRenormalizationRulesDeltaLess"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699785056818*^9, 
   3.706699792975381*^9}, {3.706700048152258*^9, 3.706700055983988*^9}, 
   3.70676608239281*^9},ExpressionUUID->"b2535d2e-10b2-4f3d-9262-\
f143bc985ae7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", "deltae21qTo4"}], "-", "deltae37qTo4"}], "/.", 
    "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaLess"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.7067660524261427`*^9, {3.706766092744681*^9, 
   3.706766099215064*^9}},ExpressionUUID->"878c00f0-1fdb-43b8-a027-\
c0b9741be209"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "\[Beta]HBe21"}], "-", "\[Beta]HBe37"}], "/.", 
  "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706766063374545*^9, 3.706766073625313*^9}, {
  3.7067661060629787`*^9, 
  3.706766109558639*^9}},ExpressionUUID->"721bbc61-0ad6-424d-89e8-\
7d39289673c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECe22", "-", 
   RowBox[{"4", "LECe38"}]}], "/.", 
  "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.7066998192002163`*^9, 
  3.706699819646956*^9}, {3.706700062584045*^9, 3.7067000685197353`*^9}, {
  3.706766115799032*^9, 
  3.706766128992599*^9}},ExpressionUUID->"aaf87c45-03c6-4d45-b2e5-\
e4ef054c1ca5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltae22qTo4", "-", 
     RowBox[{"4", " ", "deltae38qTo4"}]}], "/.", 
    "LECsRenormalizationRulesDeltaLess"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7067661267127953`*^9, 
  3.706766136358591*^9}},ExpressionUUID->"10b1aea0-58a1-4984-aa80-\
317d6d7935a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]HBe22", "-", 
     RowBox[{"4", "\[Beta]HBe38"}]}], "/.", "\[IndentingNewLine]", 
    "LECsRenormalizationRulesDeltaLess"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706766063374545*^9, 3.706766073625313*^9}, {
  3.7067661060629787`*^9, 3.706766109558639*^9}, {3.706766284410396*^9, 
  3.706766296977098*^9}},ExpressionUUID->"873d20c6-4d86-4320-b3f0-\
3cfdbb4b4aa4"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalDelta] - ful", "Subsection",
 CellChangeTimes->{{3.706685656203519*^9, 3.706685672893614*^9}, {
  3.706687377748505*^9, 
  3.7066873798506823`*^9}},ExpressionUUID->"7436be60-fbd6-4326-a2c9-\
c42a133efb20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<Cov/RenormalizationRulesDeltaFul.dat\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.706686429167317*^9, 3.706686456262063*^9}, {
  3.706687396661537*^9, 
  3.7066873978907623`*^9}},ExpressionUUID->"156b6cd5-5da7-4906-a1cb-\
271f4565c89e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<Cov/LECsRenormalizationRulesDeltaFul.dat\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.706764565937709*^9, 3.7067645673899918`*^9}, {
  3.7067663379112*^9, 
  3.7067663383359013`*^9}},ExpressionUUID->"0b536457-a46e-4f6f-8793-\
b2d15d638900"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]LECsRedundancy", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LECb3", "->", "0"}], ",", 
     RowBox[{"LECb6", "\[Rule]", "0"}], ",", 
     RowBox[{"LECh64", "\[Rule]", "0"}], ",", 
     RowBox[{"LECh65", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc1Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc2Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc3Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc4Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc11Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc12Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc13Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECh4", "\[Rule]", "0"}], ",", 
     RowBox[{"LECh7", "\[Rule]", "0"}], ",", 
     RowBox[{"LECe38Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECe115Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECe116Delta", "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.706688669434861*^9, 3.7066887113411283`*^9}, {
  3.706689423468878*^9, 
  3.706689441930036*^9}},ExpressionUUID->"73901135-531a-4219-be68-\
a4e8c6b7bdc7"],

Cell[TextData[{
 "To make the notation compact we used ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     RowBox[{
      FractionBox["M", "mNucl"], " ", "and", " ", "b"}], "=", 
     FractionBox["\[CapitalDelta]m", "mNucl"]}]}], TraditionalForm]],
  ExpressionUUID->"28421bf0-0b19-475c-b734-7be58fac1723"],
 ":"
}], "Text",
 CellChangeTimes->{{3.686051133831253*^9, 3.68605121599277*^9}, {
  3.686334230538323*^9, 3.68633425021861*^9}, {3.6863343509870768`*^9, 
  3.686334397076138*^9}, {3.68633443673962*^9, 
  3.6863344574585667`*^9}},ExpressionUUID->"25ca3ccb-e721-4b8c-8ee0-\
f21657738370"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NotationTrafo", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      FractionBox["M", "mNucl"]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox["\[CapitalDelta]m", "mNucl"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6863303510506067`*^9, 3.686330372846711*^9}, {
  3.686334318981357*^9, 
  3.686334328493134*^9}},ExpressionUUID->"23cd2f6a-9951-45d1-83f6-\
2c98ef3319be"],

Cell[CellGroupData[{

Cell["pion mass M", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.706771754816558*^9, 
  3.7067717551585417`*^9}},ExpressionUUID->"f344b527-a062-4ada-b38d-\
7d8bed691cdb"],

Cell["M_0 = M + deltaMpiTo2", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, 
   3.706687078383954*^9, {3.706771733327216*^9, 
   3.706771735684499*^9}},ExpressionUUID->"573c9e78-ea68-4345-ab3b-\
ea8646148b07"],

Cell[BoxData[
 RowBox[{"deltaMpiTo2", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 3.706687053083815*^9}, {
   3.706688227771358*^9, 3.706688229056398*^9}, {3.706690898059514*^9, 
   3.706690904538096*^9}},ExpressionUUID->"4a139741-9e1b-4884-af01-\
d5834f257f17"]
}, Closed]],

Cell[CellGroupData[{

Cell["pion Z-factor Z_pi", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.706687083677628*^9, 
  3.70668708406024*^9}, {3.7066871270040913`*^9, 
  3.7066871296519003`*^9}},ExpressionUUID->"ef6c2a72-1a0e-47d5-9889-\
c7e3a7dee595"],

Cell["Z_pi = 1 + deltaZpi", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, {
  3.706687078383954*^9, 
  3.7066871064216127`*^9}},ExpressionUUID->"4b1f5f60-f23a-4d60-a4a1-\
03762e820964"],

Cell[BoxData[
 RowBox[{"deltaZpi", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 3.706687053083815*^9}, 
   3.706687114758613*^9, {3.706688234784739*^9, 
   3.7066882353525333`*^9}},ExpressionUUID->"e34708f8-d35a-403e-ada4-\
cf8408e8867d"]
}, Closed]],

Cell[CellGroupData[{

Cell["pion decay constant F_pi", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.706687083677628*^9, 
  3.70668708406024*^9}, {3.706687123653182*^9, 
  3.706687140331724*^9}},ExpressionUUID->"d0f910e5-c1db-439e-af03-\
3a7fb6bfca75"],

Cell["F = F_pi + deltaFpi", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, {
  3.706687078383954*^9, 3.7066871064216127`*^9}, {3.706687142531597*^9, 
  3.7066871498675423`*^9}},ExpressionUUID->"de86eb40-87d5-4592-abd5-\
46c7c5b31693"],

Cell[BoxData[
 RowBox[{"deltaFpi", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 3.706687053083815*^9}, 
   3.706687114758613*^9, {3.706687151179791*^9, 3.7066871513876877`*^9}, {
   3.706688240488533*^9, 
   3.706688240968287*^9}},ExpressionUUID->"fcac5eaf-ecb3-4672-991a-\
bd2cccce032a"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon mass m_Nucl", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 
  3.706686486843069*^9}},ExpressionUUID->"b39c3940-31da-47a1-969e-\
fdeb92444095"],

Cell["\<\
m = m_Nucl + deltaMNuclqTo2 + deltaMNuclqTo3 + deltaMNuclqTo4\
\>", "Text",
 CellChangeTimes->{{3.706686536234364*^9, 3.706686550662918*^9}, 
   3.706686637258976*^9},ExpressionUUID->"9cbfd3a4-a760-4905-b4fe-\
faf367be4e85"],

Cell[BoxData[
 RowBox[{"deltaMNuclqTo2", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.706688157506771*^9, 
   3.706688158841033*^9}},ExpressionUUID->"2dea2e68-6532-4310-85c3-\
7c69b2f1f8eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltaMNuclqTo3", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706686563032113*^9, 3.706686575950671*^9}, 
   3.706686844698118*^9, {3.706688161345202*^9, 3.706688161801208*^9}, {
   3.706690926320462*^9, 
   3.706690929520494*^9}},ExpressionUUID->"09d38251-e577-4ec1-82c6-\
aacd7cb83820"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltaMNuclqTo4", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706686564214891*^9, 3.7066865782869453`*^9}, 
   3.7066868469781923`*^9, {3.706688173705098*^9, 3.706688174240937*^9}, {
   3.706690941634202*^9, 
   3.706690956025317*^9}},ExpressionUUID->"4a6f61b6-de44-4cdd-8896-\
fd5d1776556f"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon Z - factor Z_N", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 
  3.70668662883432*^9}},ExpressionUUID->"f5022b2c-72a0-418c-906a-\
daba5945a250"],

Cell["Z = 1 + deltaZNqTo3 + deltaZNqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 
   3.7066869160094347`*^9}},ExpressionUUID->"10fccfa9-59c6-44d3-a4f1-\
ed044bf8248a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltaZNqTo3", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, {
   3.7066882519363194`*^9, 3.706688252416253*^9}, 
   3.706690967729788*^9},ExpressionUUID->"7ce07e81-976c-4f54-9e1e-\
9305b993e774"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltaZNqTo4", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.7066869308192663`*^9}, {
   3.7066882971530333`*^9, 3.706688299319305*^9}, 
   3.7066909721775312`*^9},ExpressionUUID->"4d26fa6d-9123-46dc-9ca0-\
c50d9825b208"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon axial coupling g_A", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 
  3.706687218624878*^9}},ExpressionUUID->"e4810ba4-edea-4407-bbfe-\
a37318c61ef9"],

Cell["g = g_A + deltagAqTo3 + deltagAqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 3.7066869160094347`*^9}, {3.706687214624647*^9, 
   3.706687251895542*^9}},ExpressionUUID->"aaabd9f2-ca2e-4584-b4e7-\
62677eae5a25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltagAqTo3", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, 
   3.7066873152910967`*^9, {3.706688317119377*^9, 3.706688318295274*^9}, 
   3.706690985321453*^9},ExpressionUUID->"c0d3f5ad-2408-4ec8-a411-\
72c764cd3ee2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltagAqTo4", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.7066869308192663`*^9}, {
   3.706687322843463*^9, 3.706687323567192*^9}, {3.706688322935217*^9, 
   3.7066883233510036`*^9}, 
   3.706691012400881*^9},ExpressionUUID->"5506ebab-155e-4e58-b0ad-\
ef3da1d5aff9"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalDelta] mass m_\[CapitalDelta]", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706688341927622*^9, 
  3.706688350270553*^9}},ExpressionUUID->"da0ecb5e-b78b-4faf-ac56-\
4505e014dc89"],

Cell["\<\
m = m_\[CapitalDelta] + deltamDeltaqTo2 + deltamDeltaqTo3 + deltamDeltaqTo4\
\>", "Text",
 CellChangeTimes->{{3.706686536234364*^9, 3.706686550662918*^9}, 
   3.706686637258976*^9, {3.706688365390336*^9, 3.70668837066214*^9}, {
   3.7066885911319942`*^9, 
   3.706688595463911*^9}},ExpressionUUID->"60e12751-1b50-4069-8b8f-\
07e608d27f14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltamDeltaqTo2", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.706688157506771*^9, 3.706688158841033*^9}, 
   3.706688578195014*^9, 
   3.706691018416752*^9},ExpressionUUID->"be0f1825-2df2-4d00-bb57-\
2ff014407858"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltamDeltaqTo3", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706686563032113*^9, 3.706686575950671*^9}, 
   3.706686844698118*^9, {3.706688161345202*^9, 3.706688161801208*^9}, 
   3.7066886028520737`*^9, 
   3.706691019160907*^9},ExpressionUUID->"2f5aca88-6ab5-49b5-8fe5-\
05137915c526"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltamDeltaqTo4", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706686564214891*^9, 3.7066865782869453`*^9}, 
   3.7066868469781923`*^9, {3.706688173705098*^9, 3.706688174240937*^9}, {
   3.7066886081561527`*^9, 3.706688608807867*^9}, 
   3.706691019856628*^9},ExpressionUUID->"742791ee-3284-4ce0-a409-\
70fb819fea51"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalDelta] Z - factor Z_\[CapitalDelta]", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706688973116835*^9, 
  3.7066889828821917`*^9}},ExpressionUUID->"aeac3f3c-f899-4954-9fd5-\
396b24dea4b7"],

Cell["Z_\[CapitalDelta] = 1 + deltaZNqTo3 + deltaZNqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 3.7066869160094347`*^9}, {3.7066890637958937`*^9, 
   3.706689064755794*^9}},ExpressionUUID->"39466de1-90aa-4e3b-bfb4-\
1e2c0db123fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltaZDeltaqTo3", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, {
   3.7066882519363194`*^9, 3.706688252416253*^9}, {3.706689238882826*^9, 
   3.706689239217052*^9}, 
   3.7066910269369087`*^9},ExpressionUUID->"1d41e5b6-410d-49e3-b87d-\
9955f3130c1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltaZDeltaqTo4", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.7066869308192663`*^9}, {
   3.7066882971530333`*^9, 3.706688299319305*^9}, {3.706689252634321*^9, 
   3.706689253247262*^9}, 
   3.706691027920836*^9},ExpressionUUID->"3643ded0-a4c4-4cef-abb3-\
8e3f20c11fd0"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalDelta]-nucleon axial coupling h_A", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 3.706687218624878*^9}, {3.706689452027637*^9, 
  3.7066894608409643`*^9}},ExpressionUUID->"04d77f43-e595-4091-9df9-\
61f5041f90ee"],

Cell["g = g_A + deltagAqTo3 + deltagAqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 3.7066869160094347`*^9}, {3.706687214624647*^9, 
   3.706687251895542*^9}},ExpressionUUID->"95191d3c-6ce3-4ead-a80a-\
f733d8dd0a64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltahAqTo3", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, 
   3.7066873152910967`*^9, {3.706688317119377*^9, 3.706688318295274*^9}, {
   3.706689277251729*^9, 3.706689277624762*^9}, {3.706691032736766*^9, 
   3.70669104527046*^9}},ExpressionUUID->"149859c2-ea5c-4afb-9ff5-\
169db577d766"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltahAqTo4", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.7066869308192663`*^9}, {
  3.706687322843463*^9, 3.706687323567192*^9}, {3.706688322935217*^9, 
  3.7066883233510036`*^9}, {3.7066893198447857`*^9, 3.706689320051189*^9}, {
  3.7066910349287243`*^9, 
  3.706691048198494*^9}},ExpressionUUID->"57c6b813-2cd7-49e3-b78f-\
098b75bb2052"]
}, Closed]],

Cell[CellGroupData[{

Cell["2\[Pi]NN-LECs c_i, d_i, e_i", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 3.706687218624878*^9}, {3.70669877358257*^9, 
  3.7066987741005583`*^9}, {3.706699484316156*^9, 
  3.706699500491849*^9}},ExpressionUUID->"40b1324b-1449-4f03-9b02-\
95c03623573d"],

Cell["c_i", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 
  3.706699615615198*^9}},ExpressionUUID->"2fb630db-91f8-4d8e-aab5-\
e939fc433758"],

Cell[BoxData[
 RowBox[{"LECc1", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, 
   3.706764579678452*^9, {3.706770093481269*^9, 
   3.706770094647736*^9}},ExpressionUUID->"61fa16db-ff24-4625-a756-\
c23e25aace76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac1qTo3", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.706764597883416*^9, 3.706770105204674*^9, {3.706770169322693*^9, 
   3.706770172522088*^9}},ExpressionUUID->"84a61452-e201-4139-abd8-\
b61417d1a9ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac1qTo4", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.7067646184170437`*^9}, 
   3.706770105548696*^9, {3.7067701778569736`*^9, 
   3.706770179888754*^9}},ExpressionUUID->"66b7abe8-cdd4-4430-90e8-\
a31cd798ada2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac1qTo3Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.706764597883416*^9, 3.706770105204674*^9, {3.706770156650076*^9, 
   3.7067701841714287`*^9}},ExpressionUUID->"02f9d284-952c-4566-b85e-\
3cd9c79fd2ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac1qTo4Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.7067646184170437`*^9}, 
   3.706770105548696*^9, {3.7067701595689173`*^9, 
   3.706770187330405*^9}},ExpressionUUID->"efaf07ee-315e-46e7-ac7b-\
73ea5a5dadf3"],

Cell[BoxData[
 RowBox[{"LECc2", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699599321138*^9, 3.706699600454908*^9}, 
   3.7067646068253107`*^9, 
   3.706770105785078*^9},ExpressionUUID->"a489432a-6349-4b86-9078-\
427369cc2b5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac2qTo3", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, 
   3.7067701060633507`*^9, 
   3.706770193410255*^9},ExpressionUUID->"5d410051-1657-48b3-acb6-\
354336b3c189"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac2qTo4", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.7067647918323174`*^9}, 3.706770106292988*^9, 
   3.706770194594511*^9},ExpressionUUID->"a57becd7-ba66-456d-a251-\
778e82e6ad2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac2qTo3Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, 
   3.7067701060633507`*^9, {3.706770193410255*^9, 
   3.7067702089684277`*^9}},ExpressionUUID->"7701180e-584d-4e40-ae36-\
8679be92d605"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac2qTo4Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.7067647918323174`*^9}, 3.706770106292988*^9, {
   3.706770194594511*^9, 
   3.70677021036058*^9}},ExpressionUUID->"1980fdd9-4215-4afa-975c-\
f5b716a90a32"],

Cell[BoxData[
 RowBox[{"LECc3", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7066996023041573`*^9, 3.706699602374826*^9}, 
   3.706764797592742*^9, 
   3.706770106487927*^9},ExpressionUUID->"60bed68d-97e2-4aea-8534-\
9c61cb50c77e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac3qTo3", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
   3.706764802706016*^9, 3.706764802800275*^9}, 3.706770106669003*^9, 
   3.706770261937771*^9},ExpressionUUID->"b61a9671-60e0-4688-b1a6-\
e478e5f0eefd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac3qTo4", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.706764804511817*^9}, 3.706770106853222*^9, 
   3.706770262529337*^9},ExpressionUUID->"68c2069b-6bc4-4548-aa43-\
5628230fbb58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac3qTo3Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
   3.706764802706016*^9, 3.706764802800275*^9}, 3.706770106669003*^9, {
   3.7067702440728273`*^9, 
   3.706770263137371*^9}},ExpressionUUID->"ad140b4f-f274-45fa-a265-\
bf65c8cc0329"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac3qTo4Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.706764804511817*^9}, 3.706770106853222*^9, {
   3.706770245471095*^9, 
   3.7067702637376413`*^9}},ExpressionUUID->"d4f95dcd-0c68-4ee6-a196-\
32a7ba412eb8"],

Cell[BoxData[
 RowBox[{"LECc4", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7066996047124166`*^9, 3.706699604830865*^9}, 
   3.7067648234881*^9, 3.7067701070137568`*^9, {3.706770275897112*^9, 
   3.706770277879944*^9}},ExpressionUUID->"6677f21f-1817-4655-9595-\
4d0171e1351c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac4qTo3", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
   3.706764828673546*^9, 3.70676482884002*^9}, 3.706770107313055*^9, 
   3.706770279415079*^9},ExpressionUUID->"df6ae51c-35dc-46cf-8970-\
96f2f5eaec97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac4qTo4", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
   3.706764830639833*^9}, 3.7067701075688553`*^9, 
   3.706770280192753*^9},ExpressionUUID->"44eb0286-673e-4ea1-8d4f-\
ffb73653eae9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac4qTo3Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
   3.706764828673546*^9, 3.70676482884002*^9}, 3.706770107313055*^9, {
   3.706770279415079*^9, 
   3.706770286263015*^9}},ExpressionUUID->"e0885b71-fe79-4395-ae7f-\
817202ea831f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltac4qTo4Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
   3.706764830639833*^9}, 3.7067701075688553`*^9, {3.706770280192753*^9, 
   3.7067702879030123`*^9}},ExpressionUUID->"b8ace931-6e75-49d9-b277-\
6bfedcfff4cd"],

Cell["\<\

d_i\
\>", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 3.706699624414081*^9}, 
   3.7067001575929813`*^9},ExpressionUUID->"e73fb355-ba9e-4575-be1a-\
f7e71aaaea2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECd1", "+", "LECd2"}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, 
   3.7066873152910967`*^9, 3.706698810031733*^9, {3.7066994453171864`*^9, 
   3.706699457426711*^9}, {3.7067067033169823`*^9, 3.7067067166500263`*^9}, {
   3.706764836855867*^9, 3.706764849264002*^9}, 
   3.70677010770329*^9},ExpressionUUID->"de3698ba-4bd1-4993-beb4-\
7d6d3a22fca5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"deltad1qTo3", "+", "deltad2qTo3"}], "/.", 
     "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
   3.706764844721074*^9, 3.706764868446156*^9}, 3.706770107813652*^9, {
   3.7067703056632643`*^9, 
   3.706770315856839*^9}},ExpressionUUID->"eb011198-1d98-4d46-9b65-\
9d8611cbf7ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"deltad1qTo4", "+", "deltad2qTo4"}], "/.", 
     "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764877040531*^9, 
   3.706764880085576*^9}, 3.706770107950783*^9, 
   3.706770316816346*^9},ExpressionUUID->"4d2ba512-2773-43a8-97e3-\
3d0c246945fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"deltad1qTo3Delta", "+", "deltad2qTo3Delta"}], "/.", 
   "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
   3.706764844721074*^9, 3.706764868446156*^9}, 3.706770107813652*^9, {
   3.7067703056632643`*^9, 
   3.706770351272893*^9}},ExpressionUUID->"3c47db22-4933-47a1-ab35-\
a4a0b0f4b5bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"deltad1qTo4Delta", "+", "deltad2qTo4Delta"}], "/.", 
   "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764877040531*^9, 
   3.706764880085576*^9}, 3.706770107950783*^9, {3.706770316816346*^9, 
   3.706770362314043*^9}},ExpressionUUID->"6cac60b2-3a45-48f8-bdb3-\
ba1e04ab1051"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]HBd1", "+", "\[Beta]HBd2"}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706765501994686*^9, 3.70676551815795*^9}, 
   3.706770108357264*^9},ExpressionUUID->"2c04da7b-1ef0-49dd-b0aa-\
d4e6e91b7223"],

Cell[BoxData[
 RowBox[{"LECd3", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, 
   3.706764887759165*^9, 
   3.7067701085077877`*^9},ExpressionUUID->"e9d1a611-c6a8-47ee-b1e6-\
a67babccbd88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltad3qTo3", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
   3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
   3.7067648966378727`*^9}, 3.706770108636896*^9, {3.706770372630353*^9, 
   3.70677038117826*^9}},ExpressionUUID->"08fae436-b28d-4917-bdf9-\
ffb92e7fbe48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltad3qTo4", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
   3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, 
   3.7067701087537622`*^9, 
   3.706770381785872*^9},ExpressionUUID->"7603d6eb-9204-462e-a5b4-\
f807e61150e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltad3qTo3Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
   3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
   3.7067648966378727`*^9}, 3.706770108636896*^9, {3.706770372630353*^9, 
   3.706770389264035*^9}},ExpressionUUID->"1dda7eab-6165-497b-854d-\
2edb97bbbc3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltad3qTo4Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
   3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, 
   3.7067701087537622`*^9, {3.706770381785872*^9, 
   3.706770390600202*^9}},ExpressionUUID->"8bd10f05-c479-4731-a809-\
65233638ad57"],

Cell[BoxData[
 RowBox[{"\[Beta]HBd3", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706765608820352*^9, 3.706765611241867*^9}, 
   3.7067701088865423`*^9},ExpressionUUID->"ef0c70c9-709b-47e7-925c-\
7275e635e0e7"],

Cell[BoxData[
 RowBox[{"LECd5", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.706699639287816*^9, 3.706699639398346*^9}, 3.706765285010919*^9, 
   3.706770109761013*^9},ExpressionUUID->"e4f48adb-c627-46a0-a6e5-\
7646d3530628"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltad5qTo3", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
   3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
   3.7067648966378727`*^9}, {3.706764935990192*^9, 3.706764936180632*^9}, {
   3.706765294818427*^9, 3.706765294961133*^9}, 3.706770109918365*^9, {
   3.706770421757963*^9, 
   3.706770426129664*^9}},ExpressionUUID->"39138883-9e8e-469a-b72b-\
b15a57896cac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltad5qTo4", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
   3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, {
   3.7067649377248173`*^9, 3.706764937844592*^9}, {3.706765297329329*^9, 
   3.706765297432897*^9}, 3.7067701101591167`*^9, 
   3.706770426713159*^9},ExpressionUUID->"58fddf10-3124-425f-a4b6-\
6016636a7d4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltad5qTo3Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764597883416*^9, 3.7067646138090677`*^9}, {
   3.706764828673546*^9, 3.70676482884002*^9}, {3.7067648962296343`*^9, 
   3.7067648966378727`*^9}, {3.706764935990192*^9, 3.706764936180632*^9}, {
   3.706765294818427*^9, 3.706765294961133*^9}, 3.706770109918365*^9, {
   3.706770421757963*^9, 
   3.7067704307275887`*^9}},ExpressionUUID->"051305a3-3e5c-4773-8bc0-\
a3d5a4d8a82e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltad5qTo4Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706764603554606*^9, 3.706764603641368*^9}, {
   3.706764791618187*^9, 3.7067647918323174`*^9}, {3.706764830520122*^9, 
   3.706764830639833*^9}, {3.706764898701755*^9, 3.706764899013667*^9}, {
   3.7067649377248173`*^9, 3.706764937844592*^9}, {3.706765297329329*^9, 
   3.706765297432897*^9}, 3.7067701101591167`*^9, {3.706770426713159*^9, 
   3.706770432079108*^9}},ExpressionUUID->"8d4d8b2d-7e42-422c-8c87-\
10c45e69ef74"],

Cell[BoxData[
 RowBox[{"\[Beta]HBd5", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706765608820352*^9, 3.706765618401698*^9}, 
   3.706770110319078*^9},ExpressionUUID->"f0a78de4-744d-4e27-8cc5-\
ebe53ae7928c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECd14", "-", "LECd15"}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.70669965627168*^9, 3.7066996564622803`*^9}, {3.706765348000553*^9, 
   3.706765350896414*^9}, 
   3.7067701143730783`*^9},ExpressionUUID->"27a82537-3c7f-4c86-be8a-\
c1ccb514baf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"deltad14qTo3", "-", "deltad15qTo3"}], "/.", 
     "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.706699659487954*^9, 3.7066996610060596`*^9}, {3.706765370213344*^9, 
   3.7067653834747877`*^9}, 3.706770115869101*^9, 
   3.706770500815867*^9},ExpressionUUID->"293aa1cf-4af6-46e8-ada4-\
f9e354d6fdd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"deltad14qTo4", "-", "deltad15qTo4"}], "/.", 
     "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.706699659487954*^9, 3.7066996610060596`*^9}, {3.706765370213344*^9, 
   3.7067653914741087`*^9}, 3.706770116036442*^9, 
   3.706770502832073*^9},ExpressionUUID->"6ebf01be-6ed9-4afd-a97b-\
795dab7f702b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"deltad14qTo3Delta", "-", "deltad15qTo3Delta"}], "/.", 
   "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.706699659487954*^9, 3.7066996610060596`*^9}, {3.706765370213344*^9, 
   3.7067653834747877`*^9}, 3.706770115869101*^9, {3.706770500815867*^9, 
   3.706770524685945*^9}},ExpressionUUID->"3d9f0bb3-d3a8-44c4-8ea4-\
79cc3782af94"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"deltad14qTo4Delta", "-", "deltad15qTo4Delta"}], "/.", 
   "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.706699659487954*^9, 3.7066996610060596`*^9}, {3.706765370213344*^9, 
   3.7067653914741087`*^9}, 3.706770116036442*^9, {3.706770502832073*^9, 
   3.706770529421124*^9}},ExpressionUUID->"41cfcf27-2e96-448a-92c7-\
f8e7909c98f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]HBd14", "-", "\[Beta]HBd15"}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706765608820352*^9, 3.706765618401698*^9}, {
   3.7067656724182796`*^9, 3.7067656794006777`*^9}, 
   3.70677011635662*^9},ExpressionUUID->"1377e6ed-7fa6-4619-bb2a-\
5da000805410"],

Cell["\<\

e_i\
\>", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 3.706699624414081*^9}, {
   3.706699690225257*^9, 3.7066996903278637`*^9}, 
   3.7067001632863483`*^9},ExpressionUUID->"fcd1a5ab-ecfc-470f-a08c-\
402cee556450"],

Cell[BoxData[
 RowBox[{"LECe14", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699726585073*^9, 
   3.70669972669555*^9}, 3.706765792529869*^9, 
   3.7067701203345327`*^9},ExpressionUUID->"05f37d48-d6fa-4020-8cf5-\
66cf4a40d21e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltae14qTo4", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.706765795971032*^9, 3.706765796185526*^9}, 3.706770120502037*^9, {
   3.7067705882533817`*^9, 
   3.70677059427604*^9}},ExpressionUUID->"8f1bf6bc-ef74-4c94-8b62-\
c7a2e5f895c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltae14qTo4Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.706765795971032*^9, 3.706765796185526*^9}, 3.706770120502037*^9, {
   3.7067705882533817`*^9, 
   3.706770604996532*^9}},ExpressionUUID->"a69d571d-4f91-42ec-b67a-\
587da7739289"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]HBe14", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
   3.7067658004898043`*^9, 3.706765800641444*^9}, 3.706770120639246*^9, 
   3.706770631188716*^9},ExpressionUUID->"efd5d07d-24f1-4db5-b6ee-\
793cd4a7b1e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]eDelta14", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
    "NotationTrafo"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7067706220500526`*^9, 
  3.7067706402099247`*^9}},ExpressionUUID->"d912a39f-31d1-47e5-be0f-\
83e43564702d"],

Cell[BoxData[
 RowBox[{"LECe15", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699728777224*^9, 
   3.706699728895534*^9}, 3.706765804505669*^9, 
   3.706770120803648*^9},ExpressionUUID->"682e50a6-26f6-451e-a088-\
d009d5bfd128"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltae15qTo4", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.706765808666788*^9, 3.706765808817141*^9}, 3.70677012100047*^9, 
   3.7067706465376463`*^9},ExpressionUUID->"f33cd3ff-9f10-402c-8625-\
bbd72dd43bbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltae15qTo4Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.706765808666788*^9, 3.706765808817141*^9}, 3.70677012100047*^9, {
   3.7067706465376463`*^9, 
   3.706770671585404*^9}},ExpressionUUID->"6f1f2ead-a833-48a6-96ac-\
b2cd9dbc4070"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]HBe15", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
   3.7067658123696337`*^9, 3.706765812497303*^9}, 3.70677012371493*^9, 
   3.706770650155429*^9},ExpressionUUID->"7d55c83e-85f4-4d37-afa8-\
7aa89edbfc01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]eDelta15", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
   3.7067658123696337`*^9, 3.706765812497303*^9}, 3.70677012371493*^9, {
   3.706770650155429*^9, 
   3.7067706588906527`*^9}},ExpressionUUID->"a7d42d11-c0b4-42e1-a7eb-\
e33f8ce4c408"],

Cell[BoxData[
 RowBox[{"LECe16", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.7066997315051203`*^9, 
   3.706699731903474*^9}, 3.7067658164252853`*^9, 
   3.7067701237821302`*^9},ExpressionUUID->"3b9f7333-7630-4d85-92f2-\
6b3d5c6dbbb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltae16qTo4", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.7067658211707077`*^9, 3.706765821336998*^9}, 3.706770123906682*^9, {
   3.706770685856729*^9, 
   3.706770689713666*^9}},ExpressionUUID->"0446a57c-6dd1-4e0a-a46f-\
7a893b7882cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltae16qTo4Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.7067658211707077`*^9, 3.706765821336998*^9}, 3.706770123906682*^9, {
   3.706770685856729*^9, 
   3.706770698552704*^9}},ExpressionUUID->"8d23720d-5f24-42d0-a9c5-\
0b39d8b897f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]HBe16", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
   3.706765825489048*^9, 3.706765825593225*^9}, 3.7067701240963383`*^9, 
   3.706770716083013*^9},ExpressionUUID->"1cc6402b-0a59-43e2-8a5c-\
9e573cf38ac1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]eDelta16", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
   3.706765825489048*^9, 3.706765825593225*^9}, 3.7067701240963383`*^9, {
   3.706770706489793*^9, 
   3.706770716770665*^9}},ExpressionUUID->"4a7d4339-5427-41a7-acf0-\
79e4b9f71c7d"],

Cell[BoxData[
 RowBox[{"LECe17", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.7066997341451197`*^9, 
   3.706699734327655*^9}, 3.706765829193206*^9, 
   3.706770124253338*^9},ExpressionUUID->"652113df-c413-4291-be26-\
77323dd91e80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltae17qTo4", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.7067658325383787`*^9, 3.706765832648786*^9}, 3.706770124404318*^9, 
   3.706770727490466*^9},ExpressionUUID->"5f7dbd76-cf06-4d01-9c0e-\
be9f1564c5fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltae17qTo4Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.7067658325383787`*^9, 3.706765832648786*^9}, 3.706770124404318*^9, {
   3.706770727490466*^9, 
   3.7067707405362377`*^9}},ExpressionUUID->"0b059551-8905-4188-a3f9-\
d065275d802f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]HBe17", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
   3.706765836473221*^9, 3.706765836576828*^9}, 3.70677012457334*^9, 
   3.706770728609947*^9},ExpressionUUID->"eea31992-8c90-43ad-acb9-\
fc0a519b22bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]eDelta17", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
    "NotationTrafo"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
   3.706765836473221*^9, 3.706765836576828*^9}, 3.70677012457334*^9, {
   3.706770728609947*^9, 
   3.7067707565357018`*^9}},ExpressionUUID->"add82085-4575-4ff0-bd59-\
7424f0466100"],

Cell[BoxData[
 RowBox[{"LECe18", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699736688773*^9, 
   3.706699736903493*^9}, 3.7067658405688887`*^9, 
   3.706770126700818*^9},ExpressionUUID->"7adf34b1-b51e-433d-8952-\
ed70e17313fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltae18qTo4", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.706765844882036*^9, 3.7067658451285543`*^9}, 3.706770126760604*^9, {
   3.706770769359664*^9, 
   3.706770772655792*^9}},ExpressionUUID->"87c0d5bb-b6cf-4828-b65b-\
e0d8184193bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltae18qTo4Delta", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
   "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067657040105877`*^9, {3.706765758398814*^9, 3.706765758554433*^9}, {
   3.706765844882036*^9, 3.7067658451285543`*^9}, 3.706770126760604*^9, {
   3.706770769359664*^9, 
   3.706770778463208*^9}},ExpressionUUID->"e53d8580-a5ff-4808-9c0a-\
e1a64212f60d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]HBe18", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
   3.706765848520938*^9, 3.706765848608685*^9}, 3.706770126907699*^9, 
   3.706770788625725*^9},ExpressionUUID->"0bd18207-4afa-4164-834a-\
83eed6d85fff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]eDelta18", "/.", "LECsRenormalizationRulesDeltaFul"}], "//.",
    "NotationTrafo"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706765739229981*^9, 3.7067657626099854`*^9}, {
   3.706765848520938*^9, 3.706765848608685*^9}, 3.706770126907699*^9, {
   3.706770788625725*^9, 
   3.706770800175016*^9}},ExpressionUUID->"e6441799-4973-474f-8ca0-\
ed333dabd7eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "LECe19"}], "-", "LECe22", "-", "LECe36"}], "/.", 
  "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699757585104*^9, 
   3.706699757999832*^9}, {3.706699941395281*^9, 3.70669997503843*^9}, {
   3.70670003585645*^9, 3.7067000366721983`*^9}, {3.706765852032732*^9, 
   3.706765889274569*^9}, {3.706765988874403*^9, 3.706765994441032*^9}, 
   3.706770128998939*^9},ExpressionUUID->"5fc35538-0996-4a5b-8173-\
a7e22c4ccdb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "deltae19qTo4"}], "-", "deltae22qTo4", "-", 
    "deltae36qTo4"}], "/.", "\[IndentingNewLine]", 
   "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067658765547037`*^9, {3.706766003258211*^9, 3.70676600441677*^9}, 
   3.706770129068426*^9, {3.706770810456313*^9, 
   3.7067708138789673`*^9}},ExpressionUUID->"c301baa0-5c31-4ed7-8bf0-\
d13d6a987f38"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "deltae19qTo4Delta"}], "-", "deltae22qTo4Delta", "-", 
    "deltae36qTo4Delta"}], "/.", "\[IndentingNewLine]", 
   "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067658765547037`*^9, {3.706766003258211*^9, 3.70676600441677*^9}, 
   3.706770129068426*^9, {3.706770810456313*^9, 
   3.70677082649496*^9}},ExpressionUUID->"a031a82a-ef9a-491a-9962-\
ebf197706c1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", "\[Beta]HBe19"}], "-", "\[Beta]HBe22", "-", "\[Beta]HBe36"}],
    "/.", "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706766014666532*^9, 3.706766033522458*^9}, 
   3.706770129176078*^9, {3.706770860151732*^9, 
   3.7067708613188562`*^9}},ExpressionUUID->"6b30680b-7c6e-4fbe-a97d-\
efdd26d9c15f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", "\[Beta]eDelta19"}], "-", "\[Beta]eDelta22", "-", 
     "\[Beta]eDelta36"}], "//.", "\[IndentingNewLine]", 
    "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706766014666532*^9, 3.706766033522458*^9}, 
   3.706770129176078*^9, {3.706770860151732*^9, 3.7067708785098877`*^9}, 
   3.706770964348372*^9},ExpressionUUID->"f8d5ff4e-6e2d-4483-b03c-\
75e090b331d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECe20", "+", "LECe35"}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.70669977876103*^9, 
   3.706699779039557*^9}, {3.706699996969852*^9, 3.7067000407358217`*^9}, 
   3.7067660409855957`*^9, 3.706770129377376*^9, 
   3.7067709769212837`*^9},ExpressionUUID->"dee5d786-2954-4b64-aad3-\
92513924e2a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"deltae20qTo4", "+", "deltae35qTo4"}], "/.", 
     "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//.", 
    "NotationTrafo"}], "//", "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{3.7067660524261427`*^9, 3.7067701295103493`*^9, 
  3.7067709860195827`*^9},ExpressionUUID->"2da6b252-1573-4e99-b35b-\
93d0ef74e39d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"deltae20qTo4Delta", "+", "deltae35qTo4Delta"}], "/.", 
   "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067660524261427`*^9, 3.7067701295103493`*^9, {3.7067709860195827`*^9, 
   3.706771004441101*^9}},ExpressionUUID->"8ed82a3b-8667-4a2a-8580-\
a43c949fbac3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]HBe20", "+", "\[Beta]HBe35"}], "/.", 
    "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//.", 
   "NotationTrafo"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706766063374545*^9, 3.706766073625313*^9}, 
   3.706770131584903*^9, {3.706771009794146*^9, 
   3.706771037840621*^9}},ExpressionUUID->"c42495c1-6979-4e73-80fd-\
1d0456bc3353"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]eDelta20", "+", "\[Beta]eDelta35"}], "/.", 
    "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//.", 
   "NotationTrafo"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706766063374545*^9, 3.706766073625313*^9}, 
   3.706770131584903*^9, {3.706771009794146*^9, 
   3.70677102900037*^9}},ExpressionUUID->"597e9c48-dd0a-45fa-9766-\
46574fdb8d9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "LECe21"}], "-", "LECe37"}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699785056818*^9, 
   3.706699792975381*^9}, {3.706700048152258*^9, 3.706700055983988*^9}, 
   3.70676608239281*^9, 3.7067701316508293`*^9, 
   3.70677104713759*^9},ExpressionUUID->"700c32aa-94b7-4ef5-a37a-\
3ff67c2f85d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"2", "deltae21qTo4"}], "-", "deltae37qTo4"}], "/.", 
     "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//.", 
    "NotationTrafo"}], "//", "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.7067660524261427`*^9, {3.706766092744681*^9, 3.706766099215064*^9}, 
   3.706770131774702*^9, 
   3.7067710644977303`*^9},ExpressionUUID->"62b9abb5-af83-4de3-80c1-\
97bd3c056b4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", "deltae21qTo4Delta"}], "-", "deltae37qTo4Delta"}], "/.", 
   "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{
  3.7067660524261427`*^9, {3.706766092744681*^9, 3.706766099215064*^9}, 
   3.706770131774702*^9, {3.7067710644977303`*^9, 
   3.706771088887849*^9}},ExpressionUUID->"a8a3a641-b56f-4d32-ad6f-\
82455123ece3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", "\[Beta]HBe21"}], "-", "\[Beta]HBe37"}], "/.", 
   "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//.", 
  "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.706766063374545*^9, 3.706766073625313*^9}, {
   3.7067661060629787`*^9, 3.706766109558639*^9}, 3.7067701319615498`*^9, 
   3.706771068593458*^9},ExpressionUUID->"1a73c2c2-db07-4d5d-a631-\
17653e4456ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", "\[Beta]eDelta21"}], "-", "\[Beta]eDelta37"}], "/.", 
    "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//.", 
   "NotationTrafo"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706766063374545*^9, 3.706766073625313*^9}, {
   3.7067661060629787`*^9, 3.706766109558639*^9}, 3.7067701319615498`*^9, 
   3.706771068593458*^9, {3.706771100040758*^9, 
   3.7067711080474052`*^9}},ExpressionUUID->"d55ab977-f42f-4307-beee-\
634783e03622"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECe22", "-", 
   RowBox[{"4", "LECe38"}]}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.7066998192002163`*^9, 
   3.706699819646956*^9}, {3.706700062584045*^9, 3.7067000685197353`*^9}, {
   3.706766115799032*^9, 3.706766128992599*^9}, 
   3.7067701344708652`*^9},ExpressionUUID->"62f69b50-2b00-4385-8a48-\
78513949aa64"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"deltae22qTo4", "-", 
      RowBox[{"4", " ", "deltae38qTo4"}]}], "/.", 
     "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7067661267127953`*^9, 3.706766136358591*^9}, 
   3.706770135352195*^9, {3.706771128656725*^9, 
   3.706771142215135*^9}},ExpressionUUID->"0fd7ba54-6f6a-4d4a-84d3-\
b3ce129e5962"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"deltae22qTo4Delta", "-", 
    RowBox[{"4", " ", "deltae38qTo4Delta"}]}], "/.", 
   "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}]], "Input",
 CellChangeTimes->{{3.7067661267127953`*^9, 3.706766136358591*^9}, 
   3.706770135352195*^9, {3.706771128656725*^9, 
   3.706771158310487*^9}},ExpressionUUID->"c919cec6-563c-4196-bfbc-\
a6a974b7b764"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]HBe22", "-", 
      RowBox[{"4", "\[Beta]HBe38"}]}], "/.", "\[IndentingNewLine]", 
     "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706766063374545*^9, 3.706766073625313*^9}, {
   3.7067661060629787`*^9, 3.706766109558639*^9}, {3.706766284410396*^9, 
   3.706766296977098*^9}, 3.7067701364406443`*^9, 
   3.7067711754719553`*^9},ExpressionUUID->"221e6dc2-3a1d-4015-8644-\
64daba381ac1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]eDelta22", "-", 
      RowBox[{"4", "\[Beta]eDelta38"}]}], "/.", "\[IndentingNewLine]", 
     "LECsRenormalizationRulesDeltaFul"}], "//.", "NotationTrafo"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706766063374545*^9, 3.706766073625313*^9}, {
   3.7067661060629787`*^9, 3.706766109558639*^9}, {3.706766284410396*^9, 
   3.706766296977098*^9}, 3.7067701364406443`*^9, {3.7067711652537947`*^9, 
   3.7067711761764917`*^9}},ExpressionUUID->"3e03b5dc-dbd5-41db-818c-\
30d186f24fb4"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["d=4 Expansion Rules", "Subsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 3.706687218624878*^9}, {3.70669877358257*^9, 
  3.7066987741005583`*^9}, {3.706699484316156*^9, 3.706699500491849*^9}, {
  3.706769496775647*^9, 
  3.706769504146899*^9}},ExpressionUUID->"86f7dc21-44fb-458f-972e-\
9747931e0972"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]BarTo\[Lambda]BarfRule", "=", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]Bar", ":>", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
       FractionBox["1", 
        RowBox[{"d", "-", "4"}]]}], "+", "\[Lambda]Barf"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.436882744449225*^9, 3.436882805411473*^9}, 
   3.4368829347446*^9},ExpressionUUID->"abdee2fc-e015-40b6-977d-0c11c2b174ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]BarfTo\[Lambda]BarRule", "=", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]Barf", ":>", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], "2"]]}], 
       FractionBox["1", 
        RowBox[{"d", "-", "4"}]]}], "+", "\[Lambda]Bar"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.436882811823013*^9, 3.436882841765737*^9}, 
   3.436882937467646*^9},ExpressionUUID->"4030b313-d564-4ef1-b265-\
771a342ab48d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d4Expansion", "[", "xxx_", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"xxx", "/.", 
           RowBox[{
            RowBox[{"A0", "[", 
             SuperscriptBox["mNucl_", "2"], "]"}], ":>", 
            RowBox[{
             RowBox[{"A0", "[", 
              SuperscriptBox["mNucl", "2"], "]"}], "-", 
             RowBox[{"2", "*", "16", "*", 
              RowBox[{"\[Pi]", "^", "2"}], "\[Lambda]Bar", " ", 
              RowBox[{"mNucl", "^", "2"}]}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"B0i", "[", "a__", "]"}], ":>", 
           RowBox[{
            RowBox[{"B0i", "[", "a", "]"}], "-", 
            RowBox[{"2", "*", "16", "*", 
             RowBox[{"\[Pi]", "^", "2"}], "\[Lambda]Bar"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"C0i", "[", 
           RowBox[{"cc0", ",", 
            SuperscriptBox["mNucl", "2"], ",", "0", ",", 
            SuperscriptBox["\[CapitalDelta]m", "2"], ",", "0", ",", 
            SuperscriptBox["mNucl", "2"], ",", 
            SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "->", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["mNucl", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], "-", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalDelta]m", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]Bar"}], "+", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["mNucl", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], "+", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalDelta]m", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], ")"}]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mNucl", "2"], "-", 
                 SuperscriptBox["\[CapitalDelta]m", "2"]}], ")"}]}], ")"}]}], 
            ")"}]}]}]}], "/.", "\[Lambda]BarTo\[Lambda]BarfRule"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "4", ",", "0"}], "}"}]}], "]"}], "/.", 
     "\[Lambda]BarfTo\[Lambda]BarRule"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]Bar", ",", 
      RowBox[{"A0", "[", "_", "]"}], ",", 
      RowBox[{"B0i", "[", "__", "]"}], ",", 
      RowBox[{"C0i", "[", "__", "]"}], ",", 
      RowBox[{"Log", "[", "__", "]"}], ",", "hA", ",", "gA", ",", "g1", ",", 
      "c1rBar", ",", "c2rBar", ",", "c3rBar", ",", "c4rBar", ",", "LECb3", 
      ",", "LECb4", ",", "LECb5", ",", "LECb6", ",", "LECc1Delta", ",", 
      "LECc2Delta", ",", "LECc3Delta", ",", "LECc4Delta", ",", "LECc11Delta", 
      ",", "LECc12Delta", ",", "LECc13Delta"}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.706771313908062*^9, 
  3.706771369101762*^9}},ExpressionUUID->"73aff295-9a4f-41a9-af2b-\
e80013c5391c"],

Cell[BoxData[
 RowBox[{"temp", "=", 
  RowBox[{
   RowBox[{"deltamDeltaqTo3", "//.", "RenormalizationRulesDeltaFul"}], "//.", 
   "NotationTrafo"}]}]], "Input",
 CellChangeTimes->{{3.7067714088596077`*^9, 3.706771426270915*^9}, {
  3.706771553181941*^9, 
  3.70677155739299*^9}},ExpressionUUID->"2fa36db1-58d9-404b-9511-\
ea9d51c9bf63"],

Cell[BoxData[
 RowBox[{"d4Expansion", "[", "temp", "]"}]], "Input",
 CellChangeTimes->{{3.706771399600209*^9, 3.706771431013178*^9}, {
  3.706771561656846*^9, 
  3.706771562065021*^9}},ExpressionUUID->"b9031a87-7807-4739-903a-\
14b35db642de"],

Cell["\<\
Note that in the expression above, after performing the d=4 expansion, the \
loop functions A0, B0 and C0 are considered UV finite. The UV - divergent \
piece \[Lambda]Bar is shown explicitly instead.\
\>", "Text",
 CellChangeTimes->{{3.7067715917002583`*^9, 3.706771689434031*^9}, {
  3.706771832327703*^9, 
  3.706771853442231*^9}},ExpressionUUID->"d66f3a53-fbe0-44ff-9efc-\
7d13551b25c9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical implementation in LT", "Subsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 3.706687218624878*^9}, {3.70669877358257*^9, 
  3.7066987741005583`*^9}, {3.706699484316156*^9, 3.706699500491849*^9}, {
  3.706769496775647*^9, 3.706769504146899*^9}, {3.7067732942857647`*^9, 
  3.706773308949177*^9}},ExpressionUUID->"06fb81fa-dc81-4778-a159-\
1f22616b509e"],

Cell["\<\
Numerical evaluation of the loop functions can be done with the LoopTools \
package\
\>", "Text",
 CellChangeTimes->{{3.686050930798543*^9, 3.686050948480568*^9}, 
   3.686050989603194*^9},ExpressionUUID->"aa753283-2423-405c-b975-\
ce09c837ee88"],

Cell[BoxData[
 RowBox[{"Install", "[", "\"\<your_path/bin/LoopTools\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.651204814071073*^9, 3.6512048153064127`*^9}, {
   3.651204848248089*^9, 3.6512048519328127`*^9}, {3.6512049429613934`*^9, 
   3.651204969372386*^9}, 3.652760020934925*^9, 3.652763037924999*^9, 
   3.653766810814568*^9, 3.6539124018582573`*^9, 3.65427756927076*^9, 
   3.654298650660734*^9, 3.654367082194084*^9, 3.654439791503972*^9, 
   3.654471808235385*^9, 3.654516469839942*^9, 3.655826533567914*^9, 
   3.6561676919573793`*^9, 3.657117679506674*^9, 3.6573792175641212`*^9, 
   3.661410137261861*^9, 3.661661411627248*^9, 3.66177803995573*^9, 
   3.662101752914976*^9, 3.6621175750328703`*^9, 3.6628743980223227`*^9, 
   3.6628771571812*^9, {3.663998965224162*^9, 3.663998966558872*^9}, {
   3.6860509710260077`*^9, 
   3.6860509754160967`*^9}},ExpressionUUID->"fa1eb6a8-b820-491e-bbf5-\
5ba2bbf2a2a5"],

Cell[BoxData[
 RowBox[{"SetDelta", "[", 
  RowBox[{"-", "1.0"}], "]"}]], "Input",
 CellChangeTimes->{{3.651293219670865*^9, 
  3.651293224871542*^9}},ExpressionUUID->"686419d7-492d-4044-a65e-\
27cca42b1efe"],

Cell[BoxData[
 RowBox[{"SetMudim", "[", 
  RowBox[{"0.93827", "^", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.6512932589690647`*^9, 
  3.651293292574472*^9}},ExpressionUUID->"7fd98eec-7837-49d7-91ff-\
a9f1c40dcb6b"],

Cell["\<\
LoopTools has a bug when dealing with loop functions at unphysical points. To \
resolve this issue following rules can be applied\
\>", "Text",
 CellChangeTimes->{{3.686051133831253*^9, 
  3.68605121599277*^9}},ExpressionUUID->"34c245d8-2ee4-4522-8bbb-\
7c4fb3ceaa94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LTBugTrafo", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["mNucl", "2"]}], "]"}], "->", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["mNucl", "2"], ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"], ",", 
        SuperscriptBox["\[CapitalDelta]m", "2"]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["mNucl", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}], ",", 
         RowBox[{"-", 
          SuperscriptBox["\[CapitalDelta]m", "2"]}]}], "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.654870375287574*^9, 3.654870378178132*^9}, {
   3.654871155763421*^9, 3.6548711581148643`*^9}, 3.656253362171731*^9, 
   3.6569427890572357`*^9, {3.656943521069604*^9, 3.6569435528146973`*^9}, {
   3.656943599764353*^9, 3.6569436001222563`*^9}, {3.656943923631421*^9, 
   3.6569439236555653`*^9}, {3.706773324174601*^9, 
   3.706773352661725*^9}},ExpressionUUID->"0382095c-a756-413d-a702-\
4303bc9eeffe"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Heavy Baryon Renormalization", "Section",
 CellChangeTimes->{{3.7066850554518967`*^9, 3.706685067563363*^9}, {
  3.70669619921876*^9, 
  3.706696200617064*^9}},ExpressionUUID->"30e5b1fa-5693-4249-b479-\
fa5ca278bbcf"],

Cell[CellGroupData[{

Cell["\[CapitalDelta] - less ", "Subsection",
 CellChangeTimes->{{3.706685656203519*^9, 
  3.706685672893614*^9}},ExpressionUUID->"a38f5b8f-29fe-4d95-bb5f-\
927a2d828624"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<HB/RenormalizationRulesDeltaLess.dat\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.706686429167317*^9, 3.706686456262063*^9}, {
  3.706696204889186*^9, 
  3.70669620596098*^9}},ExpressionUUID->"0afa66ea-00a4-44e3-9c16-\
19d2c01da9c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<HB/LECsRenormalizationRulesDeltaLess.dat\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.706699438516292*^9, 
  3.706699438835062*^9}},ExpressionUUID->"c4a7921a-b2a3-440c-8d9a-\
ad9e89f62cd4"],

Cell[CellGroupData[{

Cell["pion mass M", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.7067717838053637`*^9, 
  3.706771784078024*^9}},ExpressionUUID->"2138e771-f1a5-47a2-b3e1-\
8d1949a45033"],

Cell["M_0 = M + deltaMpiTo2", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, 
   3.706687078383954*^9, {3.706771787725279*^9, 
   3.7067717895739117`*^9}},ExpressionUUID->"2dc56b0e-a845-45e5-9b37-\
cd85bc38092d"],

Cell[BoxData[
 RowBox[{"deltaMpiTo2", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 
   3.706687053083815*^9}},ExpressionUUID->"e49d1b2d-fd72-4371-a504-\
cbd2374fd672"]
}, Closed]],

Cell[CellGroupData[{

Cell["pion Z-factor Z_pi", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.706687083677628*^9, 
  3.70668708406024*^9}, {3.7066871270040913`*^9, 
  3.7066871296519003`*^9}},ExpressionUUID->"5d3ce562-e2b5-4428-adfa-\
38e33cc3f1ff"],

Cell["Z_pi = 1 + deltaZpi", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, {
  3.706687078383954*^9, 
  3.7066871064216127`*^9}},ExpressionUUID->"4049d600-97e4-49eb-9d5c-\
57acdb01ba8b"],

Cell[BoxData[
 RowBox[{"deltaZpi", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 3.706687053083815*^9}, 
   3.706687114758613*^9},ExpressionUUID->"225c00d1-5bb5-40eb-bd18-\
841efdbcc89b"]
}, Closed]],

Cell[CellGroupData[{

Cell["pion decay constant F_pi", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.706687083677628*^9, 
  3.70668708406024*^9}, {3.706687123653182*^9, 
  3.706687140331724*^9}},ExpressionUUID->"17dd22da-a386-4861-894e-\
3444a82c062b"],

Cell["F = F_pi + deltaFpi", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, {
  3.706687078383954*^9, 3.7066871064216127`*^9}, {3.706687142531597*^9, 
  3.7066871498675423`*^9}},ExpressionUUID->"fbf7b199-63b3-4e61-8b09-\
f79ecd5f8f7f"],

Cell[BoxData[
 RowBox[{"deltaFpi", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 3.706687053083815*^9}, 
   3.706687114758613*^9, {3.706687151179791*^9, 
   3.7066871513876877`*^9}},ExpressionUUID->"15fea1f6-add3-4b88-a0e3-\
0c669467f9ba"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon mass m_Nucl", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 
  3.706686486843069*^9}},ExpressionUUID->"394d5d73-e82e-42ee-996b-\
4615e8d94d8a"],

Cell["\<\
m = m_Nucl + deltaMNuclqTo2 + deltaMNuclqTo3 + deltaMNuclqTo4\
\>", "Text",
 CellChangeTimes->{{3.706686536234364*^9, 3.706686550662918*^9}, 
   3.706686637258976*^9},ExpressionUUID->"a30a3a62-0e88-4a4b-aa90-\
7333ad4052d5"],

Cell[BoxData[
 RowBox[{"deltaMNuclqTo2", "//.", "RenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9},ExpressionUUID->"e82b9662-8291-405c-8163-\
02893545de5a"],

Cell[BoxData[
 RowBox[{"deltaMNuclqTo3", "//.", "RenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706686563032113*^9, 3.706686575950671*^9}, 
   3.706686844698118*^9},ExpressionUUID->"966ce3a2-e846-4b8e-a6d6-\
7b70ad3ed73f"],

Cell[BoxData[
 RowBox[{"deltaMNuclqTo4", "//.", "RenormalizationRulesDeltaLess"}]], "Input",\

 CellChangeTimes->{{3.706686564214891*^9, 3.7066865782869453`*^9}, 
   3.7066868469781923`*^9},ExpressionUUID->"0858d24d-a595-4f7c-9d3e-\
ccde614e50a8"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon Z - factor Z_N", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 
  3.70668662883432*^9}},ExpressionUUID->"aab387f6-5d6f-4528-9d87-\
8f33c8c0cb98"],

Cell["Z = 1 + deltaZNqTo3 + deltaZNqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 
   3.7066869160094347`*^9}},ExpressionUUID->"4b92b7d8-fb2b-4c24-b8af-\
b3d74d1d6f88"],

Cell[BoxData[
 RowBox[{"deltaZNqTo3", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 
  3.706686924725395*^9}},ExpressionUUID->"92c31afb-ee12-4249-9810-\
9b6ff02ab52f"],

Cell[BoxData[
 RowBox[{"deltaZNqTo4", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 
  3.7066869308192663`*^9}},ExpressionUUID->"c2681d0a-3f0d-4e13-85ec-\
ca40fb87eb9e"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon axial coupling g_A", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 
  3.706687218624878*^9}},ExpressionUUID->"b4015a02-a4bf-4f8c-856b-\
11914c4707e1"],

Cell["g = g_A + deltagAqTo3 + deltagAqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 3.7066869160094347`*^9}, {3.706687214624647*^9, 
   3.706687251895542*^9}},ExpressionUUID->"54b16ca9-1c23-4b2b-9bbe-\
971977625789"],

Cell[BoxData[
 RowBox[{"deltagAqTo3", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, 
   3.7066873152910967`*^9},ExpressionUUID->"f15d7fce-25ba-469a-a179-\
3e32c6baa80e"],

Cell[BoxData[
 RowBox[{"deltagAqTo4", "//.", "RenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.7066869308192663`*^9}, {
  3.706687322843463*^9, 
  3.706687323567192*^9}},ExpressionUUID->"7923d55d-f0dd-48ca-a19d-\
d9289cd84021"]
}, Closed]],

Cell[CellGroupData[{

Cell["2\[Pi]NN-LECs c_i, d_i, e_i", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 3.706687218624878*^9}, {3.70669877358257*^9, 
  3.7066987741005583`*^9}, {3.706699484316156*^9, 
  3.706699500491849*^9}},ExpressionUUID->"ca823f87-00b3-40f9-9fb1-\
b3be1393061a"],

Cell["c_i", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 
  3.706699615615198*^9}},ExpressionUUID->"4031650d-2fb3-4528-8e19-\
f44973f1e867"],

Cell[BoxData[
 RowBox[{"LECc1", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70669958203483*^9, 
  3.70669958821727*^9}},ExpressionUUID->"cf6867fc-515f-4d23-867d-\
6b5eee3d8597"],

Cell[BoxData[
 RowBox[{"LECc2", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699599321138*^9, 
  3.706699600454908*^9}},ExpressionUUID->"36b35fdb-b7c5-464c-8889-\
054b3bde1917"],

Cell[BoxData[
 RowBox[{"LECc3", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.7066996023041573`*^9, 
  3.706699602374826*^9}},ExpressionUUID->"ce508eff-3241-488d-8992-\
ebad45d10a2f"],

Cell[BoxData[
 RowBox[{"LECc4", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.7066996047124166`*^9, 
  3.706699604830865*^9}},ExpressionUUID->"37ee0a11-6190-41a0-839d-\
07956d563d0c"],

Cell["\<\

d_i\
\>", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 3.706699624414081*^9}, 
   3.7067001575929813`*^9},ExpressionUUID->"ce276464-0821-47c2-a40c-\
d4673f27806c"],

Cell[BoxData[
 RowBox[{"LECd1", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, 
   3.7066873152910967`*^9, 3.706698810031733*^9, {3.7066994453171864`*^9, 
   3.706699457426711*^9}, {3.7067067033169823`*^9, 
   3.7067067166500263`*^9}},ExpressionUUID->"2959f821-91a1-4734-827b-\
d4604e8c731d"],

Cell[BoxData[
 RowBox[{"LECd2", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 
  3.706699477668632*^9}},ExpressionUUID->"75e5b3b1-3c2e-4374-a5ea-\
ffcf993ce97f"],

Cell[BoxData[
 RowBox[{"LECd3", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 
  3.706699482204314*^9}},ExpressionUUID->"1fe88840-c817-4abe-9b1a-\
f98def3849fe"],

Cell[BoxData[
 RowBox[{"LECd4", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699636407971*^9, 
  3.7066996365423517`*^9}},ExpressionUUID->"9ab77e15-bf9b-488c-9444-\
45dfa2eab313"],

Cell[BoxData[
 RowBox[{"LECd5", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699639287816*^9, 
  3.706699639398346*^9}},ExpressionUUID->"fb6a28e0-1b61-4788-a538-\
e9ec660b1731"],

Cell[BoxData[
 RowBox[{"LECd10", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699642111986*^9, 
  3.706699644494495*^9}},ExpressionUUID->"c611960d-2520-4c9b-b144-\
a1f1fb983947"],

Cell[BoxData[
 RowBox[{"LECd11", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699647127615*^9, 
  3.706699647398244*^9}},ExpressionUUID->"3eab0c0b-acba-49fc-9f0d-\
5a0db3adcea1"],

Cell[BoxData[
 RowBox[{"LECd12", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699649463386*^9, 
  3.7066996495981703`*^9}},ExpressionUUID->"aeec042f-fbe0-4738-9b62-\
ee7757e3b65b"],

Cell[BoxData[
 RowBox[{"LECd13", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996517277517`*^9, 
  3.7066996530780993`*^9}},ExpressionUUID->"d28e5169-ef4e-4801-b96d-\
e57f19503aaa"],

Cell[BoxData[
 RowBox[{"LECd14", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.70669965627168*^9, 
  3.7066996564622803`*^9}},ExpressionUUID->"76c701a2-0027-4d97-8512-\
edee712ed6c4"],

Cell[BoxData[
 RowBox[{"LECd15", "/.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699659487954*^9, 
  3.7066996610060596`*^9}},ExpressionUUID->"544cc80a-3fab-4e9c-9cdc-\
8cff0524b4db"],

Cell[BoxData[
 RowBox[{"LECd16", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996634315577`*^9, 
  3.706699663702095*^9}},ExpressionUUID->"d6e5709c-7587-4949-b177-\
c87749f17ced"],

Cell[BoxData[
 RowBox[{"LECd18", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996672314053`*^9, 
  3.7066996681179523`*^9}},ExpressionUUID->"3e6007da-1b5b-498a-9a32-\
4257fc70dd92"],

Cell["\<\

e_i\
\>", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 3.706699624414081*^9}, {
   3.706699690225257*^9, 3.7066996903278637`*^9}, 
   3.7067001632863483`*^9},ExpressionUUID->"bbbed5fd-368d-4511-a785-\
8a84d03f5304"],

Cell[BoxData[
 RowBox[{"LECe10", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 
  3.706699693264174*^9}},ExpressionUUID->"6678695e-1cd3-4f95-941b-\
dbb42dee4c6b"],

Cell[BoxData[
 RowBox[{"LECe11", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 
  3.706699718791758*^9}},ExpressionUUID->"a1fa907c-22bc-4b5b-9e8b-\
f258e3562048"],

Cell[BoxData[
 RowBox[{"LECe12", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 
  3.706699721295775*^9}},ExpressionUUID->"9c9178f1-7e45-432a-8340-\
d62f33f94ad5"],

Cell[BoxData[
 RowBox[{"LECe13", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699724177237*^9, 
  3.706699724271504*^9}},ExpressionUUID->"450881aa-59ae-4ca3-bcdb-\
70aeacfccdf4"],

Cell[BoxData[
 RowBox[{"LECe14", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699726585073*^9, 
  3.70669972669555*^9}},ExpressionUUID->"0669fd17-1539-448e-89fc-\
d57699600830"],

Cell[BoxData[
 RowBox[{"LECe15", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699728777224*^9, 
  3.706699728895534*^9}},ExpressionUUID->"99d4bbc2-77f2-4f24-a1ab-\
1764f6806d63"],

Cell[BoxData[
 RowBox[{"LECe16", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.7066997315051203`*^9, 
  3.706699731903474*^9}},ExpressionUUID->"8c607652-f604-48a3-8bd3-\
622eca5c255a"],

Cell[BoxData[
 RowBox[{"LECe17", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.7066997341451197`*^9, 
  3.706699734327655*^9}},ExpressionUUID->"edfbe9a7-5ce7-4155-944b-\
8aacfa97f48a"],

Cell[BoxData[
 RowBox[{"LECe18", "//.", "LECsRenormalizationRulesDeltaLess"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699736688773*^9, 
  3.706699736903493*^9}},ExpressionUUID->"47e03a96-35b0-41ae-bf6e-\
197503cf8803"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", "LECe19"}], "-", "LECe22", "-", "LECe36"}], "//.", 
   "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaLess"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699757585104*^9, 
  3.706699757999832*^9}, {3.706699941395281*^9, 3.70669997503843*^9}, {
  3.70670003585645*^9, 
  3.7067000366721983`*^9}},ExpressionUUID->"2ec5d932-ce57-4140-9d1c-\
7b56faf2fcc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LECe20", "+", "LECe35"}], "//.", 
   "LECsRenormalizationRulesDeltaLess"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.70669977876103*^9, 
  3.706699779039557*^9}, {3.706699996969852*^9, 
  3.7067000407358217`*^9}},ExpressionUUID->"ecdbf5b0-4d78-4ea6-af25-\
762cf2345b8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", "LECe21"}], "-", "LECe37"}], "//.", 
   "LECsRenormalizationRulesDeltaLess"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699785056818*^9, 
  3.706699792975381*^9}, {3.706700048152258*^9, 
  3.706700055983988*^9}},ExpressionUUID->"36df07b3-93b4-4732-91dc-\
74200391e5f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LECe22", "-", 
    RowBox[{"4", "LECe38"}]}], "//.", "LECsRenormalizationRulesDeltaLess"}], "//",
   "Expand"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.7066998192002163`*^9, 
  3.706699819646956*^9}, {3.706700062584045*^9, 
  3.7067000685197353`*^9}},ExpressionUUID->"4cc73672-7013-4a8c-ae58-\
b20fcae7283b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", "LECe115"}], "+", 
    RowBox[{"2", "LECe116"}], "+", 
    RowBox[{"16", "LECe38"}]}], "//.", "LECsRenormalizationRulesDeltaLess"}], 
  "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699826560052*^9, 
  3.7066998273107843`*^9}, {3.7067001169044952`*^9, 
  3.706700134774674*^9}},ExpressionUUID->"cb463df4-32cb-47d6-9329-\
63f6961d1b12"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalDelta] - ful", "Subsection",
 CellChangeTimes->{{3.706685656203519*^9, 3.706685672893614*^9}, {
  3.706687377748505*^9, 
  3.7066873798506823`*^9}},ExpressionUUID->"e6d61830-64ef-4936-885a-\
39207d96f0f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<HB/RenormalizationRulesDeltaFul.dat\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.706686429167317*^9, 3.706686456262063*^9}, {
  3.706687396661537*^9, 3.7066873978907623`*^9}, {3.706696211784666*^9, 
  3.706696212816862*^9}},ExpressionUUID->"24c36a73-cac0-4d14-971e-\
d095cee6fd12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<HB/LECsRenormalizationRulesDeltaFul.dat\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.706702672507732*^9, 
  3.706702674634223*^9}},ExpressionUUID->"92ee89c5-7019-4027-a70c-\
1ab58abee38e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]LECsRedundancy", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LECb3", "->", "0"}], ",", 
     RowBox[{"LECb6", "\[Rule]", "0"}], ",", 
     RowBox[{"LECh64", "\[Rule]", "0"}], ",", 
     RowBox[{"LECh65", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc1Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc2Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc3Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc4Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc11Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc12Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECc13Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECh4", "\[Rule]", "0"}], ",", 
     RowBox[{"LECh7", "\[Rule]", "0"}], ",", 
     RowBox[{"LECe38Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECe115Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"LECe116Delta", "\[Rule]", "0"}], ",", 
     RowBox[{"OffShellDeltaz0", "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.706688669434861*^9, 3.7066887113411283`*^9}, {
  3.706689423468878*^9, 3.706689441930036*^9}, {3.706698257933872*^9, 
  3.706698259284719*^9}},ExpressionUUID->"88a0bc94-4962-40b2-979e-\
a31871e1f019"],

Cell[CellGroupData[{

Cell["pion mass M", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.706771794973366*^9, 
  3.706771795269478*^9}},ExpressionUUID->"874b30a0-1d0a-4c49-8b61-\
ef9d611d5d58"],

Cell["M_0 = M + deltaMpiTo2", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, 
   3.706687078383954*^9, {3.7067717979733*^9, 
   3.706771799853746*^9}},ExpressionUUID->"1bc0c30c-239d-45e7-b73a-\
ab2d74b3a41c"],

Cell[BoxData[
 RowBox[{"deltaMpiTo2", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 3.706687053083815*^9}, {
   3.706688227771358*^9, 3.706688229056398*^9}, {3.706690898059514*^9, 
   3.706690904538096*^9}},ExpressionUUID->"f36dd7eb-8792-4c3e-bf6a-\
a8dc94412f00"]
}, Closed]],

Cell[CellGroupData[{

Cell["pion Z-factor Z_pi", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.706687083677628*^9, 
  3.70668708406024*^9}, {3.7066871270040913`*^9, 
  3.7066871296519003`*^9}},ExpressionUUID->"70d3da2c-11a1-487b-b205-\
5bf0581ef50e"],

Cell["Z_pi = 1 + deltaZpi", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, {
  3.706687078383954*^9, 
  3.7066871064216127`*^9}},ExpressionUUID->"92de9a17-4eb2-4acc-bd79-\
0da8bd3ad9a6"],

Cell[BoxData[
 RowBox[{"deltaZpi", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 3.706687053083815*^9}, 
   3.706687114758613*^9, {3.706688234784739*^9, 
   3.7066882353525333`*^9}},ExpressionUUID->"189c7451-1405-460b-9ad9-\
3a04f4cadff9"]
}, Closed]],

Cell[CellGroupData[{

Cell["pion decay constant F_pi", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706686966517881*^9, 3.7066869779466887`*^9}, {3.706687083677628*^9, 
  3.70668708406024*^9}, {3.706687123653182*^9, 
  3.706687140331724*^9}},ExpressionUUID->"138eb46c-0002-430c-9801-\
8af261ce174f"],

Cell["F = F_pi + deltaFpi", "Text",
 CellChangeTimes->{{3.706686983342288*^9, 3.706687008012249*^9}, {
  3.706687078383954*^9, 3.7066871064216127`*^9}, {3.706687142531597*^9, 
  3.7066871498675423`*^9}},ExpressionUUID->"5104757a-0a91-4c7f-b8cc-\
064c365dfd98"],

Cell[BoxData[
 RowBox[{"deltaFpi", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.70668702538243*^9, 3.706687053083815*^9}, 
   3.706687114758613*^9, {3.706687151179791*^9, 3.7066871513876877`*^9}, {
   3.706688240488533*^9, 
   3.706688240968287*^9}},ExpressionUUID->"0cf4c1f9-9f1f-4db1-8fd0-\
81d42db55ec9"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon mass m_Nucl", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 
  3.706686486843069*^9}},ExpressionUUID->"b31b420b-1e0e-47a2-9eb1-\
2fad94464d3a"],

Cell["\<\
m = m_Nucl + deltaMNuclqTo2 + deltaMNuclqTo3 + deltaMNuclqTo4\
\>", "Text",
 CellChangeTimes->{{3.706686536234364*^9, 3.706686550662918*^9}, 
   3.706686637258976*^9},ExpressionUUID->"86a9dcc0-66d3-4f02-be52-\
98757f9868c7"],

Cell[BoxData[
 RowBox[{"deltaMNuclqTo2", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.706688157506771*^9, 
   3.706688158841033*^9}},ExpressionUUID->"6dcab0ce-fa30-489e-afe6-\
272d43ff7e80"],

Cell[BoxData[
 RowBox[{"deltaMNuclqTo3", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706686563032113*^9, 3.706686575950671*^9}, 
   3.706686844698118*^9, {3.706688161345202*^9, 3.706688161801208*^9}, {
   3.706690926320462*^9, 3.706690929520494*^9}, 
   3.706698235270598*^9},ExpressionUUID->"25e7f629-e57b-4069-a1c3-\
ea5286c3d216"],

Cell[BoxData[
 RowBox[{"deltaMNuclqTo4", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706686564214891*^9, 3.7066865782869453`*^9}, 
   3.7066868469781923`*^9, {3.706688173705098*^9, 3.706688174240937*^9}, {
   3.706690941634202*^9, 3.706690956025317*^9}, 
   3.7066982383969584`*^9},ExpressionUUID->"5fce7b5c-165b-4b0a-a47d-\
b0bed072a34e"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon Z - factor Z_N", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 
  3.70668662883432*^9}},ExpressionUUID->"6c0d15dd-dd12-41df-aeee-\
f2d4b02b64c9"],

Cell["Z = 1 + deltaZNqTo3 + deltaZNqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 
   3.7066869160094347`*^9}},ExpressionUUID->"4ece33d5-8c15-47e2-8abc-\
4f53f535b7bb"],

Cell[BoxData[
 RowBox[{"deltaZNqTo3", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, {
   3.7066882519363194`*^9, 3.706688252416253*^9}, 3.706690967729788*^9, 
   3.70669831739916*^9},ExpressionUUID->"8047f92e-1fdc-411e-b286-\
b140a34d47b4"],

Cell[BoxData[
 RowBox[{"deltaZNqTo4", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.7066869308192663`*^9}, {
   3.7066882971530333`*^9, 3.706688299319305*^9}, 3.7066909721775312`*^9, 
   3.706698320149942*^9},ExpressionUUID->"ebc97b29-aa42-41d2-99de-\
8dd8a0032713"]
}, Closed]],

Cell[CellGroupData[{

Cell["nucleon axial coupling g_A", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 
  3.706687218624878*^9}},ExpressionUUID->"cfbf2fff-b919-485e-9c74-\
90ef359e35a3"],

Cell["g = g_A + deltagAqTo3 + deltagAqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 3.7066869160094347`*^9}, {3.706687214624647*^9, 
   3.706687251895542*^9}},ExpressionUUID->"bc77a372-62ec-4a67-b495-\
e704621f726b"],

Cell[BoxData[
 RowBox[{"deltagAqTo3", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, 
   3.7066873152910967`*^9, {3.706688317119377*^9, 3.706688318295274*^9}, 
   3.706690985321453*^9, 
   3.706698334854788*^9},ExpressionUUID->"73add96f-5d54-4336-9594-\
95f120347ed0"],

Cell[BoxData[
 RowBox[{"deltagAqTo4", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.7066869308192663`*^9}, {
   3.706687322843463*^9, 3.706687323567192*^9}, {3.706688322935217*^9, 
   3.7066883233510036`*^9}, 3.706691012400881*^9, 
   3.7066983382224216`*^9},ExpressionUUID->"73348b2f-4766-458e-b95f-\
22eb40e6162f"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalDelta] mass m_\[CapitalDelta]", "Subsubsection",
 CellChangeTimes->{{3.706686470428123*^9, 3.706686486843069*^9}, {
  3.706688341927622*^9, 
  3.706688350270553*^9}},ExpressionUUID->"79500169-66f8-45c6-92cc-\
3d26e9c71815"],

Cell["\<\
m = m_\[CapitalDelta] + deltamDeltaqTo2 + deltamDeltaqTo3 + deltamDeltaqTo4\
\>", "Text",
 CellChangeTimes->{{3.706686536234364*^9, 3.706686550662918*^9}, 
   3.706686637258976*^9, {3.706688365390336*^9, 3.70668837066214*^9}, {
   3.7066885911319942`*^9, 
   3.706688595463911*^9}},ExpressionUUID->"6b143b83-7ad3-4f92-aa2c-\
8f77b280c3ad"],

Cell[BoxData[
 RowBox[{"deltamDeltaqTo2", "//.", "RenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.7066865583669653`*^9, 3.706686573734805*^9}, 
   3.706686842867382*^9, {3.706688157506771*^9, 3.706688158841033*^9}, 
   3.706688578195014*^9, 3.706691018416752*^9, 
   3.7066984829698963`*^9},ExpressionUUID->"bf19901d-503c-4ee4-92c0-\
3a0a039210e6"],

Cell[BoxData[
 RowBox[{"deltamDeltaqTo3", "//.", "RenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.706686563032113*^9, 3.706686575950671*^9}, 
   3.706686844698118*^9, {3.706688161345202*^9, 3.706688161801208*^9}, 
   3.7066886028520737`*^9, 3.706691019160907*^9, 
   3.706698486208317*^9},ExpressionUUID->"6ced47bb-54bf-4599-9537-\
18f9d7f9a678"],

Cell[BoxData[
 RowBox[{"deltamDeltaqTo4", "//.", "RenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.706686564214891*^9, 3.7066865782869453`*^9}, 
   3.7066868469781923`*^9, {3.706688173705098*^9, 3.706688174240937*^9}, {
   3.7066886081561527`*^9, 3.706688608807867*^9}, 3.706691019856628*^9, 
   3.706698489512225*^9},ExpressionUUID->"cd0d42dc-5051-4e70-99ca-\
64cb28be65b9"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalDelta] Z - factor Z_\[CapitalDelta]", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706688973116835*^9, 
  3.7066889828821917`*^9}},ExpressionUUID->"c02bee41-6280-47b9-a4de-\
2992bcc14ccd"],

Cell["Z_\[CapitalDelta] = 1 + deltaZNqTo3 + deltaZNqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 3.7066869160094347`*^9}, {3.7066890637958937`*^9, 
   3.706689064755794*^9}},ExpressionUUID->"8278e0df-2415-4f63-aba9-\
3ef87dec19ec"],

Cell[BoxData[
 RowBox[{"deltaZDeltaqTo3", "//.", "RenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, {
   3.7066882519363194`*^9, 3.706688252416253*^9}, {3.706689238882826*^9, 
   3.706689239217052*^9}, 3.7066910269369087`*^9, 
   3.706698498432057*^9},ExpressionUUID->"171def42-de9a-4d84-97e9-\
55043aa51848"],

Cell[BoxData[
 RowBox[{"deltaZDeltaqTo4", "//.", "RenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.70668692034382*^9, 3.7066869308192663`*^9}, {
   3.7066882971530333`*^9, 3.706688299319305*^9}, {3.706689252634321*^9, 
   3.706689253247262*^9}, 3.706691027920836*^9, 
   3.706698501232086*^9},ExpressionUUID->"512503dc-aee3-4829-a149-\
1d6aa4dbb649"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalDelta]-nucleon axial coupling h_A", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 3.706687218624878*^9}, {3.706689452027637*^9, 
  3.7066894608409643`*^9}},ExpressionUUID->"0c59d9a1-84c4-4cfe-98fe-\
762943a2d613"],

Cell["g = g_A + deltagAqTo3 + deltagAqTo4", "Text",
 CellChangeTimes->{
  3.7066866398226833`*^9, {3.706686676387933*^9, 3.706686691746551*^9}, {
   3.706686904964006*^9, 3.7066869160094347`*^9}, {3.706687214624647*^9, 
   3.706687251895542*^9}},ExpressionUUID->"1060025c-2231-435e-a17e-\
195e720be27b"],

Cell[BoxData[
 RowBox[{"deltahAqTo3", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.706686924725395*^9}, 
   3.7066873152910967`*^9, {3.706688317119377*^9, 3.706688318295274*^9}, {
   3.706689277251729*^9, 3.706689277624762*^9}, {3.706691032736766*^9, 
   3.70669104527046*^9}, 
   3.706698507639907*^9},ExpressionUUID->"17464506-fbee-4fdc-aae8-\
db9f92907cdf"],

Cell[BoxData[
 RowBox[{"deltahAqTo4", "//.", "RenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.70668692034382*^9, 3.7066869308192663`*^9}, {
   3.706687322843463*^9, 3.706687323567192*^9}, {3.706688322935217*^9, 
   3.7066883233510036`*^9}, {3.7066893198447857`*^9, 3.706689320051189*^9}, {
   3.7066910349287243`*^9, 3.706691048198494*^9}, 
   3.706698512335657*^9},ExpressionUUID->"a455886d-2827-4e69-8693-\
8ad504b1da13"]
}, Closed]],

Cell[CellGroupData[{

Cell["2\[Pi]NN-LECs c_i, d_i, e_i", "Subsubsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 3.706687218624878*^9}, {3.70669877358257*^9, 
  3.7066987741005583`*^9}, {3.706699484316156*^9, 
  3.706699500491849*^9}},ExpressionUUID->"b7ba8040-6ba4-4277-9ec0-\
80d8f7906846"],

Cell["\<\

c_i\
\>", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 3.706699624414081*^9}, 
   3.7067001575929813`*^9, {3.7067028178441133`*^9, 3.706702826602623*^9}, {
   3.706706737771641*^9, 
   3.706706738056879*^9}},ExpressionUUID->"24108372-24a5-4656-aba0-\
a0b733032c30"],

Cell[BoxData[
 RowBox[{"LECc1", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706703828260665*^9, 3.7067038293153887`*^9}, 
   3.706704050417121*^9},ExpressionUUID->"bd8a7272-efd0-40ef-861f-\
8814c257378b"],

Cell[BoxData[
 RowBox[{"deltac1qTo3", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, {
  3.706702656153911*^9, 
  3.7067026644896927`*^9}},ExpressionUUID->"57e7d847-532d-41dc-9820-\
6c928bec5521"],

Cell[BoxData[
 RowBox[{"deltac1qTo4", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, {
  3.706702656153911*^9, 
  3.7067026885851803`*^9}},ExpressionUUID->"55add29d-7123-4377-b1f6-\
a53438e274ca"],

Cell[BoxData[
 RowBox[{"LECc2", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706703828260665*^9, 3.7067038293153887`*^9}, 
   3.706704050417121*^9, {3.706704088298389*^9, 
   3.7067040884332952`*^9}},ExpressionUUID->"1bdb700b-11ed-4bc1-934d-\
715025379aac"],

Cell[BoxData[
 RowBox[{"deltac2qTo3", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, {
  3.706702656153911*^9, 3.7067026644896927`*^9}, {3.706702702714615*^9, 
  3.7067027028409767`*^9}},ExpressionUUID->"bdd2ad21-7106-41c2-a8ad-\
c04997198a1b"],

Cell[BoxData[
 RowBox[{"deltac2qTo4", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, {
  3.706702656153911*^9, 
  3.706702723722538*^9}},ExpressionUUID->"28b1c39f-9e32-40c0-aa31-\
eac827d19327"],

Cell[BoxData[
 RowBox[{"LECc3", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706703828260665*^9, 3.7067038293153887`*^9}, 
   3.706704050417121*^9, {3.706704091826852*^9, 
   3.7067040919055157`*^9}},ExpressionUUID->"07993509-49bf-4079-b394-\
dbe823f6c168"],

Cell[BoxData[
 RowBox[{"deltac3qTo3", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, {
  3.706702656153911*^9, 3.7067026644896927`*^9}, {3.706702702714615*^9, 
  3.7067027028409767`*^9}, {3.706702755993636*^9, 
  3.7067027561199713`*^9}},ExpressionUUID->"17a13f9a-8583-4d9d-b15d-\
92f08348fc17"],

Cell[BoxData[
 RowBox[{"deltac3qTo4", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, {
  3.706702656153911*^9, 3.706702723722538*^9}, {3.7067027577041616`*^9, 
  3.706702775227705*^9}},ExpressionUUID->"0c014d80-f0c5-462a-b815-\
b62503169888"],

Cell[BoxData[
 RowBox[{"LECc4", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706703828260665*^9, 3.7067038293153887`*^9}, 
   3.706704050417121*^9, {3.706704094802876*^9, 
   3.706704094913158*^9}},ExpressionUUID->"d7042d66-df8c-4c61-a8b6-\
97af10cc17a1"],

Cell[BoxData[
 RowBox[{"deltac4qTo3", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, {
  3.706702656153911*^9, 3.7067026644896927`*^9}, {3.706702702714615*^9, 
  3.7067027028409767`*^9}, {3.706702755993636*^9, 
  3.7067027819874153`*^9}},ExpressionUUID->"f7a8fb8b-431d-4436-b6cc-\
6e879c28031a"],

Cell[BoxData[
 RowBox[{"deltac4qTo4", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, {
  3.706702656153911*^9, 3.706702723722538*^9}, {3.7067027577041616`*^9, 
  3.706702783035329*^9}},ExpressionUUID->"49b154e0-0546-4ac8-82b5-\
872917f79b6d"],

Cell["\<\

d_i\
\>", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 3.706699624414081*^9}, 
   3.7067001575929813`*^9, {3.706703030288706*^9, 3.706703033240837*^9}, 
   3.706706748035252*^9},ExpressionUUID->"0ce50c2f-8275-40e1-98d9-\
0482adf7131b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECd1", "+", "LECd2"}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706703828260665*^9, 3.7067038293153887`*^9}, 
   3.706704050417121*^9, {3.706704098346685*^9, 
   3.706704102969242*^9}},ExpressionUUID->"10c11b1e-d729-46a6-b6b6-\
97c6aa30c825"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltad1qTo3", "+", "deltad2qTo3"}], "//.", 
    "LECsRenormalizationRulesDeltaFul"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, {
  3.706702656153911*^9, 3.7067026644896927`*^9}, {3.706702702714615*^9, 
  3.7067027028409767`*^9}, {3.706702755993636*^9, 3.7067027819874153`*^9}, {
  3.706702954538583*^9, 3.7067029548348083`*^9}, {3.706703028650236*^9, 
  3.706703088821006*^9}},ExpressionUUID->"4e789dea-a3c3-4ded-ad4a-\
bb34cdb88d50"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltad1qTo4", "+", "deltad2qTo4"}], "//.", 
    "LECsRenormalizationRulesDeltaFul"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.70669958203483*^9, 3.70669958821727*^9}, {
  3.706702656153911*^9, 3.706702723722538*^9}, {3.7067027577041616`*^9, 
  3.706702783035329*^9}, {3.706702956875749*^9, 3.7067029571555443`*^9}, {
  3.706703096765543*^9, 
  3.706703114006592*^9}},ExpressionUUID->"ae3fe910-de0c-45b7-bc52-\
1d0e5387837c"],

Cell[BoxData[
 RowBox[{"LECd3", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706704322015205*^9, 
  3.706704334395158*^9}},ExpressionUUID->"5f0739e2-e69b-441d-8596-\
0afa63b29fa7"],

Cell[BoxData[
 RowBox[{"deltad3qTo3", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699636407971*^9, 3.7066996365423517`*^9}, {3.706704341197555*^9, 
  3.706704347787243*^9}},ExpressionUUID->"1b46fdef-2c83-4fd7-950c-\
b1c88da0eba8"],

Cell[BoxData[
 RowBox[{"deltad3qTo4", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699639287816*^9, 3.706699639398346*^9}, {3.706704343725402*^9, 
  3.706704350571084*^9}},ExpressionUUID->"f97a97c8-5752-4d60-81df-\
65fd18edf41c"],

Cell[BoxData[
 RowBox[{"LECd5", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699642111986*^9, 3.706699644494495*^9}, {3.706704422441163*^9, 
  3.7067044227040873`*^9}, {3.706704455656652*^9, 
  3.7067044591765413`*^9}},ExpressionUUID->"4261e95e-6ba4-463f-8a81-\
f6d5488daae3"],

Cell[BoxData[
 RowBox[{"deltad5qTo3", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699636407971*^9, 3.7066996365423517`*^9}, {3.706704341197555*^9, 
  3.706704347787243*^9}, {3.706704469336049*^9, 
  3.706704469447967*^9}},ExpressionUUID->"6212c6fc-abfe-4a3e-b268-\
73cd88dbaa55"],

Cell[BoxData[
 RowBox[{"deltad5qTo4", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699639287816*^9, 3.706699639398346*^9}, {3.706704343725402*^9, 
  3.706704350571084*^9}, {3.7067044709682083`*^9, 
  3.706704471088039*^9}},ExpressionUUID->"3032751e-81f0-4226-8948-\
7c8894149bcf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECd14", "-", "LECd15"}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.70669965627168*^9, 3.7066996564622803`*^9}, {3.70670444978555*^9, 
  3.706704479263852*^9}},ExpressionUUID->"ce6cb248-2c9a-427b-8b61-\
b9f9f6340dc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltad14qTo3", "-", "deltad15qTo3"}], "//.", 
    "LECsRenormalizationRulesDeltaFul"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699659487954*^9, 3.7066996610060596`*^9}, {3.7067044905544157`*^9, 
  3.7067045108553457`*^9}},ExpressionUUID->"9aae9e98-4349-408e-979b-\
e6ecf6ba9a31"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltad14qTo4", "-", "deltad15qTo4"}], "//.", 
    "LECsRenormalizationRulesDeltaFul"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.706699659487954*^9, 3.7066996610060596`*^9}, {3.7067044905544157`*^9, 
  3.70670451871924*^9}},ExpressionUUID->"86f48ebd-a027-4c16-b4f1-\
85a6032470cf"],

Cell["\<\

e_i\
\>", "Text",
 CellChangeTimes->{{3.7066996081854*^9, 3.706699624414081*^9}, {
   3.706699690225257*^9, 3.7066996903278637`*^9}, 3.7067001632863483`*^9, {
   3.7067046791628923`*^9, 3.7067046798736963`*^9}, {3.7067067586340027`*^9, 
   3.706706759272579*^9}},ExpressionUUID->"7c5766c6-a43c-4141-b67a-\
ff57cf5d19c5"],

Cell[BoxData[
 RowBox[{"LECe14", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699726585073*^9, 
  3.70669972669555*^9}, {3.706704622840722*^9, 
  3.706704625503721*^9}},ExpressionUUID->"d4da3435-ac3b-44e4-abf7-\
55a47d216a5f"],

Cell[BoxData[
 RowBox[{"deltae14qTo4", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.706704666544354*^9, 
  3.7067046766199207`*^9}},ExpressionUUID->"d958d470-431d-4bfd-b2df-\
bd696fe6b940"],

Cell[BoxData[
 RowBox[{"\[Beta]eDelta14", "//.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7067047008321733`*^9, 3.706704733749598*^9}, 
   3.706706081138886*^9},ExpressionUUID->"68ac4fe9-5ebf-4f70-9cb0-\
c9444fd4d548"],

Cell[BoxData[
 RowBox[{"LECe15", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699726585073*^9, 
  3.70669972669555*^9}, {3.706704622840722*^9, 3.706704625503721*^9}, {
  3.7067047256951933`*^9, 
  3.706704725821361*^9}},ExpressionUUID->"8bb73ef3-cdb6-428a-a409-\
033ddae54d5e"],

Cell[BoxData[
 RowBox[{"deltae15qTo4", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.706704666544354*^9, 3.7067046766199207`*^9}, {
  3.706704727589972*^9, 
  3.70670472770935*^9}},ExpressionUUID->"171dfe86-6078-4d9a-9a4d-\
67f009eaa863"],

Cell[BoxData[
 RowBox[{"\[Beta]eDelta15", "//.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7067047008321733`*^9, 3.7067047108080273`*^9}, 
   3.7067060848253317`*^9},ExpressionUUID->"4b00945a-3af7-4e32-b666-\
3b0a97b889dc"],

Cell[BoxData[
 RowBox[{"LECe16", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699726585073*^9, 
  3.70669972669555*^9}, {3.706704622840722*^9, 3.706704625503721*^9}, {
  3.7067047256951933`*^9, 
  3.7067047535972023`*^9}},ExpressionUUID->"c62a0b63-8aa8-4ba6-a818-\
ce51abb91cbb"],

Cell[BoxData[
 RowBox[{"deltae16qTo4", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.706704666544354*^9, 3.7067046766199207`*^9}, {
  3.706704727589972*^9, 
  3.7067047556770153`*^9}},ExpressionUUID->"a0a75abf-71e2-44bb-bbbe-\
baa70dfec5c1"],

Cell[BoxData[
 RowBox[{"\[Beta]eDelta16", "//.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7067047008321733`*^9, 3.7067047108080273`*^9}, {
   3.70670475717311*^9, 3.706704757285084*^9}, 
   3.706706093113102*^9},ExpressionUUID->"eaf7c282-211a-4553-be0f-\
40e57fa09826"],

Cell[BoxData[
 RowBox[{"LECe17", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699726585073*^9, 
  3.70669972669555*^9}, {3.706704622840722*^9, 3.706704625503721*^9}, {
  3.7067047256951933`*^9, 3.706704725821361*^9}, {3.706704774244816*^9, 
  3.7067047743806353`*^9}},ExpressionUUID->"f704469d-8817-4308-8c91-\
434a2fdcdf16"],

Cell[BoxData[
 RowBox[{"deltae17qTo4", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.706704666544354*^9, 3.7067046766199207`*^9}, {
  3.706704727589972*^9, 3.70670472770935*^9}, {3.70670477747682*^9, 
  3.706704777564866*^9}},ExpressionUUID->"328b2d8f-a003-4be2-83e3-\
41346e0e62fa"],

Cell[BoxData[
 RowBox[{"\[Beta]eDelta17", "//.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7067047008321733`*^9, 3.7067047108080273`*^9}, {
   3.706704782516843*^9, 3.7067047826363497`*^9}, 
   3.706706100952869*^9},ExpressionUUID->"3a23d1c2-7745-49e6-9348-\
db0c45c5392e"],

Cell[BoxData[
 RowBox[{"LECe18", "/.", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699726585073*^9, 
  3.70669972669555*^9}, {3.706704622840722*^9, 3.706704625503721*^9}, {
  3.7067047256951933`*^9, 3.706704725821361*^9}, {3.706704790420555*^9, 
  3.706704790556388*^9}},ExpressionUUID->"5e36df0e-1732-4a07-bee6-\
71652a0a36b6"],

Cell[BoxData[
 RowBox[{"deltae18qTo4", "//.", "LECsRenormalizationRulesDeltaFul"}]], "Input",\

 CellChangeTimes->{{3.706704666544354*^9, 3.7067046766199207`*^9}, {
  3.706704727589972*^9, 3.70670472770935*^9}, {3.706704793644575*^9, 
  3.7067047937803593`*^9}},ExpressionUUID->"a76191f8-0afd-434f-83b1-\
86449f6c168b"],

Cell[BoxData[
 RowBox[{"\[Beta]eDelta18", "//.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.7067047008321733`*^9, 3.7067047108080273`*^9}, {
   3.706704797516625*^9, 3.706704797636265*^9}, 
   3.706706107784793*^9},ExpressionUUID->"18d4806a-b605-46e6-9828-\
6b658e7754ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "LECe19"}], "-", "LECe22", "-", "LECe36"}], "/.", 
  "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
   3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699757585104*^9, 
   3.706699757999832*^9}, {3.706699941395281*^9, 3.70669997503843*^9}, {
   3.70670003585645*^9, 3.7067000366721983`*^9}, {3.706704825491898*^9, 
   3.70670482982003*^9}, {3.706704916013023*^9, 3.706704937592725*^9}, 
   3.7067050490562687`*^9, 
   3.706706113144732*^9},ExpressionUUID->"d02903e3-1aab-41ea-8a9f-\
5cc67945e359"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", "deltae19qTo4"}], "-", "deltae22qTo4", "-", 
     "deltae36qTo4"}], "//.", "\[IndentingNewLine]", 
    "LECsRenormalizationRulesDeltaFul"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706706156591503*^9, 3.706706196436883*^9}, {
  3.706706249227915*^9, 3.706706253888492*^9}, {3.7067062916738997`*^9, 
  3.7067062939205437`*^9}},ExpressionUUID->"e62a8a6d-d0c4-40b8-baa4-\
fb7dd4d5aa07"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", "\[Beta]eDelta19"}], "-", "\[Beta]eDelta22", "-", 
     "\[Beta]eDelta36"}], "//.", "\[IndentingNewLine]", 
    "LECsRenormalizationRulesDeltaFul"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706706311511881*^9, 3.7067063376874523`*^9}, {
  3.7067064000756893`*^9, 
  3.706706401106566*^9}},ExpressionUUID->"f2ff0d06-bf70-4d59-8903-\
aa086a5f3871"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECe20", "+", "LECe35"}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.70669977876103*^9, 
  3.706699779039557*^9}, {3.706699996969852*^9, 3.7067000407358217`*^9}, {
  3.706706411538233*^9, 
  3.706706433867872*^9}},ExpressionUUID->"142ab92c-e6f7-4e0e-b04c-\
3afedee8bc30"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltae20qTo4", "+", "deltae35qTo4"}], "//.", 
    "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706706156591503*^9, 3.706706196436883*^9}, {
  3.706706249227915*^9, 3.706706253888492*^9}, {3.7067062916738997`*^9, 
  3.7067062939205437`*^9}, {3.706706469660018*^9, 
  3.706706478128997*^9}},ExpressionUUID->"1609a85d-cd48-44b9-96d3-\
341b65a07cfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]eDelta20", "+", "\[Beta]eDelta35"}], "//.", 
    "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706706311511881*^9, 3.7067063376874523`*^9}, {
  3.7067064000756893`*^9, 3.706706401106566*^9}, {3.706706485873035*^9, 
  3.70670649332858*^9}},ExpressionUUID->"a6037a3c-2205-42ae-a03f-\
a2b2312f061f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "LECe21"}], "-", "LECe37"}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.706699785056818*^9, 
  3.706699792975381*^9}, {3.706700048152258*^9, 3.706700055983988*^9}, {
  3.7067065014407263`*^9, 
  3.7067065067845907`*^9}},ExpressionUUID->"39e0fea3-b336-4062-9bf7-\
7feee9edc671"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", "deltae21qTo4"}], "-", "deltae37qTo4"}], "//.", 
    "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706706156591503*^9, 3.706706196436883*^9}, {
  3.706706249227915*^9, 3.706706253888492*^9}, {3.7067062916738997`*^9, 
  3.7067062939205437`*^9}, {3.706706469660018*^9, 3.706706478128997*^9}, {
  3.7067065395601807`*^9, 
  3.706706544832003*^9}},ExpressionUUID->"3ec2e3ff-5585-4664-86ee-\
b64cebe076fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", "\[Beta]eDelta21"}], "-", "\[Beta]eDelta37"}], "//.", 
    "\[IndentingNewLine]", "LECsRenormalizationRulesDeltaFul"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.706706311511881*^9, 3.7067063376874523`*^9}, {
  3.7067064000756893`*^9, 3.706706401106566*^9}, {3.706706485873035*^9, 
  3.70670649332858*^9}, {3.706706554151825*^9, 
  3.706706561071447*^9}},ExpressionUUID->"82fd0070-582e-4c95-bdc3-\
e5e53a08bc7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECe22", "-", 
   RowBox[{"4", "LECe38"}]}], "/.", 
  "LECsRenormalizationRulesDeltaFul"}]], "Input",
 CellChangeTimes->{{3.706699475248865*^9, 3.706699482204314*^9}, {
  3.7066996915522537`*^9, 3.706699693264174*^9}, {3.7066998192002163`*^9, 
  3.706699819646956*^9}, {3.706700062584045*^9, 3.7067000685197353`*^9}, {
  3.7067065687438726`*^9, 
  3.706706580919635*^9}},ExpressionUUID->"40f3c72c-fcc6-4c93-8627-\
02125c61f8f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"deltae22qTo4", "-", 
     RowBox[{"4", "deltae38qTo4"}]}], "//.", "\[IndentingNewLine]", 
    "LECsRenormalizationRulesDeltaFul"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706706156591503*^9, 3.706706196436883*^9}, {
  3.706706249227915*^9, 3.706706253888492*^9}, {3.7067062916738997`*^9, 
  3.7067062939205437`*^9}, {3.706706469660018*^9, 3.706706478128997*^9}, {
  3.7067065395601807`*^9, 3.706706544832003*^9}, {3.706706590192535*^9, 
  3.706706599711141*^9}},ExpressionUUID->"c4cf5add-9d6e-4de2-b02f-\
59986bafc42f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]eDelta22", "-", 
     RowBox[{"4", "\[Beta]eDelta38"}]}], "//.", "\[IndentingNewLine]", 
    "LECsRenormalizationRulesDeltaFul"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.706706311511881*^9, 3.7067063376874523`*^9}, {
   3.7067064000756893`*^9, 3.706706401106566*^9}, {3.706706485873035*^9, 
   3.70670649332858*^9}, {3.706706554151825*^9, 3.706706561071447*^9}, 
   3.706706592007434*^9, {3.7067066327392397`*^9, 
   3.706706637000386*^9}},ExpressionUUID->"25d87381-8ebf-42a0-a05a-\
6a5ee5063db4"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["d=4 Expansion Rules", "Subsection",
 CellChangeTimes->{{3.706686611664097*^9, 3.70668662883432*^9}, {
  3.706687189468362*^9, 3.706687218624878*^9}, {3.70669877358257*^9, 
  3.7066987741005583`*^9}, {3.706699484316156*^9, 3.706699500491849*^9}, {
  3.706769496775647*^9, 
  3.706769504146899*^9}},ExpressionUUID->"970cc28d-fd76-4e2f-88c1-\
0d88c2b6fb7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]BarTo\[Lambda]BarfRule", "=", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]Bar", ":>", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "\[Pi]"}], ")"}], "2"]], 
       FractionBox["1", 
        RowBox[{"d", "-", "4"}]]}], "+", "\[Lambda]Barf"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.436882744449225*^9, 3.436882805411473*^9}, 
   3.4368829347446*^9},ExpressionUUID->"8478c80a-e666-4013-bea4-f0ba31f95846"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]BarfTo\[Lambda]BarRule", "=", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]Barf", ":>", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}], "2"]]}], 
       FractionBox["1", 
        RowBox[{"d", "-", "4"}]]}], "+", "\[Lambda]Bar"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.436882811823013*^9, 3.436882841765737*^9}, 
   3.436882937467646*^9},ExpressionUUID->"b64901ce-d2dd-4ef0-bb24-\
55bf76dd06cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d4Expansion", "[", "xxx_", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"xxx", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"J0", "[", 
              RowBox[{"\[CapitalDelta]", ",", "0"}], "]"}], "\[Rule]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]Bar"}], "+", 
                  RowBox[{"Log", "[", 
                   FractionBox[
                    RowBox[{"2", " ", "\[CapitalDelta]"}], "\[Mu]"], "]"}]}], 
                 ")"}]}], 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
            RowBox[{
             RowBox[{"J0", "[", "w_", "]"}], ":>", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "w", " ", "\[Lambda]Bar"}], "+", 
              RowBox[{"J0", "[", "w", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"I0", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"I0", "[", "a", "]"}], "-", 
              RowBox[{"2", " ", "\[Lambda]Bar"}]}]}], ",", 
            RowBox[{"\[CapitalDelta]\[Pi]", "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", "\[Lambda]Bar"}], "+", 
              "\[CapitalDelta]\[Pi]"}]}]}], "}"}]}], "/.", 
         "\[Lambda]BarTo\[Lambda]BarfRule"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "4", ",", "0"}], "}"}]}], "]"}], "/.", 
      "\[Lambda]BarfTo\[Lambda]BarRule"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]Bar", ",", 
      RowBox[{"Log", "[", "_", "]"}], ",", "F"}], "}"}], ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.706772069265522*^9, 3.706772098104616*^9}, {
  3.70677261025323*^9, 
  3.7067726276763973`*^9}},ExpressionUUID->"08d50609-5ac6-44b1-97e5-\
222537098a99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{"deltaMNuclqTo4", "//.", "RenormalizationRulesDeltaFul"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.706772721982829*^9, 3.706772722837304*^9}, {
  3.706772757990541*^9, 3.706772758477721*^9}, {3.706772806013155*^9, 
  3.706772810360992*^9}},ExpressionUUID->"506d333b-4001-4f9e-b980-\
00072c6ec99b"],

Cell[BoxData[
 RowBox[{"d4Expansion", "[", "temp", "]"}]], "Input",
 CellChangeTimes->{{3.706772767575984*^9, 
  3.7067727734684*^9}},ExpressionUUID->"519af026-50c9-45e6-8bee-cea9c647223e"]
}, Closed]]
}, Open  ]]
},
WindowSize->{840, 957},
WindowMargins->{{Automatic, 0}, {Automatic, -1}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 173, 3, 53, "Text",ExpressionUUID->"ab4c4a8e-86f0-4eb0-849a-7e2868f39388"],
Cell[734, 25, 361, 8, 46, "Input",ExpressionUUID->"8264cba2-cd2d-4288-9162-ed1ccf321a98"],
Cell[1098, 35, 194, 4, 66, "Input",ExpressionUUID->"dceedbce-2fdd-4638-8b5c-27eb7d0da58a"],
Cell[CellGroupData[{
Cell[1317, 43, 172, 3, 101, "Section",ExpressionUUID->"d0d3b692-8135-4326-9e65-b0e7588fab87"],
Cell[CellGroupData[{
Cell[1514, 50, 171, 3, 81, "Subsection",ExpressionUUID->"c2a68f17-54b8-41b8-aeab-82e0d9bf856a"],
Cell[1688, 55, 236, 6, 64, "Input",ExpressionUUID->"36c9d8f7-2627-411b-9a69-43e04d214c84"],
Cell[1927, 63, 242, 6, 64, "Input",ExpressionUUID->"a000c213-a731-4c11-b63f-da9075298ba2"],
Cell[CellGroupData[{
Cell[2194, 73, 259, 4, 78, "Subsubsection",ExpressionUUID->"d8d2f529-9069-4a73-b13b-bbf5ac9ab77f"],
Cell[2456, 79, 236, 4, 69, "Text",ExpressionUUID->"148e0b21-766a-42cb-a440-497e4b0e0105"],
Cell[2695, 85, 289, 5, 64, "Input",ExpressionUUID->"f7773081-f78a-425a-a201-6f70fe87cfd3"]
}, Closed]],
Cell[CellGroupData[{
Cell[3021, 95, 318, 5, 61, "Subsubsection",ExpressionUUID->"d45e6aec-d8ef-41bb-b472-7a1297f7739a"],
Cell[3342, 102, 212, 4, 69, "Text",ExpressionUUID->"053ff08c-29f6-4277-b48f-d93995033548"],
Cell[3557, 108, 308, 5, 64, "Input",ExpressionUUID->"4efa4c87-3111-43e5-974d-496fbbe06f48"]
}, Closed]],
Cell[CellGroupData[{
Cell[3902, 118, 320, 5, 61, "Subsubsection",ExpressionUUID->"62dbc824-094a-49a0-adb9-ed803bde7470"],
Cell[4225, 125, 260, 4, 69, "Text",ExpressionUUID->"2ba160f8-ff0c-45ed-b212-30536c295dcd"],
Cell[4488, 131, 360, 6, 64, "Input",ExpressionUUID->"fa5bced0-66b7-4cc5-8703-d6f75a6e5705"]
}, Closed]],
Cell[CellGroupData[{
Cell[4885, 142, 170, 3, 61, "Subsubsection",ExpressionUUID->"13f8011d-97fb-4188-b934-4beaf26a4827"],
Cell[5058, 147, 234, 5, 69, "Text",ExpressionUUID->"f1b318ca-28db-460c-b56e-9b7fe8a350fe"],
Cell[5295, 154, 245, 5, 64, "Input",ExpressionUUID->"068c4bd3-c56c-4ee9-8444-0e49605e82ea"],
Cell[5543, 161, 243, 5, 64, "Input",ExpressionUUID->"56034955-6bd4-4e73-8e95-ceda167a2ad6"],
Cell[5789, 168, 247, 5, 64, "Input",ExpressionUUID->"53e4db36-41d8-4158-a817-c56de9993c40"]
}, Closed]],
Cell[CellGroupData[{
Cell[6073, 178, 172, 3, 61, "Subsubsection",ExpressionUUID->"6331c357-1ebd-498e-80c0-0a5f2d45fba5"],
Cell[6248, 183, 255, 5, 69, "Text",ExpressionUUID->"98eabfe4-00eb-4b84-be21-c547587fd9d2"],
Cell[6506, 190, 214, 4, 64, "Input",ExpressionUUID->"b40ca88c-13b1-4fe5-8f60-c3fd884629e2"],
Cell[6723, 196, 216, 4, 64, "Input",ExpressionUUID->"544033b7-f394-44fc-ac61-0601f50bcbd2"]
}, Closed]],
Cell[CellGroupData[{
Cell[6976, 205, 225, 4, 61, "Subsubsection",ExpressionUUID->"933d0dd9-c394-4265-b984-caf09da4a515"],
Cell[7204, 211, 303, 5, 69, "Text",ExpressionUUID->"30411776-acb0-44e4-8ac6-8e918c02ebaa"],
Cell[7510, 218, 239, 4, 64, "Input",ExpressionUUID->"9e96f6cf-3a35-4de9-9d9b-8d9ab90a517a"],
Cell[7752, 224, 265, 5, 48, "Input",ExpressionUUID->"16039cca-381d-4292-803a-970e36625ee4"]
}, Closed]],
Cell[CellGroupData[{
Cell[8054, 234, 322, 5, 61, "Subsubsection",ExpressionUUID->"aa2c4ba3-80da-4e27-89eb-7b4faf7b4553"],
Cell[8379, 241, 143, 3, 69, "Text",ExpressionUUID->"05d870ca-fa8f-4aa1-8d37-077845c69089"],
Cell[8525, 246, 233, 4, 64, "Input",ExpressionUUID->"1b2f5ebd-1d08-4695-a6e8-0312d380c09f"],
Cell[8761, 252, 196, 5, 64, "Input",ExpressionUUID->"a51f8f5e-e78b-4d2d-9810-50013f364bd2"],
Cell[8960, 259, 222, 5, 48, "Input",ExpressionUUID->"1afd371b-923e-4dc0-b1a1-8c5daa0210a4"],
Cell[9185, 266, 237, 4, 48, "Input",ExpressionUUID->"0283efa1-e049-4902-8271-85c7e17ef5b3"],
Cell[9425, 272, 222, 5, 64, "Input",ExpressionUUID->"205b21d5-11dd-45f0-876c-437a9cec0560"],
Cell[9650, 279, 271, 6, 48, "Input",ExpressionUUID->"4f333a45-0ab7-47ad-beb8-b593866c42ae"],
Cell[9924, 287, 237, 4, 48, "Input",ExpressionUUID->"5777ed32-fb05-4203-a8b0-bd72ca48c535"],
Cell[10164, 293, 271, 6, 64, "Input",ExpressionUUID->"bae85e3d-0976-4e2b-804a-f97a352b91dd"],
Cell[10438, 301, 269, 6, 48, "Input",ExpressionUUID->"094bda3b-3b33-4729-9b5b-77d838194f57"],
Cell[10710, 309, 233, 3, 48, "Input",ExpressionUUID->"1a3da867-6582-43b3-a0fa-1419141281c2"],
Cell[10946, 314, 270, 6, 64, "Input",ExpressionUUID->"5df86916-0b69-4ea6-b5f2-2f68aa5f769c"],
Cell[11219, 322, 317, 6, 48, "Input",ExpressionUUID->"e2b88318-1d29-4b07-9447-bb5f873c6dd9"],
Cell[11539, 330, 177, 6, 103, "Text",ExpressionUUID->"97bbfb25-ec47-4a19-a436-7dfaeca17cb2"],
Cell[11719, 338, 444, 9, 64, "Input",ExpressionUUID->"5a67cb9a-e280-4f24-a2bf-f1f058a593f1"],
Cell[12166, 349, 373, 10, 141, "Input",ExpressionUUID->"dc94ff71-806c-42ff-abf6-8656e80eda47"],
Cell[12542, 361, 419, 10, 141, "Input",ExpressionUUID->"466bcba9-a41f-444e-884a-335812ba74cb"],
Cell[12964, 373, 253, 6, 64, "Input",ExpressionUUID->"9a6e66b0-276e-4adc-96a2-2ce74929b869"],
Cell[13220, 381, 235, 4, 64, "Input",ExpressionUUID->"ddaec322-410e-4f7a-b78c-1317b9341502"],
Cell[13458, 387, 320, 6, 64, "Input",ExpressionUUID->"8d00e4eb-01c8-42d1-a238-e5dced082a4f"],
Cell[13781, 395, 366, 7, 48, "Input",ExpressionUUID->"3d088fa6-522b-46e6-8be9-6605b46821fb"],
Cell[14150, 404, 220, 5, 48, "Input",ExpressionUUID->"9c32235e-f0d7-4e7d-b358-7ba10009c585"],
Cell[14373, 411, 283, 4, 48, "Input",ExpressionUUID->"4a30ac6f-a76d-4ce8-a310-b4431fa969b7"],
Cell[14659, 417, 369, 7, 64, "Input",ExpressionUUID->"d8000acf-fb45-4f0d-a37d-a0fff517c4a7"],
Cell[15031, 426, 417, 8, 48, "Input",ExpressionUUID->"af9499e6-000c-4ebd-8d11-273cbeb82a45"],
Cell[15451, 436, 220, 5, 48, "Input",ExpressionUUID->"708858d1-d025-40e9-ad2c-612612a1f3cc"],
Cell[15674, 443, 285, 5, 48, "Input",ExpressionUUID->"7c79a598-c055-4c74-b75d-a656a9917d92"],
Cell[15962, 450, 418, 8, 64, "Input",ExpressionUUID->"85b0b52c-aa9f-42a7-9da3-c7475f3365e4"],
Cell[16383, 460, 463, 8, 48, "Input",ExpressionUUID->"c015701f-736d-4e5b-ad5d-2e19f9746f73"],
Cell[16849, 470, 220, 5, 48, "Input",ExpressionUUID->"b5271e6a-9595-46b7-b319-8164b0735ca8"],
Cell[17072, 477, 286, 5, 48, "Input",ExpressionUUID->"4138fdcd-cc9e-4333-b25a-266bf67b4b47"],
Cell[17361, 484, 419, 8, 64, "Input",ExpressionUUID->"4c144ddd-3598-4cc9-866b-c517195a6f57"],
Cell[17783, 494, 466, 8, 48, "Input",ExpressionUUID->"b168e246-0e84-4eef-8933-9ba25ba9bcfe"],
Cell[18252, 504, 274, 6, 48, "Input",ExpressionUUID->"2b54ea20-7e73-425b-a903-9825287e0160"],
Cell[18529, 512, 286, 5, 48, "Input",ExpressionUUID->"b1fe2daf-e839-4ffa-a0f9-fcbf87b6b4db"],
Cell[18818, 519, 421, 8, 64, "Input",ExpressionUUID->"4c2f5370-b3e1-46f8-99b5-3c2fc5168005"],
Cell[19242, 529, 462, 8, 48, "Input",ExpressionUUID->"e4733d15-af3c-4249-935d-934556419782"],
Cell[19707, 539, 270, 6, 48, "Input",ExpressionUUID->"67156b98-d778-4c74-bd83-9263ac4a990b"],
Cell[19980, 547, 287, 5, 48, "Input",ExpressionUUID->"49f7ce9a-e411-4e5e-987e-31a1c3571036"],
Cell[20270, 554, 419, 8, 64, "Input",ExpressionUUID->"aa273dd7-8c4c-4a7f-90e4-735d6118d005"],
Cell[20692, 564, 466, 8, 48, "Input",ExpressionUUID->"d3bb0c57-2a73-4100-a9c5-0b72c717236d"],
Cell[21161, 574, 272, 6, 48, "Input",ExpressionUUID->"1162a1a7-5b54-4e47-b5fc-c3040443f506"],
Cell[21436, 582, 290, 5, 48, "Input",ExpressionUUID->"44036353-70a6-43fe-b7ed-7310db64411d"],
Cell[21729, 589, 419, 8, 64, "Input",ExpressionUUID->"8b7f8a84-3e30-4de8-9a85-0e283d288ef3"],
Cell[22151, 599, 466, 8, 48, "Input",ExpressionUUID->"7735d29e-4195-49f8-802f-914434515554"],
Cell[22620, 609, 269, 6, 48, "Input",ExpressionUUID->"6966b14a-f76e-4f53-a6b8-05f317172160"],
Cell[22892, 617, 340, 7, 48, "Input",ExpressionUUID->"b8c58f0b-c36d-4b84-b981-acb3b312fa39"],
Cell[23235, 626, 423, 10, 141, "Input",ExpressionUUID->"4496c5ba-89d2-4e99-9f72-3ca36a6a8e8a"],
Cell[23661, 638, 423, 10, 124, "Input",ExpressionUUID->"b17a2e67-01df-4ac7-a280-1611161b4f16"],
Cell[24087, 650, 309, 7, 48, "Input",ExpressionUUID->"7c69c919-b06d-421e-94e9-e99c70a4542d"],
Cell[24399, 659, 288, 5, 64, "Input",ExpressionUUID->"6bbe5a59-1d95-4db3-9fc7-5bf53e4cbf0c"],
Cell[24690, 666, 465, 8, 64, "Input",ExpressionUUID->"4ecae5e0-714b-4219-b3aa-240dae04fd49"],
Cell[25158, 676, 514, 9, 48, "Input",ExpressionUUID->"9b046b80-c830-46eb-9e5a-777411b38f1a"],
Cell[25675, 687, 269, 6, 48, "Input",ExpressionUUID->"c26e0f68-d887-466c-964e-a68db334512c"],
Cell[25947, 695, 290, 5, 64, "Input",ExpressionUUID->"79396662-8ce3-4202-bcdf-b5841de82d3d"],
Cell[26240, 702, 464, 8, 64, "Input",ExpressionUUID->"a36671d5-e18a-4f67-b4c0-727582fe4702"],
Cell[26707, 712, 519, 9, 48, "Input",ExpressionUUID->"a68bad26-03e3-43db-8c81-2be8e347c9c4"],
Cell[27229, 723, 272, 6, 48, "Input",ExpressionUUID->"c4a2cc51-d731-4f46-a5e1-42525824433e"],
Cell[27504, 731, 229, 7, 114, "Text",ExpressionUUID->"4949850d-faed-4e9c-93b5-dd3c4794c19f"],
Cell[27736, 740, 288, 5, 64, "Input",ExpressionUUID->"f3ad04d2-eef9-4456-8399-16be39e35081"],
Cell[28027, 747, 199, 5, 64, "Input",ExpressionUUID->"30ba1ee6-f18e-43ce-9f9b-272c6462e05e"],
Cell[28229, 754, 223, 5, 48, "Input",ExpressionUUID->"e63cae81-41cc-4b1b-9fb9-59a146178384"],
Cell[28455, 761, 290, 5, 48, "Input",ExpressionUUID->"369455a3-261d-46ef-bd20-c592e798fcfc"],
Cell[28748, 768, 249, 6, 64, "Input",ExpressionUUID->"41da7a98-8aa5-4102-a69b-ac4e04b857b6"],
Cell[29000, 776, 223, 5, 48, "Input",ExpressionUUID->"7c67d041-ff80-40aa-9dac-99e5e0a6f145"],
Cell[29226, 783, 288, 5, 48, "Input",ExpressionUUID->"1a3a9565-bf65-45b8-a32b-45b17eb61698"],
Cell[29517, 790, 249, 6, 64, "Input",ExpressionUUID->"4bf3bc3c-d0da-4ec1-a159-6dcbc6b70250"],
Cell[29769, 798, 221, 5, 48, "Input",ExpressionUUID->"3ae1979d-780d-4962-b169-0e6fcf1b4da0"],
Cell[29993, 805, 338, 6, 48, "Input",ExpressionUUID->"c995c95f-ef53-4371-9b18-7b5e57ac3873"],
Cell[30334, 813, 251, 6, 64, "Input",ExpressionUUID->"e65987bf-c5e6-4912-a3e4-91c4a6216a9e"],
Cell[30588, 821, 221, 5, 48, "Input",ExpressionUUID->"6c6f3371-e1bd-4bc5-8807-5b4211e5c59e"],
Cell[30812, 828, 337, 6, 48, "Input",ExpressionUUID->"d4a1d0ef-64d1-45a1-b384-976aa973e7df"],
Cell[31152, 836, 299, 7, 64, "Input",ExpressionUUID->"a1c8e05a-c762-4bca-a7ac-d1de05aad667"],
Cell[31454, 845, 274, 6, 48, "Input",ExpressionUUID->"c17e2ecf-e94d-4f2b-bdd3-992d6ecae600"],
Cell[31731, 853, 338, 6, 48, "Input",ExpressionUUID->"6e1bd146-3af2-42cf-aa3e-0ecf2f815280"],
Cell[32072, 861, 299, 7, 64, "Input",ExpressionUUID->"714c912b-0f42-48b1-b391-36166b6acbd9"],
Cell[32374, 870, 274, 6, 48, "Input",ExpressionUUID->"cab54b17-bbbb-4c69-8659-61d7620a79eb"],
Cell[32651, 878, 342, 6, 48, "Input",ExpressionUUID->"f6ad000f-334f-48b5-b585-dbdc8082a435"],
Cell[32996, 886, 301, 7, 64, "Input",ExpressionUUID->"c2a1ecdc-c7ad-42eb-bd2c-01779ea27164"],
Cell[33300, 895, 272, 6, 48, "Input",ExpressionUUID->"779139c2-7720-4f10-8251-b005171754bb"],
Cell[33575, 903, 340, 6, 48, "Input",ExpressionUUID->"ef32b534-283d-4ab7-9cce-cb149bc7f512"],
Cell[33918, 911, 301, 7, 64, "Input",ExpressionUUID->"b3b38e05-6f44-44ba-8207-f7b7b262dec6"],
Cell[34222, 920, 272, 6, 48, "Input",ExpressionUUID->"0c29648f-19be-40a2-804b-5b28fe291254"],
Cell[34497, 928, 340, 6, 48, "Input",ExpressionUUID->"dc914578-8ea4-48a9-86c7-b12847c5bc8d"],
Cell[34840, 936, 301, 7, 64, "Input",ExpressionUUID->"e2e96c75-efcc-4885-b6bb-bde51e690881"],
Cell[35144, 945, 272, 6, 48, "Input",ExpressionUUID->"db2cc479-3e44-4fc7-b59a-d75a9332c176"],
Cell[35419, 953, 591, 11, 87, "Input",ExpressionUUID->"54d2515f-cfa2-4688-a02e-2ad1ce53eed7"],
Cell[36013, 966, 427, 12, 141, "Input",ExpressionUUID->"e6aaa437-a5ca-4cb0-98a6-f17074ae4004"],
Cell[36443, 980, 321, 8, 87, "Input",ExpressionUUID->"0550b57b-ce92-4b54-8520-f0ce8bb24a4d"],
Cell[36767, 990, 449, 9, 48, "Input",ExpressionUUID->"5558639b-8d56-4b9f-a10c-1d2ea92f43b5"],
Cell[37219, 1001, 326, 9, 103, "Input",ExpressionUUID->"cfa6fcca-a93a-4159-aefe-b186f98a99cd"],
Cell[37548, 1012, 279, 6, 87, "Input",ExpressionUUID->"60f63e71-dfe1-4d31-9743-b93ebab631eb"],
Cell[37830, 1020, 465, 10, 48, "Input",ExpressionUUID->"b2535d2e-10b2-4f3d-9262-f143bc985ae7"],
Cell[38298, 1032, 397, 11, 103, "Input",ExpressionUUID->"878c00f0-1fdb-43b8-a027-c0b9741be209"],
Cell[38698, 1045, 349, 8, 87, "Input",ExpressionUUID->"721bbc61-0ad6-424d-89e8-7d39289673c1"],
Cell[39050, 1055, 462, 10, 48, "Input",ExpressionUUID->"aaf87c45-03c6-4d45-b2e5-e4ef054c1ca5"],
Cell[39515, 1067, 352, 10, 103, "Input",ExpressionUUID->"10b1aea0-58a1-4984-aa80-317d6d7935a2"],
Cell[39870, 1079, 465, 11, 87, "Input",ExpressionUUID->"873d20c6-4d86-4320-b3f0-3cfdbb4b4aa4"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[40384, 1096, 220, 4, 55, "Subsection",ExpressionUUID->"7436be60-fbd6-4326-a2c9-c42a133efb20"],
Cell[40607, 1102, 286, 7, 64, "Input",ExpressionUUID->"156b6cd5-5da7-4906-a1cb-271f4565c89e"],
Cell[40896, 1111, 290, 7, 64, "Input",ExpressionUUID->"0b536457-a46e-4f6f-8793-b2d15d638900"],
Cell[41189, 1120, 1092, 24, 216, "Input",ExpressionUUID->"73901135-531a-4219-be68-a4e8c6b7bdc7"],
Cell[42284, 1146, 612, 16, 87, "Text",ExpressionUUID->"25ca3ccb-e721-4b8c-8ee0-f21657738370"],
Cell[42899, 1164, 442, 12, 103, "Input",ExpressionUUID->"23cd2f6a-9951-45d1-83f6-2c98ef3319be"],
Cell[CellGroupData[{
Cell[43366, 1180, 261, 4, 78, "Subsubsection",ExpressionUUID->"f344b527-a062-4ada-b38d-7d8bed691cdb"],
Cell[43630, 1186, 236, 4, 69, "Text",ExpressionUUID->"573c9e78-ea68-4345-ab3b-ea8646148b07"],
Cell[43869, 1192, 384, 6, 64, "Input",ExpressionUUID->"4a139741-9e1b-4884-af01-d5834f257f17"]
}, Closed]],
Cell[CellGroupData[{
Cell[44290, 1203, 318, 5, 61, "Subsubsection",ExpressionUUID->"ef6c2a72-1a0e-47d5-9889-c7e3a7dee595"],
Cell[44611, 1210, 212, 4, 69, "Text",ExpressionUUID->"4b1f5f60-f23a-4d60-a4a1-03762e820964"],
Cell[44826, 1216, 359, 6, 64, "Input",ExpressionUUID->"e34708f8-d35a-403e-ada4-cf8408e8867d"]
}, Closed]],
Cell[CellGroupData[{
Cell[45222, 1227, 320, 5, 61, "Subsubsection",ExpressionUUID->"d0f910e5-c1db-439e-af03-3a7fb6bfca75"],
Cell[45545, 1234, 260, 4, 69, "Text",ExpressionUUID->"de86eb40-87d5-4592-abd5-46c7c5b31693"],
Cell[45808, 1240, 409, 7, 64, "Input",ExpressionUUID->"fcac5eaf-ecb3-4672-991a-bd2cccce032a"]
}, Closed]],
Cell[CellGroupData[{
Cell[46254, 1252, 170, 3, 61, "Subsubsection",ExpressionUUID->"b39c3940-31da-47a1-969e-fdeb92444095"],
Cell[46427, 1257, 234, 5, 69, "Text",ExpressionUUID->"9cbfd3a4-a760-4905-b4fe-faf367be4e85"],
Cell[46664, 1264, 292, 5, 64, "Input",ExpressionUUID->"2dea2e68-6532-4310-85c3-7c69b2f1f8eb"],
Cell[46959, 1271, 380, 8, 103, "Input",ExpressionUUID->"09d38251-e577-4ec1-82c6-aacd7cb83820"],
Cell[47342, 1281, 384, 8, 87, "Input",ExpressionUUID->"4a6f61b6-de44-4cdd-8896-fd5d1776556f"]
}, Closed]],
Cell[CellGroupData[{
Cell[47763, 1294, 172, 3, 61, "Subsubsection",ExpressionUUID->"f5022b2c-72a0-418c-906a-daba5945a250"],
Cell[47938, 1299, 255, 5, 69, "Text",ExpressionUUID->"10fccfa9-59c6-44d3-a4f1-ed044bf8248a"],
Cell[48196, 1306, 328, 7, 103, "Input",ExpressionUUID->"7ce07e81-976c-4f54-9e1e-9305b993e774"],
Cell[48527, 1315, 332, 7, 87, "Input",ExpressionUUID->"4d26fa6d-9123-46dc-9ca0-c50d9825b208"]
}, Closed]],
Cell[CellGroupData[{
Cell[48896, 1327, 225, 4, 61, "Subsubsection",ExpressionUUID->"e4810ba4-edea-4407-bbfe-a37318c61ef9"],
Cell[49124, 1333, 303, 5, 69, "Text",ExpressionUUID->"aaabd9f2-ca2e-4584-b4e7-62677eae5a25"],
Cell[49430, 1340, 350, 7, 103, "Input",ExpressionUUID->"c0d3f5ad-2408-4ec8-a411-72c764cd3ee2"],
Cell[49783, 1349, 380, 8, 87, "Input",ExpressionUUID->"5506ebab-155e-4e58-b0ad-ef3da1d5aff9"]
}, Closed]],
Cell[CellGroupData[{
Cell[50200, 1362, 238, 4, 61, "Subsubsection",ExpressionUUID->"da0ecb5e-b78b-4faf-ac56-4505e014dc89"],
Cell[50441, 1368, 349, 7, 69, "Text",ExpressionUUID->"60e12751-1b50-4069-8b8f-07e608d27f14"],
Cell[50793, 1377, 381, 8, 64, "Input",ExpressionUUID->"be0f1825-2df2-4d00-bb57-2ff014407858"],
Cell[51177, 1387, 381, 8, 64, "Input",ExpressionUUID->"2f5aca88-6ab5-49b5-8fe5-05137915c526"],
Cell[51561, 1397, 409, 8, 64, "Input",ExpressionUUID->"742791ee-3284-4ce0-a409-70fb819fea51"]
}, Closed]],
Cell[CellGroupData[{
Cell[52007, 1410, 245, 4, 61, "Subsubsection",ExpressionUUID->"aeac3f3c-f899-4954-9fd5-396b24dea4b7"],
Cell[52255, 1416, 319, 5, 69, "Text",ExpressionUUID->"39466de1-90aa-4e3b-bfb4-1e2c0db123fc"],
Cell[52577, 1423, 384, 8, 103, "Input",ExpressionUUID->"1d41e5b6-410d-49e3-b87d-9955f3130c1d"],
Cell[52964, 1433, 384, 8, 103, "Input",ExpressionUUID->"3643ded0-a4c4-4cef-abb3-8e3f20c11fd0"]
}, Closed]],
Cell[CellGroupData[{
Cell[53385, 1446, 289, 4, 61, "Subsubsection",ExpressionUUID->"04d77f43-e595-4091-9df9-61f5041f90ee"],
Cell[53677, 1452, 303, 5, 69, "Text",ExpressionUUID->"95191d3c-6ce3-4ead-a80a-f733d8dd0a64"],
Cell[53983, 1459, 423, 8, 103, "Input",ExpressionUUID->"149859c2-ea5c-4afb-9ff5-169db577d766"],
Cell[54409, 1469, 454, 9, 103, "Input",ExpressionUUID->"57c6b813-2cd7-49e3-b78f-098b75bb2052"]
}, Closed]],
Cell[CellGroupData[{
Cell[54900, 1483, 322, 5, 61, "Subsubsection",ExpressionUUID->"40b1324b-1449-4f03-9b02-95c03623573d"],
Cell[55225, 1490, 143, 3, 69, "Text",ExpressionUUID->"2fb630db-91f8-4d8e-aab5-e939fc433758"],
Cell[55371, 1495, 282, 5, 64, "Input",ExpressionUUID->"61fa16db-ff24-4625-a756-c23e25aace76"],
Cell[55656, 1502, 305, 7, 64, "Input",ExpressionUUID->"84a61452-e201-4139-abd8-b61417d1a9ee"],
Cell[55964, 1511, 334, 7, 48, "Input",ExpressionUUID->"66b7abe8-cdd4-4430-90e8-a31cd798ada2"],
Cell[56301, 1520, 312, 7, 48, "Input",ExpressionUUID->"02f9d284-952c-4566-b85e-3cd9c79fd2ed"],
Cell[56616, 1529, 339, 7, 48, "Input",ExpressionUUID->"efaf07ee-315e-46e7-ac7b-73ea5a5dadf3"],
Cell[56958, 1538, 262, 5, 48, "Input",ExpressionUUID->"a489432a-6349-4b86-9078-427369cc2b5e"],
Cell[57223, 1545, 310, 7, 64, "Input",ExpressionUUID->"5d410051-1657-48b3-acb6-354336b3c189"],
Cell[57536, 1554, 354, 7, 48, "Input",ExpressionUUID->"a57becd7-ba66-456d-a251-778e82e6ad2a"],
Cell[57893, 1563, 341, 7, 48, "Input",ExpressionUUID->"7701180e-584d-4e40-ae36-8679be92d605"],
Cell[58237, 1572, 386, 8, 48, "Input",ExpressionUUID->"1980fdd9-4215-4afa-975c-f5b716a90a32"],
Cell[58626, 1582, 262, 5, 48, "Input",ExpressionUUID->"60bed68d-97e2-4aea-8534-9c61cb50c77e"],
Cell[58891, 1589, 354, 7, 64, "Input",ExpressionUUID->"b61a9671-60e0-4688-b1a6-e478e5f0eefd"],
Cell[59248, 1598, 352, 7, 48, "Input",ExpressionUUID->"68c2069b-6bc4-4548-aa43-5628230fbb58"],
Cell[59603, 1607, 389, 8, 48, "Input",ExpressionUUID->"ad140b4f-f274-45fa-a265-bf65c8cc0329"],
Cell[59995, 1617, 387, 8, 48, "Input",ExpressionUUID->"d4f95dcd-0c68-4ee6-a196-32a7ba412eb8"],
Cell[60385, 1627, 308, 5, 48, "Input",ExpressionUUID->"6677f21f-1817-4655-9595-4d0171e1351c"],
Cell[60696, 1634, 353, 7, 64, "Input",ExpressionUUID->"df6ae51c-35dc-46cf-8970-96f2f5eaec97"],
Cell[61052, 1643, 406, 8, 48, "Input",ExpressionUUID->"44eb0286-673e-4ea1-8d4f-ffb73653eae9"],
Cell[61461, 1653, 386, 8, 48, "Input",ExpressionUUID->"e0885b71-fe79-4395-ae7f-817202ea831f"],
Cell[61850, 1663, 437, 8, 48, "Input",ExpressionUUID->"b8ace931-6e75-49d9-b277-6bfedcfff4cd"],
Cell[62290, 1673, 177, 6, 103, "Text",ExpressionUUID->"e73fb355-ba9e-4575-be1a-f7e71aaaea2c"],
Cell[62470, 1681, 464, 9, 64, "Input",ExpressionUUID->"de3698ba-4bd1-4993-beb4-7d6d3a22fca5"],
Cell[62937, 1692, 490, 12, 103, "Input",ExpressionUUID->"eb011198-1d98-4d46-9b65-9d8611cbf7ec"],
Cell[63430, 1706, 510, 12, 103, "Input",ExpressionUUID->"4d2ba512-2773-43a8-97e3-3d0c246945fa"],
Cell[63943, 1720, 429, 9, 103, "Input",ExpressionUUID->"3c47db22-4933-47a1-ab35-a4a0b0f4b5bd"],
Cell[64375, 1731, 473, 9, 87, "Input",ExpressionUUID->"6cac60b2-3a45-48f8-bdb3-ba1e04ab1051"],
Cell[64851, 1742, 275, 6, 48, "Input",ExpressionUUID->"2c04da7b-1ef0-49dd-b0aa-d4e6e91b7223"],
Cell[65129, 1750, 262, 5, 64, "Input",ExpressionUUID->"e9d1a611-c6a8-47ee-b1e6-a67babccbd88"],
Cell[65394, 1757, 430, 8, 64, "Input",ExpressionUUID->"08fae436-b28d-4917-bdf9-ffb92e7fbe48"],
Cell[65827, 1767, 456, 9, 48, "Input",ExpressionUUID->"7603d6eb-9204-462e-a5b4-f807e61150e7"],
Cell[66286, 1778, 436, 8, 48, "Input",ExpressionUUID->"1dda7eab-6165-497b-854d-2edb97bbbc3d"],
Cell[66725, 1788, 485, 9, 48, "Input",ExpressionUUID->"8bd10f05-c479-4731-a809-65233638ad57"],
Cell[67213, 1799, 242, 4, 48, "Input",ExpressionUUID->"ef0c70c9-709b-47e7-925c-7275e635e0e7"],
Cell[67458, 1805, 306, 5, 48, "Input",ExpressionUUID->"e4f48adb-c627-46a0-a6e5-7646d3530628"],
Cell[67767, 1812, 531, 10, 64, "Input",ExpressionUUID->"39138883-9e8e-469a-b72b-b15a57896cac"],
Cell[68301, 1824, 554, 10, 48, "Input",ExpressionUUID->"58fddf10-3124-425f-a4b6-6016636a7d4d"],
Cell[68858, 1836, 538, 10, 48, "Input",ExpressionUUID->"051305a3-3e5c-4773-8bc0-a3d5a4d8a82e"],
Cell[69399, 1848, 583, 10, 48, "Input",ExpressionUUID->"8d4d8b2d-7e42-422c-8c87-10c45e69ef74"],
Cell[69985, 1860, 240, 4, 48, "Input",ExpressionUUID->"f0a78de4-744d-4e27-8cc5-ebe53ae7928c"],
Cell[70228, 1866, 369, 8, 48, "Input",ExpressionUUID->"27a82537-3c7f-4c86-be8a-c1ccb514baf3"],
Cell[70600, 1876, 514, 12, 103, "Input",ExpressionUUID->"293aa1cf-4af6-46e8-ada4-f9e354d6fdd5"],
Cell[71117, 1890, 514, 12, 87, "Input",ExpressionUUID->"6ebf01be-6ed9-4afd-a97b-795dab7f702b"],
Cell[71634, 1904, 477, 9, 87, "Input",ExpressionUUID->"3d9f0bb3-d3a8-44c4-8ea4-79cc3782af94"],
Cell[72114, 1915, 477, 9, 87, "Input",ExpressionUUID->"41cfcf27-2e96-448a-92c7-f8e7909c98f0"],
Cell[72594, 1926, 331, 7, 48, "Input",ExpressionUUID->"1377e6ed-7fa6-4619-bb2a-5da000805410"],
Cell[72928, 1935, 229, 7, 114, "Text",ExpressionUUID->"fcd1a5ab-ecfc-470f-a08c-402cee556450"],
Cell[73160, 1944, 360, 6, 64, "Input",ExpressionUUID->"05f37d48-d6fa-4020-8cf5-66cf4a40d21e"],
Cell[73523, 1952, 409, 9, 64, "Input",ExpressionUUID->"8f1bf6bc-ef74-4c94-8b62-c7a2e5f895c7"],
Cell[73935, 1963, 415, 9, 48, "Input",ExpressionUUID->"a69d571d-4f91-42ec-b67a-587da7739289"],
Cell[74353, 1974, 357, 7, 48, "Input",ExpressionUUID->"efd5d07d-24f1-4db5-b6ee-793cd4a7b1e5"],
Cell[74713, 1983, 298, 7, 103, "Input",ExpressionUUID->"d912a39f-31d1-47e5-be0f-83e43564702d"],
Cell[75014, 1992, 359, 6, 64, "Input",ExpressionUUID->"682e50a6-26f6-451e-a088-d009d5bfd128"],
Cell[75376, 2000, 381, 8, 64, "Input",ExpressionUUID->"f33cd3ff-9f10-402c-8625-bbd72dd43bbc"],
Cell[75760, 2010, 414, 9, 48, "Input",ExpressionUUID->"6f1f2ead-a833-48a6-96ac-b2cd9dbc4070"],
Cell[76177, 2021, 356, 7, 48, "Input",ExpressionUUID->"7d55c83e-85f4-4d37-afa8-7aa89edbfc01"],
Cell[76536, 2030, 389, 8, 48, "Input",ExpressionUUID->"a7d42d11-c0b4-42e1-a7eb-e33f8ce4c408"],
Cell[76928, 2040, 365, 6, 48, "Input",ExpressionUUID->"3b9f7333-7630-4d85-92f2-6b3d5c6dbbb1"],
Cell[77296, 2048, 410, 9, 64, "Input",ExpressionUUID->"0446a57c-6dd1-4e0a-a46f-7a893b7882cc"],
Cell[77709, 2059, 415, 9, 48, "Input",ExpressionUUID->"8d23720d-5f24-42d0-a9c5-0b39d8b897f8"],
Cell[78127, 2070, 357, 7, 48, "Input",ExpressionUUID->"1cc6402b-0a59-43e2-8a5c-9e573cf38ac1"],
Cell[78487, 2079, 388, 8, 48, "Input",ExpressionUUID->"4a7d4339-5427-41a7-acf0-79e4b9f71c7d"],
Cell[78878, 2089, 361, 6, 48, "Input",ExpressionUUID->"652113df-c413-4291-be26-77323dd91e80"],
Cell[79242, 2097, 382, 8, 64, "Input",ExpressionUUID->"5f7dbd76-cf06-4d01-9c0e-be9f1564c5fa"],
Cell[79627, 2107, 417, 9, 48, "Input",ExpressionUUID->"0b059551-8905-4188-a3f9-d065275d802f"],
Cell[80047, 2118, 354, 7, 48, "Input",ExpressionUUID->"eea31992-8c90-43ad-acb9-fc0a519b22bb"],
Cell[80404, 2127, 420, 9, 87, "Input",ExpressionUUID->"add82085-4575-4ff0-bd59-7424f0466100"],
Cell[80827, 2138, 361, 6, 48, "Input",ExpressionUUID->"7adf34b1-b51e-433d-8952-ed70e17313fe"],
Cell[81191, 2146, 410, 9, 64, "Input",ExpressionUUID->"87c0d5bb-b6cf-4828-b65b-e0d8184193bb"],
Cell[81604, 2157, 415, 9, 48, "Input",ExpressionUUID->"e53d8580-a5ff-4808-9c0a-e1a64212f60d"],
Cell[82022, 2168, 355, 7, 48, "Input",ExpressionUUID->"0bd18207-4afa-4164-834a-83eed6d85fff"],
Cell[82380, 2177, 419, 9, 87, "Input",ExpressionUUID->"e6441799-4973-474f-8ca0-ed333dabd7eb"],
Cell[82802, 2188, 617, 11, 87, "Input",ExpressionUUID->"5fc35538-0996-4a5b-8173-a7e22c4ccdb2"],
Cell[83422, 2201, 469, 11, 103, "Input",ExpressionUUID->"c301baa0-5c31-4ed7-8bf0-d13d6a987f38"],
Cell[83894, 2214, 481, 11, 87, "Input",ExpressionUUID->"a031a82a-ef9a-491a-9962-ebf197706c1f"],
Cell[84378, 2227, 436, 10, 87, "Input",ExpressionUUID->"6b30680b-7c6e-4fbe-a97d-efdd26d9c15f"],
Cell[84817, 2239, 509, 12, 103, "Input",ExpressionUUID->"f8d5ff4e-6e2d-4483-b03c-75e090b331d7"],
Cell[85329, 2253, 467, 9, 64, "Input",ExpressionUUID->"dee5d786-2954-4b64-aad3-92513924e2a5"],
Cell[85799, 2264, 415, 10, 103, "Input",ExpressionUUID->"2da6b252-1573-4e99-b35b-93d0ef74e39d"],
Cell[86217, 2276, 384, 9, 87, "Input",ExpressionUUID->"8ed82a3b-8667-4a2a-8580-a43c949fbac3"],
Cell[86604, 2287, 428, 10, 87, "Input",ExpressionUUID->"c42495c1-6979-4e73-80fd-1d0456bc3353"],
Cell[87035, 2299, 433, 10, 87, "Input",ExpressionUUID->"597e9c48-dd0a-45fa-9766-46574fdb8d9b"],
Cell[87471, 2311, 481, 10, 48, "Input",ExpressionUUID->"700c32aa-94b7-4ef5-a37a-3ff67c2f85d7"],
Cell[87955, 2323, 489, 13, 103, "Input",ExpressionUUID->"62b9abb5-af83-4de3-80c1-97bd3c056b4a"],
Cell[88447, 2338, 452, 11, 87, "Input",ExpressionUUID->"a8a3a641-b56f-4d32-ad6f-82455123ece3"],
Cell[88902, 2351, 439, 10, 87, "Input",ExpressionUUID->"1a73c2c2-db07-4d5d-a631-17653e4456ff"],
Cell[89344, 2363, 533, 12, 87, "Input",ExpressionUUID->"d55ab977-f42f-4307-beee-634783e03622"],
Cell[89880, 2377, 489, 10, 48, "Input",ExpressionUUID->"62f69b50-2b00-4385-8a48-78513949aa64"],
Cell[90372, 2389, 467, 12, 103, "Input",ExpressionUUID->"0fd7ba54-6f6a-4d4a-84d3-b3ce129e5962"],
Cell[90842, 2403, 404, 9, 87, "Input",ExpressionUUID->"c919cec6-563c-4196-bfbc-a6a974b7b764"],
Cell[91249, 2414, 561, 13, 87, "Input",ExpressionUUID->"221e6dc2-3a1d-4015-8644-64daba381ac1"],
Cell[91813, 2429, 593, 13, 103, "Input",ExpressionUUID->"3e03b5dc-dbd5-41db-818c-30d186f24fb4"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[92455, 2448, 360, 6, 55, "Subsection",ExpressionUUID->"86f7dc21-44fb-458f-972e-9747931e0972"],
Cell[92818, 2456, 537, 15, 112, "Input",ExpressionUUID->"abdee2fc-e015-40b6-977d-0c11c2b174ec"],
Cell[93358, 2473, 568, 17, 112, "Input",ExpressionUUID->"4030b313-d564-4ef1-b265-771a342ab48d"],
Cell[93929, 2492, 3535, 85, 937, "Input",ExpressionUUID->"73aff295-9a4f-41a9-af2b-e80013c5391c"],
Cell[97467, 2579, 336, 8, 103, "Input",ExpressionUUID->"2fa36db1-58d9-404b-9511-ea9d51c9bf63"],
Cell[97806, 2589, 242, 5, 48, "Input",ExpressionUUID->"b9031a87-7807-4739-903a-14b35db642de"],
Cell[98051, 2596, 401, 8, 157, "Text",ExpressionUUID->"d66f3a53-fbe0-44ff-9efc-7d13551b25c9"]
}, Closed]],
Cell[CellGroupData[{
Cell[98489, 2609, 419, 6, 55, "Subsection",ExpressionUUID->"06fb81fa-dc81-4778-a159-1f22616b509e"],
Cell[98911, 2617, 256, 6, 114, "Text",ExpressionUUID->"aa753283-2423-405c-b975-ce09c837ee88"],
Cell[99170, 2625, 919, 14, 66, "Input",ExpressionUUID->"fa1eb6a8-b820-491e-bbf5-5ba2bbf2a2a5"],
Cell[100092, 2641, 207, 5, 64, "Input",ExpressionUUID->"686419d7-492d-4044-a65e-27cca42b1efe"],
Cell[100302, 2648, 218, 5, 64, "Input",ExpressionUUID->"7fd98eec-7837-49d7-91ff-a9f1c40dcb6b"],
Cell[100523, 2655, 278, 6, 114, "Text",ExpressionUUID->"34c245d8-2ee4-4522-8bbb-7c4fb3ceaa94"],
Cell[100804, 2663, 3140, 84, 351, "Input",ExpressionUUID->"0382095c-a756-413d-a702-4303bc9eeffe"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103993, 2753, 223, 4, 101, "Section",ExpressionUUID->"30e5b1fa-5693-4249-b479-fa5ca278bbcf"],
Cell[CellGroupData[{
Cell[104241, 2761, 171, 3, 81, "Subsection",ExpressionUUID->"a38f5b8f-29fe-4d95-bb5f-927a2d828624"],
Cell[104415, 2766, 283, 7, 64, "Input",ExpressionUUID->"0afa66ea-00a4-44e3-9c16-19d2c01da9c0"],
Cell[104701, 2775, 239, 6, 64, "Input",ExpressionUUID->"c4a7921a-b2a3-440c-8d9a-ad9e89f62cd4"],
Cell[CellGroupData[{
Cell[104965, 2785, 261, 4, 78, "Subsubsection",ExpressionUUID->"2138e771-f1a5-47a2-b3e1-8d1949a45033"],
Cell[105229, 2791, 238, 4, 69, "Text",ExpressionUUID->"2dc56b0e-a845-45e5-9b37-cd85bc38092d"],
Cell[105470, 2797, 289, 5, 64, "Input",ExpressionUUID->"e49d1b2d-fd72-4371-a504-cbd2374fd672"]
}, Closed]],
Cell[CellGroupData[{
Cell[105796, 2807, 318, 5, 61, "Subsubsection",ExpressionUUID->"5d3ce562-e2b5-4428-adfa-38e33cc3f1ff"],
Cell[106117, 2814, 212, 4, 69, "Text",ExpressionUUID->"4049d600-97e4-49eb-9d5c-57acdb01ba8b"],
Cell[106332, 2820, 308, 5, 64, "Input",ExpressionUUID->"225c00d1-5bb5-40eb-bd18-841efdbcc89b"]
}, Closed]],
Cell[CellGroupData[{
Cell[106677, 2830, 320, 5, 61, "Subsubsection",ExpressionUUID->"17dd22da-a386-4861-894e-3444a82c062b"],
Cell[107000, 2837, 260, 4, 69, "Text",ExpressionUUID->"fbf7b199-63b3-4e61-8b09-f79ecd5f8f7f"],
Cell[107263, 2843, 360, 6, 64, "Input",ExpressionUUID->"15fea1f6-add3-4b88-a0e3-0c669467f9ba"]
}, Closed]],
Cell[CellGroupData[{
Cell[107660, 2854, 170, 3, 61, "Subsubsection",ExpressionUUID->"394d5d73-e82e-42ee-996b-4615e8d94d8a"],
Cell[107833, 2859, 234, 5, 69, "Text",ExpressionUUID->"a30a3a62-0e88-4a4b-aa90-7333ad4052d5"],
Cell[108070, 2866, 245, 5, 64, "Input",ExpressionUUID->"e82b9662-8291-405c-8163-02893545de5a"],
Cell[108318, 2873, 243, 5, 64, "Input",ExpressionUUID->"966ce3a2-e846-4b8e-a6d6-7b70ad3ed73f"],
Cell[108564, 2880, 247, 5, 64, "Input",ExpressionUUID->"0858d24d-a595-4f7c-9d3e-ccde614e50a8"]
}, Closed]],
Cell[CellGroupData[{
Cell[108848, 2890, 172, 3, 61, "Subsubsection",ExpressionUUID->"aab387f6-5d6f-4528-9d87-8f33c8c0cb98"],
Cell[109023, 2895, 255, 5, 69, "Text",ExpressionUUID->"4b92b7d8-fb2b-4c24-b8af-b3d74d1d6f88"],
Cell[109281, 2902, 214, 4, 64, "Input",ExpressionUUID->"92c31afb-ee12-4249-9810-9b6ff02ab52f"],
Cell[109498, 2908, 216, 4, 64, "Input",ExpressionUUID->"c2681d0a-3f0d-4e13-85ec-ca40fb87eb9e"]
}, Closed]],
Cell[CellGroupData[{
Cell[109751, 2917, 225, 4, 61, "Subsubsection",ExpressionUUID->"b4015a02-a4bf-4f8c-856b-11914c4707e1"],
Cell[109979, 2923, 303, 5, 69, "Text",ExpressionUUID->"54b16ca9-1c23-4b2b-9bbe-971977625789"],
Cell[110285, 2930, 239, 4, 64, "Input",ExpressionUUID->"f15d7fce-25ba-469a-a179-3e32c6baa80e"],
Cell[110527, 2936, 265, 5, 64, "Input",ExpressionUUID->"7923d55d-f0dd-48ca-a19d-d9289cd84021"]
}, Closed]],
Cell[CellGroupData[{
Cell[110829, 2946, 322, 5, 61, "Subsubsection",ExpressionUUID->"ca823f87-00b3-40f9-9fb1-b3be1393061a"],
Cell[111154, 2953, 143, 3, 69, "Text",ExpressionUUID->"4031650d-2fb3-4528-8e19-f44973f1e867"],
Cell[111300, 2958, 211, 4, 64, "Input",ExpressionUUID->"cf6867fc-515f-4d23-867d-6b5eee3d8597"],
Cell[111514, 2964, 213, 4, 64, "Input",ExpressionUUID->"36b35fdb-b7c5-464c-8889-054b3bde1917"],
Cell[111730, 2970, 215, 4, 64, "Input",ExpressionUUID->"ce508eff-3241-488d-8992-ebad45d10a2f"],
Cell[111948, 2976, 215, 4, 64, "Input",ExpressionUUID->"37ee0a11-6190-41a0-839d-07956d563d0c"],
Cell[112166, 2982, 177, 6, 114, "Text",ExpressionUUID->"ce276464-0821-47c2-a40c-d4673f27806c"],
Cell[112346, 2990, 365, 6, 64, "Input",ExpressionUUID->"2959f821-91a1-4734-827b-d4604e8c731d"],
Cell[112714, 2998, 213, 4, 64, "Input",ExpressionUUID->"75e5b3b1-3c2e-4374-a5ea-ffcf993ce97f"],
Cell[112930, 3004, 213, 4, 64, "Input",ExpressionUUID->"1fe88840-c817-4abe-9b1a-f98def3849fe"],
Cell[113146, 3010, 264, 5, 64, "Input",ExpressionUUID->"9ab77e15-bf9b-488c-9444-45dfa2eab313"],
Cell[113413, 3017, 262, 5, 64, "Input",ExpressionUUID->"fb6a28e0-1b61-4788-a538-e9ec660b1731"],
Cell[113678, 3024, 263, 5, 64, "Input",ExpressionUUID->"c611960d-2520-4c9b-b144-a1f1fb983947"],
Cell[113944, 3031, 263, 5, 64, "Input",ExpressionUUID->"3eab0c0b-acba-49fc-9f0d-5a0db3adcea1"],
Cell[114210, 3038, 265, 5, 64, "Input",ExpressionUUID->"aeec042f-fbe0-4738-9b62-ee7757e3b65b"],
Cell[114478, 3045, 267, 5, 64, "Input",ExpressionUUID->"d28e5169-ef4e-4801-b96d-e57f19503aaa"],
Cell[114748, 3052, 264, 5, 64, "Input",ExpressionUUID->"76c701a2-0027-4d97-8512-edee712ed6c4"],
Cell[115015, 3059, 264, 5, 64, "Input",ExpressionUUID->"544cc80a-3fab-4e9c-9cdc-8cff0524b4db"],
Cell[115282, 3066, 265, 5, 64, "Input",ExpressionUUID->"d6e5709c-7587-4949-b177-c87749f17ced"],
Cell[115550, 3073, 267, 5, 64, "Input",ExpressionUUID->"3e6007da-1b5b-498a-9a32-4257fc70dd92"],
Cell[115820, 3080, 229, 7, 114, "Text",ExpressionUUID->"bbbed5fd-368d-4511-a785-8a84d03f5304"],
Cell[116052, 3089, 265, 5, 64, "Input",ExpressionUUID->"6678695e-1cd3-4f95-941b-dbb42dee4c6b"],
Cell[116320, 3096, 265, 5, 64, "Input",ExpressionUUID->"a1fa907c-22bc-4b5b-9e8b-f258e3562048"],
Cell[116588, 3103, 265, 5, 64, "Input",ExpressionUUID->"9c9178f1-7e45-432a-8340-d62f33f94ad5"],
Cell[116856, 3110, 311, 5, 64, "Input",ExpressionUUID->"450881aa-59ae-4ca3-bcdb-70aeacfccdf4"],
Cell[117170, 3117, 310, 5, 64, "Input",ExpressionUUID->"0669fd17-1539-448e-89fc-d57699600830"],
Cell[117483, 3124, 311, 5, 64, "Input",ExpressionUUID->"99d4bbc2-77f2-4f24-a1ab-1764f6806d63"],
Cell[117797, 3131, 313, 5, 64, "Input",ExpressionUUID->"8c607652-f604-48a3-8bd3-622eca5c255a"],
Cell[118113, 3138, 313, 5, 64, "Input",ExpressionUUID->"edfbe9a7-5ce7-4155-944b-8aacfa97f48a"],
Cell[118429, 3145, 311, 5, 64, "Input",ExpressionUUID->"47e03a96-35b0-41ae-bf6e-197503cf8803"],
Cell[118743, 3152, 532, 12, 103, "Input",ExpressionUUID->"2ec5d932-ce57-4140-9d1c-7b56faf2fcc5"],
Cell[119278, 3166, 423, 9, 64, "Input",ExpressionUUID->"ecdbf5b0-4d78-4ea6-af25-762cf2345b8f"],
Cell[119704, 3177, 442, 10, 64, "Input",ExpressionUUID->"36df07b3-93b4-4732-91dc-74200391e5f8"],
Cell[120149, 3189, 445, 10, 64, "Input",ExpressionUUID->"4cc73672-7013-4a8c-ae58-b20fcae7283b"],
Cell[120597, 3201, 503, 12, 103, "Input",ExpressionUUID->"cb463df4-32cb-47d6-9329-63f6961d1b12"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[121149, 3219, 220, 4, 55, "Subsection",ExpressionUUID->"e6d61830-64ef-4936-885a-39207d96f0f7"],
Cell[121372, 3225, 331, 7, 64, "Input",ExpressionUUID->"24c36a73-cac0-4d14-971e-d095cee6fd12"],
Cell[121706, 3234, 238, 6, 64, "Input",ExpressionUUID->"92ee89c5-7019-4027-a70c-1ab58abee38e"],
Cell[121947, 3242, 1194, 25, 178, "Input",ExpressionUUID->"88a0bc94-4962-40b2-979e-a31871e1f019"],
Cell[CellGroupData[{
Cell[123166, 3271, 259, 4, 78, "Subsubsection",ExpressionUUID->"874b30a0-1d0a-4c49-8b61-ef9d611d5d58"],
Cell[123428, 3277, 234, 4, 69, "Text",ExpressionUUID->"1bc0c30c-239d-45e7-b73a-ab2d74b3a41c"],
Cell[123665, 3283, 384, 6, 64, "Input",ExpressionUUID->"f36dd7eb-8792-4c3e-bf6a-a8dc94412f00"]
}, Closed]],
Cell[CellGroupData[{
Cell[124086, 3294, 318, 5, 61, "Subsubsection",ExpressionUUID->"70d3da2c-11a1-487b-b205-5bf0581ef50e"],
Cell[124407, 3301, 212, 4, 69, "Text",ExpressionUUID->"92de9a17-4eb2-4acc-bd79-0da8bd3ad9a6"],
Cell[124622, 3307, 359, 6, 64, "Input",ExpressionUUID->"189c7451-1405-460b-9ad9-3a04f4cadff9"]
}, Closed]],
Cell[CellGroupData[{
Cell[125018, 3318, 320, 5, 61, "Subsubsection",ExpressionUUID->"138eb46c-0002-430c-9801-8af261ce174f"],
Cell[125341, 3325, 260, 4, 69, "Text",ExpressionUUID->"5104757a-0a91-4c7f-b8cc-064c365dfd98"],
Cell[125604, 3331, 409, 7, 64, "Input",ExpressionUUID->"0cf4c1f9-9f1f-4db1-8fd0-81d42db55ec9"]
}, Closed]],
Cell[CellGroupData[{
Cell[126050, 3343, 170, 3, 61, "Subsubsection",ExpressionUUID->"b31b420b-1e0e-47a2-9eb1-2fad94464d3a"],
Cell[126223, 3348, 234, 5, 69, "Text",ExpressionUUID->"86a9dcc0-66d3-4f02-be52-98757f9868c7"],
Cell[126460, 3355, 292, 5, 64, "Input",ExpressionUUID->"6dcab0ce-fa30-489e-afe6-272d43ff7e80"],
Cell[126755, 3362, 362, 6, 64, "Input",ExpressionUUID->"25e7f629-e57b-4069-a1c3-ea5286c3d216"],
Cell[127120, 3370, 368, 6, 64, "Input",ExpressionUUID->"5fce7b5c-165b-4b0a-a47d-b0bed072a34e"]
}, Closed]],
Cell[CellGroupData[{
Cell[127525, 3381, 172, 3, 61, "Subsubsection",ExpressionUUID->"6c0d15dd-dd12-41df-aeee-f2d4b02b64c9"],
Cell[127700, 3386, 255, 5, 69, "Text",ExpressionUUID->"4ece33d5-8c15-47e2-8abc-4f53f535b7bb"],
Cell[127958, 3393, 309, 5, 64, "Input",ExpressionUUID->"8047f92e-1fdc-411e-b286-b140a34d47b4"],
Cell[128270, 3400, 314, 5, 64, "Input",ExpressionUUID->"ebc97b29-aa42-41d2-99de-8dd8a0032713"]
}, Closed]],
Cell[CellGroupData[{
Cell[128621, 3410, 225, 4, 61, "Subsubsection",ExpressionUUID->"cfbf2fff-b919-485e-9c74-90ef359e35a3"],
Cell[128849, 3416, 303, 5, 69, "Text",ExpressionUUID->"bc77a372-62ec-4a67-b495-e704621f726b"],
Cell[129155, 3423, 336, 6, 64, "Input",ExpressionUUID->"73add96f-5d54-4336-9594-95f120347ed0"],
Cell[129494, 3431, 364, 6, 64, "Input",ExpressionUUID->"73348b2f-4766-458e-b95f-22eb40e6162f"]
}, Closed]],
Cell[CellGroupData[{
Cell[129895, 3442, 238, 4, 61, "Subsubsection",ExpressionUUID->"79500169-66f8-45c6-92cc-3d26e9c71815"],
Cell[130136, 3448, 349, 7, 69, "Text",ExpressionUUID->"6b143b83-7ad3-4f92-aa2c-8f77b280c3ad"],
Cell[130488, 3457, 367, 7, 64, "Input",ExpressionUUID->"bf19901d-503c-4ee4-92c0-3a0a039210e6"],
Cell[130858, 3466, 365, 7, 64, "Input",ExpressionUUID->"6ced47bb-54bf-4599-9537-18f9d7f9a678"],
Cell[131226, 3475, 393, 7, 64, "Input",ExpressionUUID->"cd0d42dc-5051-4e70-99ca-64cb28be65b9"]
}, Closed]],
Cell[CellGroupData[{
Cell[131656, 3487, 245, 4, 61, "Subsubsection",ExpressionUUID->"c02bee41-6280-47b9-a4de-2992bcc14ccd"],
Cell[131904, 3493, 319, 5, 69, "Text",ExpressionUUID->"8278e0df-2415-4f63-aba9-3ef87dec19ec"],
Cell[132226, 3500, 368, 7, 64, "Input",ExpressionUUID->"171def42-de9a-4d84-97e9-55043aa51848"],
Cell[132597, 3509, 368, 7, 64, "Input",ExpressionUUID->"512503dc-aee3-4829-a149-1d6aa4dbb649"]
}, Closed]],
Cell[CellGroupData[{
Cell[133002, 3521, 289, 4, 61, "Subsubsection",ExpressionUUID->"0c59d9a1-84c4-4cfe-98fe-762943a2d613"],
Cell[133294, 3527, 303, 5, 69, "Text",ExpressionUUID->"1060025c-2231-435e-a17e-195e720be27b"],
Cell[133600, 3534, 409, 7, 64, "Input",ExpressionUUID->"17464506-fbee-4fdc-aae8-db9f92907cdf"],
Cell[134012, 3543, 440, 7, 64, "Input",ExpressionUUID->"a455886d-2827-4e69-8693-8ad504b1da13"]
}, Closed]],
Cell[CellGroupData[{
Cell[134489, 3555, 322, 5, 61, "Subsubsection",ExpressionUUID->"b7ba8040-6ba4-4277-9ec0-80d8f7906846"],
Cell[134814, 3562, 279, 8, 114, "Text",ExpressionUUID->"24108372-24a5-4656-aba0-a0b733032c30"],
Cell[135096, 3572, 236, 4, 64, "Input",ExpressionUUID->"bd8a7272-efd0-40ef-861f-8814c257378b"],
Cell[135335, 3578, 269, 6, 64, "Input",ExpressionUUID->"57e7d847-532d-41dc-9820-6c928bec5521"],
Cell[135607, 3586, 269, 6, 64, "Input",ExpressionUUID->"55add29d-7123-4377-b1f6-a53438e274ca"],
Cell[135879, 3594, 288, 5, 64, "Input",ExpressionUUID->"1bdb700b-11ed-4bc1-934d-715025379aac"],
Cell[136170, 3601, 317, 6, 64, "Input",ExpressionUUID->"bdd2ad21-7106-41c2-a8ad-c04997198a1b"],
Cell[136490, 3609, 267, 6, 64, "Input",ExpressionUUID->"28b1c39f-9e32-40c0-aa31-eac827d19327"],
Cell[136760, 3617, 288, 5, 64, "Input",ExpressionUUID->"07993509-49bf-4079-b394-dbe823f6c168"],
Cell[137051, 3624, 368, 7, 64, "Input",ExpressionUUID->"17a13f9a-8583-4d9d-b15d-92f08348fc17"],
Cell[137422, 3633, 315, 6, 64, "Input",ExpressionUUID->"0c014d80-f0c5-462a-b815-b62503169888"],
Cell[137740, 3641, 286, 5, 64, "Input",ExpressionUUID->"d7042d66-df8c-4c61-a8b6-97af10cc17a1"],
Cell[138029, 3648, 368, 7, 64, "Input",ExpressionUUID->"f7a8fb8b-431d-4436-b6cc-6e879c28031a"],
Cell[138400, 3657, 315, 6, 64, "Input",ExpressionUUID->"49b154e0-0546-4ac8-82b5-872917f79b6d"],
Cell[138718, 3665, 249, 7, 114, "Text",ExpressionUUID->"0ce50c2f-8275-40e1-98d9-0482adf7131b"],
Cell[138970, 3674, 316, 7, 64, "Input",ExpressionUUID->"10c11b1e-d729-46a6-b6b6-97c6aa30c825"],
Cell[139289, 3683, 567, 12, 103, "Input",ExpressionUUID->"4e789dea-a3c3-4ded-ad4a-bb34cdb88d50"],
Cell[139859, 3697, 517, 12, 103, "Input",ExpressionUUID->"ae3fe910-de0c-45b7-bc52-1d0e5387837c"],
Cell[140379, 3711, 260, 5, 64, "Input",ExpressionUUID->"5f0739e2-e69b-441d-8596-0afa63b29fa7"],
Cell[140642, 3718, 317, 6, 64, "Input",ExpressionUUID->"1b46fdef-2c83-4fd7-950c-b1c88da0eba8"],
Cell[140962, 3726, 315, 6, 64, "Input",ExpressionUUID->"f97a97c8-5752-4d60-81df-65fd18edf41c"],
Cell[141280, 3734, 359, 6, 64, "Input",ExpressionUUID->"4261e95e-6ba4-463f-8a81-f6d5488daae3"],
Cell[141642, 3742, 366, 7, 64, "Input",ExpressionUUID->"6212c6fc-abfe-4a3e-b268-73cd88dbaa55"],
Cell[142011, 3751, 366, 7, 64, "Input",ExpressionUUID->"3032751e-81f0-4226-8948-7c8894149bcf"],
Cell[142380, 3760, 338, 7, 64, "Input",ExpressionUUID->"ce6cb248-2c9a-427b-8b61-b9f9f6340dc9"],
Cell[142721, 3769, 425, 10, 103, "Input",ExpressionUUID->"9aae9e98-4349-408e-979b-e6ecf6ba9a31"],
Cell[143149, 3781, 422, 10, 103, "Input",ExpressionUUID->"86f48ebd-a027-4c16-b4f1-85a6032470cf"],
Cell[143574, 3793, 331, 8, 114, "Text",ExpressionUUID->"7c5766c6-a43c-4141-b67a-ff57cf5d19c5"],
Cell[143908, 3803, 357, 6, 64, "Input",ExpressionUUID->"d4da3435-ac3b-44e4-abf7-55a47d216a5f"],
Cell[144268, 3811, 223, 5, 64, "Input",ExpressionUUID->"d958d470-431d-4bfd-b2df-bd696fe6b940"],
Cell[144494, 3818, 250, 5, 64, "Input",ExpressionUUID->"68ac4fe9-5ebf-4f70-9cb0-c9444fd4d548"],
Cell[144747, 3825, 408, 7, 64, "Input",ExpressionUUID->"8bb73ef3-cdb6-428a-a409-033ddae54d5e"],
Cell[145158, 3834, 271, 6, 64, "Input",ExpressionUUID->"171dfe86-6078-4d9a-9a4d-67f009eaa863"],
Cell[145432, 3842, 254, 5, 64, "Input",ExpressionUUID->"4b00945a-3af7-4e32-b666-3b0a97b889dc"],
Cell[145689, 3849, 410, 7, 64, "Input",ExpressionUUID->"c62a0b63-8aa8-4ba6-a818-ce51abb91cbb"],
Cell[146102, 3858, 274, 6, 64, "Input",ExpressionUUID->"a0a75abf-71e2-44bb-bbbe-baa70dfec5c1"],
Cell[146379, 3866, 301, 6, 64, "Input",ExpressionUUID->"eaf7c282-211a-4553-be0f-40e57fa09826"],
Cell[146683, 3874, 456, 7, 64, "Input",ExpressionUUID->"f704469d-8817-4308-8c91-434a2fdcdf16"],
Cell[147142, 3883, 316, 6, 64, "Input",ExpressionUUID->"328b2d8f-a003-4be2-83e3-41346e0e62fa"],
Cell[147461, 3891, 304, 6, 64, "Input",ExpressionUUID->"3a23d1c2-7745-49e6-9348-db0c45c5392e"],
Cell[147768, 3899, 454, 7, 64, "Input",ExpressionUUID->"5e36df0e-1732-4a07-bee6-71652a0a36b6"],
Cell[148225, 3908, 319, 6, 64, "Input",ExpressionUUID->"a76191f8-0afd-434f-83b1-86449f6c168b"],
Cell[148547, 3916, 302, 6, 64, "Input",ExpressionUUID->"18d4806a-b605-46e6-9828-6b658e7754ed"],
Cell[148852, 3924, 644, 12, 103, "Input",ExpressionUUID->"d02903e3-1aab-41ea-8a9f-5cc67945e359"],
Cell[149499, 3938, 494, 12, 103, "Input",ExpressionUUID->"e62a8a6d-d0c4-40b8-baa4-fb7dd4d5aa07"],
Cell[149996, 3952, 457, 12, 103, "Input",ExpressionUUID->"f2ff0d06-bf70-4d59-8903-aa086a5f3871"],
Cell[150456, 3966, 439, 9, 64, "Input",ExpressionUUID->"142ab92c-e6f7-4e0e-b04c-3afedee8bc30"],
Cell[150898, 3977, 496, 11, 103, "Input",ExpressionUUID->"1609a85d-cd48-44b9-96d3-341b65a07cfd"],
Cell[151397, 3990, 452, 10, 103, "Input",ExpressionUUID->"a6037a3c-2205-42ae-a03f-a2b2312f061f"],
Cell[151852, 4002, 461, 10, 64, "Input",ExpressionUUID->"39e0fea3-b336-4062-9bf7-7feee9edc671"],
Cell[152316, 4014, 568, 13, 103, "Input",ExpressionUUID->"3ec2e3ff-5585-4664-86ee-b64cebe076fd"],
Cell[152887, 4029, 522, 12, 103, "Input",ExpressionUUID->"82fd0070-582e-4c95-bdc3-e5e53a08bc7e"],
Cell[153412, 4043, 463, 10, 64, "Input",ExpressionUUID->"40f3c72c-fcc6-4c93-8627-02125c61f8f1"],
Cell[153878, 4055, 613, 13, 103, "Input",ExpressionUUID->"c4cf5add-9d6e-4de2-b02f-59986bafc42f"],
Cell[154494, 4070, 598, 13, 103, "Input",ExpressionUUID->"25d87381-8ebf-42a0-a05a-6a5ee5063db4"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[155141, 4089, 360, 6, 55, "Subsection",ExpressionUUID->"970cc28d-fd76-4e2f-88c1-0d88c2b6fb7f"],
Cell[155504, 4097, 537, 15, 112, "Input",ExpressionUUID->"8478c80a-e666-4013-bea4-f0ba31f95846"],
Cell[156044, 4114, 568, 17, 112, "Input",ExpressionUUID->"b64901ce-d2dd-4ef0-bb24-55bf76dd06cd"],
Cell[156615, 4133, 2321, 59, 501, "Input",ExpressionUUID->"08d50609-5ac6-44b1-97e5-222537098a99"],
Cell[158939, 4194, 360, 8, 64, "Input",ExpressionUUID->"506d333b-4001-4f9e-b980-00072c6ec99b"],
Cell[159302, 4204, 189, 3, 64, "Input",ExpressionUUID->"519af026-50c9-45e6-8bee-cea9c647223e"]
}, Closed]]
}, Open  ]]
}
]
*)


